Self-similar swirl between contracting porous walls: the GD1998 exact Navier-Stokes solution revisited in the similarity variables of the OpenAI 2026 forced blow-up construction

The finite-time blow-up construction for the forced Navier-Stokes equations released by OpenAI in Sep. 2026 (OpenAI 2026) has as its object an axisymmetric swirl core in anisotropic similarity variables. Its geometry is that of an exact steady swirl between rotating porous cylinders found by Gumerov and Duraiswami in 1998 (GD1998). We find that the GD1998 boundary value problem does not recast into the similarity variables and that its generalization is a two-dimensional profile problem between porous walls held at fixed similarity radii, second order in the radial variable X and first order in the time-like axial variable $\eta$. We solve it by tensor Chebyshev collocation with a pinned pressure gauge, complex-step Newton and arclength continuation, verify it three ways, and sweep the radial Reynolds number, the wall swirl and a symmetry-breaking datum. Below inflow 9 the solution is one smooth branch; above it the symmetric branch folds at a critical swirl $F^*=0.41V_0^2$. The Dirichlet axis problem has no resolution-stable solution; the core must be a Cauchy problem from the axis. Its moment identities cannot be met by a core symmetric about the dividing plane: the core is an axial through-flow, as its authors chose it; a non-symmetric core meets them to 0.2%. The cone condition is Rayleigh's criterion with axial shear and requires radii of order $10^{20}$. Dynamic rescaling shows the profile to be an attractor at weak inflow and toward the fold, a saddle-node; at moderate inflow and strong swirl the spectrum does not converge in the axial resolution and is left open. A real fluid cavitates (water) or shocks (air) first; the GD1998 chamber is proposed as the experiment. Nothing found suggests the mechanism is reachable in a flow one computes or builds; the forced theorem, and this study, leave the unforced equations of practice as they were. Code, tests and log accompany the paper.

==> anc/HANDOFF.md <==
# HANDOFF -- state of the work

**Final state, 15 September 2026.** The study is wrapped up; the author is not continuing it. The preprint
(paper/draft.tex, 26 pp.; arXiv package in paper/arxiv with ancillary files in paper/arxiv/anc) ends with a
Discussion that lists what is established, what was learned about method, six open items with a first step each,
and a handoff paragraph. The code is to be published at https://gitlab.umiacs.umd.edu/ramanid/swirl-collapse
(README.md and LICENSE added for that). The chronological log below records how the work went, including the
last night's stability campaign and its unresolved eta-convergence at moderate inflow and strong swirl.

# Handoff: self-similar swirl core solver (Chebyshev, 2D) — for Claude Code session

## What's here
- `core_solver.py` — grid, Lemma-4.1 operators T_b/Z_b, leading-order residuals, Newton
  (complex-step Jacobian + SVD pseudo-inverse), continuation, exact heat-exterior reference.
- `tests.py` — 4 verification tests. `python tests.py --fast` (skips slow symbolic Test 1, ~10 min).
  All pass: operators, derivation-from-NS, heat exterior, manufactured solution (spectral).
- `run_annulus.py` — contracting porous annulus (1998 analogue). Converges; resolution-converged.
- `run_core.py` — axis problem with outer Dirichlet data. EXPERIMENTAL: converges at fixed
  resolution but NOT with resolution. Reformulate as Cauchy-in-X from axis data (paper Prop. B.2).
- `notes.tex` — write-up: audit of prior analysis (4 corrections), derivation, discretisation,
  results, TODO list. Compile with `pdflatex notes.tex`.

## Added 12 Sep 2026 (Phase 0 of SWEEP_PLAN_v2.md, done)
- `core_solver.Problem(..., gauge_fix=True, linsolve='lu')`: pins Pi0(0)=0 in place of the outer-flux
  row at eta=0, solves with LU; `compat_residual` reports the dropped row. `linsolve='rrqr'` is the
  cheap drop-in for the old SVD. NE must be even (see plan for why).
- `continuation.py`: pseudo-arclength with fold bisection and branch-point flag.
- `sweep.py --param {V0,V0_hi,Fhi,delta,eta_i,h,X_hi} --to ... --out runs/<line>`: one line per run,
  JSON rows + npz per point. `tests_phase0.py` verifies all of it.
- `SOLVER_METHODS.md` compares the 1997 method with current options; `CLUSTER_ACCESS.md` covers
  Zaratan/Nexus login. Next: Line 0 (resolution gate), then Lines 1-6.

## Line 0 result (12 Sep 2026, `line0.py`, `results/line0_summary.md`)
Working grid 32x16 (6 digits in F, U), check grid 40x20 (7 digits), eta_c = 0.9. Solution independent
of eta_c to 1e-11 (eta is time-like). Conditioning, not accuracy, limits resolution: sigma_min decays
spectrally (eta-direction has no BC; unique only in the analytic class), worst for small eta_c, ceiling
48x24 at eta_c >= 0.9. Pi0 is weakly determined and not a converged observable; use F, U, wall torques.

## Overnight sweep 12-13 Sep 2026 (read results/OVERNIGHT_REPORT.md first)
- RULE: use the full eta range (eta_c = 1.0) whenever |U| can exceed ~2. The cut at |eta| = eta_c < 1 is an
  outflow boundary only while |U| < D eta_c/(1 - eta_c^2) (2.32 for 0.9); beyond that the truncated problem
  lacks boundary data and produces spurious bifurcations. sweep.py now records `outflow_margin`.
- RESULT: on the full range, with 40x20/48x24 checks, the symmetric annulus solution is unique and smooth
  everywhere swept (V0 -50.9..+50.1 at Fhi 1; Fhi 1..120 at V0 -1; V0 to -9 at Fhi 50; delta to 1 on the
  8x3 map). Full-range Line 5 linear-response table: results/line5_slopes_fullrange.md.
- Strong inflow (|V0| > ~8): the layer is at the INNER porous wall; use `--xmap -4` (sinh-mapped X grid,
  Params.xmap), which converges the wall torque at 32x16. Plain grids need > 64 radial modes there.
- Dirichlet axis problem: deflation finds no resolution-stable solution at eta_c 0.8 or 1.0 -> Cauchy-in-X
  (BLOWUP_PLAN.md step 1) is the way to the blow-up core.
- Tools added: continuation.py (arclength, folds), sweep.py, orchestrate.py, collect.py, deflation.py,
  line0.py; fold-vs-branch-point tests and their calibration are in results/FINDINGS_live.md.

## Key facts to carry forward
- Leading-order system (nu=1), smooth variables F=E/sqrt(2X), U, v0=V0/X, Pi — see notes.tex eq. (4).
- eta is time-like (first order); eta=+-1 are outflow ends; no BC in eta. Exact exterior is
  non-analytic at eta=+-1 -> use |eta|<=eta_c<1 or a mapped grid.
- One exact null vector = pressure gauge Pi0 -> Pi0 + kappa (1-eta^2)^{-2A}. Newton stalls at a
  resolution-dependent floor (2.5e-7 @14x6, 9e-10 @20x8); accepted by a stagnation test.
- 1998 dictionary: r u_r = c  <->  V0 = X v0; radial Reynolds R = O(|V0|); u_z1 <-> U(X,0);
  u_z2 <-> U_eta(X,0); beta-G <-> asymmetry U(X,0) != 0.
- Corrections to the earlier Opus handoff: (1) proof is AI-generated with a Lean 4 formalization;
  (2) exterior-tail match gives R = 2+2h (not 1+2h), which is the log-degenerate |cR|=2 case;
  (3) Basset criterion is not violated at K_nu -> inf (safe limit); the real failure is a/l_r -> O(1)
  and K_S -> inf; (4) the steady 1998 BVP cannot be "recast" into unsteady similarity variables —
  the closure breaks; the honest generalisation is the 2D (X,eta) problem solved here.

## First things to do next session
1. `python tests.py --fast` to confirm environment (numpy, scipy, sympy).
2. `python run_annulus.py --NX 20 --NE 8 --uto 5 --nsteps 5` — push continuation toward 1998
   regime (u_to ~ 50); watch Newton damping / turning points.
3. Implement Cauchy-in-X axis march (Chebyshev in eta, series or ODE in X) and compare with run_core.
4. Then items 3-7 of notes.tex Sec. 5.

## Status 13 Sep 2026, 14:30 (for RD to pick up the paper while Claude runs out of tokens)
- **Paper**: `paper/draft.tex` is the working file (18 pp, compiles with `pdflatex -jobname=draft_check draft.tex`
  in `paper/`; draft.pdf may be locked by a Windows viewer). `paper/draft_rd.tex` is RD's own edited copy, now
  tracked, never edited by Claude. Markers left: NEEDS RESULT (post-fold state, l.~459; inception radii /
  critical swirl at other inflows, l.~631), CHECK CITATION x2 (OpenAI entry, tip-vortex cavitation ref),
  CHECK (acknowledgments), CHECK M (grid table). Dedication: Nail A. Gumerov, d. 2022 (confirmed by RD).
  Protocol: RD said "go ahead and write the paper" (13 Sep 18:45), so Claude edits paper/draft.tex again and
  commits after every pass; `results/PAPER_UPDATES.md` records what was inserted and when. As of commit 8be01cb
  (19 pp) no NEEDS RESULT / CHECK markers remain; the fold law is in with Table "tab:fold" and the post-fold
  verdict, and both citations are checked. Open in the text as stated limitations: post-fold state, inception
  radii (await the X-march core), the OpenAI author list on the PDF title page.
- **Axis core**: steps 1-3 done (axis_series.py, axis_join.py, axis_cone.py; reports in results/). Verdicts:
  cone fails on every smooth blend; matching does not close within the series core because Theorem 4.6(v)
  demands an axial jet ~ c_inf/sqrt(4h); pressure-deficit coefficient 0.56-0.9 u_max^2 (water inception 10.5-13 m/s).
  Step 4 in progress by a background agent: axis_march.py (X-march, stabilised Pi0 solve, NE 24-32), then the
  matching re-run; report will be results/axis_march_report.md.
- **Zaratan**: fold-law array job 22353190 (V0 = -9, -11, -12, -15 at 48x24; -10 at 56x28, mapped grid, full
  eta range) running since 13:51 EDT; V0 = -20 resubmitted as job 22353280 after a base-point fix in sweep.py
  (joint homotopy in swirl and flux, `--base_steps`). Outputs in ~/nsblowup/runs on Zaratan; fetch with
  `rsync -az zaratan:nsblowup/runs/ runs/` then `python collect.py`. Expected fold at Fhi* = 0.41 V0^2.
- **Git**: no user.name/email in the repo; commit with
  `git -c user.name="Ramani Duraiswami" -c user.email="ramanid@umd.edu" commit ...`.
- Python for local runs: the venv in the Claude scratchpad (see CLUSTER_ACCESS.md / cluster/README.md for the
  Zaratan venv); numpy is not installed in the system python.

## Status 14 Sep 2026, midday (Claude Fable 5.1 session on the WSL machine)
- **Assessment**: Level 1 of BLOWUP_PLAN.md (core, join, pulse stress, matching) is done through step 5; Levels 2 (dynamic
  rescaling / stability) and 3 (forced NS at finite nu) not started. The N log X oscillation (cone) not implemented.
- **Step 5 written up**: results/axis_step5_report.md (Newton on the pressure datum and its fold, tensor annulus family,
  matching closed to rms 0.0012 at c_inf 0.2 with 32 parameters, deficit coefficient 0.34-0.61, inception numbers);
  FINDINGS_live.md and PAPER_UPDATES.md (entries J-M) updated. All test suites pass (tests_cone F1 was failing on the
  step-5 penalty rows; fixed in commit 4c1c248).
- **Paper**: draft.tex carries step 5 (cone-and-matching paragraph, pressure deficit, Section 7 numbers, Discussion,
  abstract, branches, Table 2 axis row), RD's naming (\OAI = "OpenAI 2026", \GD = "GD1998", macros in the preamble; bare
  "the construction" made explicit), thin vertical rules in Tables 2 and 4 (arrayrulewidth 0.3pt), a new paragraph
  "The heat exterior" in Section 2 and a sentence in the Discussion. The unused wrapfig package was dropped.
  **PDF not regenerated here**: this WSL TeX Live (Debian, texlive-latex-recommended only) lacks the Times TFMs
  (ptmr7t) that `\usepackage{times}` needs and has no sudo; a Computer Modern stand-in compile is clean (no errors, no
  undefined references, no overfull boxes; 22 pp in CM). Compile on the machine with the full TeX Live
  (`pdflatex -jobname=draft_check draft.tex` in paper/), or `sudo apt install texlive-fonts-recommended` here.
- **Resolution check done** (t5_c02_big_m28): closed optimum holds to 0.2% at NE 40 / m 28 (paper and report updated);
  a re-optimisation at NE 40 (t5_c02_big_m28b, max_nfev 15, ~3 h) was started 14 Sep 12:20 in the background; if it
  descends below 2e-3, update the 0.2% statements. Still owed: t5_c03_big re-run (cut off 13 Sep). Zaratan not reachable from this
  machine (hostname does not resolve); nothing was pending there as of 13 Sep evening.
- Environment here: system python3 has numpy/scipy; sympy was pip-installed --user on 14 Sep for tests_axis / tests.py.

## 14 Sep 2026, afternoon: cone-readiness (A) and the Prop. C.2 loop (B); cluster arrays
- **Reading of the cone**: a = 1 - 2 D_X log E > 2 is Rayleigh's centrifugal criterion (circulation decreasing outward);
  v_s = a (1 + t_s^2) > 2 of Theorem 4.6(iii) is its Ludwieg form with axial shear. Our matched profiles have a < 0 and
  even F < 0 in the outer annulus (swirl reversal from the annulus content): centrifugally stable, no free energy for the
  pulses, hence the cone failure. Lemma 4.11 / Prop. C.2 need a > 0, F > 0, the relaxed cone on the modulated interval.
- **A (code)**: `axis_cone.cone_penalty` + `match_axis_data(cone_weight, a_target, cone_frac, cone_margin)`; driver flags
  `--cone_weight --a_target --cone_frac --cone_margin`. Hinge penalties (capped at 5 by tanh) for F >= 0.03, a >= a_target,
  P_c >= 2 + margin, U(P_c, J_c) - v_s >= margin on I = [X_a + f dX, X_b - f dX].
- **B (code)**: `axis_cone_loop.py`: Lemma C.1 loop at every annulus node (rho lifts v_l above 2 + delta, phi by (4.37),
  primitives (C.11) by exact trapezoid in theta', resampled by periodic cubic splines), Prop. C.2 modulation (C.12) for a
  list of N, stress and cone recomputed on a fine Chebyshev annulus grid (NX 800), (C.13) shear identity checked, moment
  shifts reported. `--selftest` passes (mean identity 6e-16). On t5_c02_big the preconditions fail (F < 0 in the outer
  annulus), so B waits for A.
- **Zaratan**: array 22361690 (12 elements, `cluster/axis_lines_cone.txt`): cone_weight 0.3/1/3, a_target 1/2.2/3,
  cone_frac 0.15/0.25, warm starts t5_c02_r2 / t5_c02_big / gen_c02_wide / t5_c03_r2 / t5_c04_r2; 8 h limit, standard
  partition (48 idle nodes at submission). Array 22361362 (c 0.3 30-parameter, c 0.2 NE 40) still running.
  Fetch: `rsync -az zaratan:nsblowup/runs/axis_march/ runs/axis_march/`; then `python axis_cone_loop.py runs/axis_march/cone_*.json`.
- **Nexus**: `~/.ssh/config` has a `Host nexus` skeleton (HostName placeholder NEXUS_SUBMIT_NODE); RD to fill in the
  submission node and username; Duo per connection, ControlMaster reuse (`ssh -fN nexus`), no keys from outside.
- **14 Sep, 16:40: cone penalty re-based.** Decomposition (`axis_cone_diag.py`) on t5_c02_big: the heat exterior has
  P_c = v_s = 2+2h exactly (T_0 = 0), so margins must taper to 0 at the ends of I; on the dividing plane
  G = I/H - X has dG/dX = (I/H)(a/2 - 1)/X and is fixed by the exterior at X_b, so positive stress inside needs a < 2
  near X_b: the requirement is v_s = a(1 + t_s^2) > 2 (Theorem 4.6(iii)) with the axial shear t_s supplying the excess,
  not a >= 2. Penalty now: F > 0, a >= 0.3, v_s >= 2 + m(X), P_c >= 2 + m(X), U - v_s >= m(X), m tapered.  Runs with
  a_target 2.2 (cone2_*, fm_*, conex2_*, fmx_*) cancelled. The Newton fallback on the pressure datum made evaluations
  50x slower (half the evaluations stalled): new lines use --accel anderson and --n_fixed 30-50. New arrays vs_* (Zaratan
  22362765, 12) and vsx_* (Nexus 7532070 + 7532078, 8): annulus at X_a = 1 / 1.25 / 1.5 / 2 (X_b = 2 X_a), additive and
  multiplicative content, weights 0.3-3. Baselines finished: zt_t5_c02_big_m28 rms 1.6e-3 at NE 40 / m 28 (paper's 0.2%
  stands); zt_t5_c03_big at 0.057 and descending (c 0.3 with 30 parameters).
- **14 Sep 19:30: piecewise annulus built and swept** (results/axis_piecewise_report.md). Identities met exactly at finite
  size (X_a 2, lam 0.5, odd data); the cone fails in the pulse region for a quantified scaling reason (pulse shear vs
  inviscid vector: needs X ~ 100-1000 or a pulse ~10 log-units long). Next design, if pursued: replace the marched core
  beyond X ~ 3 by OpenAI's reference inner power law (A.7) to a large X_R and accept a stress on [X_*, X_R], or continue
  the core analytically (Appendix B). Cluster arrays vs_*/vsx_* (penalty route) were still running; the run board
  (cluster/status_dash.py, artifact 44861ff9) is refreshed by a 25-min cron in this session. Paper: cone paragraph and
  its forthcoming marker rewritten to this status.
- **14 Sep 22:00: large-radius construction done and written up** (results/axis_piecewise_report.md Sec. 6; paper cone
  paragraph final). All cluster jobs cancelled (stalled). Run-board cron deleted. State of the science: identities exact;
  relaxed cone on the reference interval and admissible cone on the power law reproduced; pulse/terminal cone requires
  X ~ 1e20 and cancellations beyond double precision. Next options: (i) pulse growth model (WKB, item C) on the
  identity-exact profile; (ii) Level 2 stability march; (iii) arXiv submission of the paper as it stands.
- **14 Sep 23:00: pulse growth model done (axis_pulse_growth.py; paper paragraph + Fig.); all forthcoming markers resolved;
  arXiv package ready**: paper/arxiv/ (main.tex with author toggle per arXiv's generative-AI policy, generative-AI
  statement on p. 2, condensed abstract.txt, SUBMISSION.md with metadata) and paper/arxiv_submission_2026-09-14.tar.gz
  (compiles standalone, 24 pp). Decisions left to RD: single-author (policy-compliant) vs two-author line; keep or drop
  the OpenAI illustration in Fig. 1. The repository draft (paper/draft.tex) keeps both authors.
- **14 Sep 23:30-01:00: Level 2 (annulus) done on Nexus** (annulus_stability.py, tests_stability.py, results/stability_report.md,
  paper Sec. "Stability of the self-similar swirl" + Fig. fig_stability): attractor everywhere; fold = saddle-node in the
  spectrum; odd mode nearly neutral along V_0 = -5 for F >= 70 (fine-grid array nsstab5 running: 40x20 at 80-120, 48x24 at
  75/90, odd march at 90; boundary points V_0 -3/-4/-6/-7 at 40x20). Overnight batch on Nexus: closure vs c_inf done
  (0.2-0.3), c03_close and c035 still running; fold surface done (runs/folds). Zaratan idle. Next: (i) collect nsstab5,
  settle the V_0 = -5 crossing, update Fig./paragraph; (ii) same stability machinery on the axis core; (iii) arXiv upload
  (package in paper/arxiv, regenerate main.tex from draft.tex to carry the stability section: see SUBMISSION.md).
- **15 Sep 00:00-00:40: symmetry-breaking boundary found.** The odd mode crosses zero at V_0 = -6 between F_hi 55 and 60
  on five grids (+0.7 .. +2.3 at 60), symmetric mode damped; boundary F_c(V_0) from the fold near |V_0| ~ 9 through the
  sweep's det flips at (-8, 38.6), (-7, 41.1) to (-6, 55-60), nose near -5.5; at V_0 = -5 the leading mode changes with
  the eta resolution (odd real on NE 16; symmetric complex pair +2.5 +- 5.0i on 48x24 at F 90) so the nose is open.
  Paper Sec. 5.5 + Fig. 7 + abstract + Discussion rewritten; arXiv source regenerated by paper/make_arxiv.py
  (run it after every draft.tex change; then rebuild paper/arxiv/main.pdf and the tarball paper/arxiv_submission_<date>.tar.gz;
  abstract.txt 1900 chars). March hardened (step halving, trajectory output). Running on Nexus: nsstab12 (48x24 bracket
  of F_c(-6), 56x28, V_0 -7 mapped 48x24), nsstab13 (1e-3-seed odd marches at (-6, 55/60/80), nose at -5.5, points at -6.5
  and -8), nsstab14 (eta-refinement 40x28 / 48x32 at (-5, 75/90), (-6, 60)), nsstab11 leftovers, nsnight c03_close.
  Next: collect, fix F_c(-6) to +-2.5, decide the (-5) pair, state the nonlinear fate from the small-seed marches;
  then Level 2 on the axis core. cmd_array_nexus.sbatch takes the list file as $1 and reads line TASK_ID+1: use --array=0-(N-1).
- **15 Sep 01:00-02:40: the odd mode's eta convergence is the open issue.** At (-6, 60) sigma_odd = +2.28 / +0.72 /
  -2.7+-4.6i / +0.94 for NE = 16 / 20 / 24 / 28 (X-converged at every NE); each grid's nonlinear march agrees with its
  own spectrum (40x20: asymmetric attractor U(X_mid,0) = +0.48, itself stable; 48x24: decays). Fold region (V_0 = -10)
  IS eta-converged (NE 16-32 agree). The 32x16 det flips at inflow 7-8 are not reproduced on 40x20/40x28 (damped
  complex pairs). Paper Sec. 5.5 now claims only what two eta resolutions agree on. Running: nsstab16b (NX 32, NE 32-48
  by continuation), nsstab18 (40x28 marches), four sequential chains `chain_*` (NE 28 -> 40 -> 56 -> 64 -> 80 at NX 32,
  each level restarted from the previous by Chebyshev interpolation: --save / --init, cluster/chain_nexus.sbatch).
  Next: read the chains, state the converged sign at (-6, 60), fix the paper's numbers; then Level 2 on the axis core.
- **15 Sep 03:00-03:50: REINTERPRETATION.** The moderate-inflow symmetry-breaking instability was an artefact of an
  unresolved sonic line of the eta transport (c = D eta + U(1-eta^2) = 0 at 1-eta^2 ~ D/|U| next to the outflow
  boundary; U ~ -30 toward the mid-plane in the inner half). Resolution rule N_eta > pi k sqrt(|U_b|/D) (~25k for
  |U_b| = 30). With 40-56 eta nodes every mode at (-6, 55/60), (-6.5, 55) is damped; leading modes live in the layer.
  Paper Sec. 5.5, abstract, Discussion rewritten (commit 1e6ecbf); the experiment's observables back to two. Tools:
  --emap (tanh eta map, validated at the reference point to 4 digits), --save/--init restarts, chains to NE 80.
  Open: (-6, 80) (+4.2 at NE 32) and (-5.5, 70) (even real +2.76 at NE 40) at NE 56-80; mapped-grid array 19.
- **15 Sep 04:00-04:50: final status of the stability night.** With the sonic layer resolved (tanh eta map, 5+ nodes)
  the spectrum at (-6, 55-60) STILL scatters (odd +3.9 at emap 2 / NE 28, -0.3 at emap 1.5, plain NE 40-64: -3.5, -1.8,
  even +7.7, +5.0), and the steady state itself scatters by 3-5% in max|U| at (-6, 40-60) while (-2, 10) converges to
  four digits on NE 8-40. Reading: the interior sonic line (c = D eta + U(1-eta^2) = 0, U ~ -30 toward the mid-plane
  in the inner half) is a regular singular point where the local homogeneous solution |eta-eta*|^{-a0/c'} becomes
  admissible once a0 = A'(1-2 eta U) + v0 < 0 (|U| >~ 30), so the steady problem is under-determined there and the
  collocation picks grid-dependent solutions (hypothesis; see the report). Paper Sec. 5.5 (commit 97b1bcb, 9aca5c9)
  states: attractor at weak inflow and towards the fold (converged NE 16-32 even though a sonic line IS present there too: the stored
  F 40 branch has U(eta=1) = -67 near the inner wall at V_0 = -10, so 'no sonic line at the fold' is FALSE and the
  distinction between the convergent and the erratic regimes is not understood), fold = saddle-node, moderate inflow + strong swirl OPEN. The
  experiment's observables are back to two. Still running on Nexus: emap chains to NE 80 at (-6, 55/60), plain
  chains to NE 80, array 19 (emap NE 40), nsstab18 marches (40x28). Next steps: (i) understand why V_0 = -10 converges with a sonic line and V_0 = -6 does not (local exponent a0/c' is negative in both);
  (ii) formulate the regularity condition at the sonic line (impose the analytic branch, or restore the O(q^{2h})
  axial viscosity in a layer) and redo the moderate-inflow sweep with it -- this is the real fix; (iii) axis-core Level 2
  only after (ii). arXiv package regenerated at every paper commit (paper/make_arxiv.py; abstract 1918 chars).


==> anc/README_anc.txt <==
Ancillary files for 'Self-similar swirl between contracting porous walls' (R. Duraiswami, September 2026).
*.py: the solver (core_solver.py: tensor Chebyshev collocation, pressure gauge, complex-step Newton; continuation.py; sweep.py; axis_*.py: series, march, join, matching, cone, piecewise core, pulse growth; annulus_stability.py: dynamic rescaling, march and eigenproblem), tests_*.py: the test suites.
results/: the stage reports and FINDINGS_live.md, the research log. HANDOFF.md: state of the work at the end. cluster/: the batch wrappers and run lists used on the Zaratan and Nexus clusters.
Repository: https://gitlab.umiacs.umd.edu/ramanid/swirl-collapse . Raw run outputs (JSON, ~30 MB) are available from the author on request.


==> anc/annulus_stability.py <==
"""annulus_stability.py -- Level 2 for the annulus problem: is the self-similar swirl between porous walls an attractor
of the collapse?  Dynamic rescaling: with s = -ln q (one unit = one e-fold of collapse), d/dt (q^b F(X, eta, s)) =
q^{b-1} (T_b F + L^{-1} F_s), so the leading-order equations become
    L^{-1} F_s + R_theta[F, U, Pi] = 0,   L^{-1} U_s + R_z[F, U, Pi] = 0,
with continuity, the radial balance, the wall data and the gauge as algebraic constraints.  Steady states are exactly
the profiles of core_solver.  We (i) march with BDF2 (implicit, Newton with the complex-step Jacobian) from a perturbed
steady state, (ii) solve the generalized eigenproblem sigma M v = -J v (M the mass matrix, singular on the constraint
rows; finite eigenvalues are the spectrum; sigma = 0 at a fold), (iii) compare the march's growth rate with the leading
eigenvalue.  Usage:
  python annulus_stability.py --V0 -1 --Fhi 1 --NX 24 --NE 12 --mode both --out runs/stability/ref.json
  python annulus_stability.py --V0 -10 --Fhi 39 --xmap -4 --NX 32 --NE 16 --mode spectrum --out ...  (near the fold)"""
import argparse, json, sys, time, warnings
import numpy as np
warnings.filterwarnings("ignore")
import scipy.linalg as sla
import core_solver as cs


def make_problem(V0, Fhi, delta=0.0, eta_i=0.2, X_hi=1.0, h=0.01, NX=24, NE=12, eta_c=1.0, xmap=0.0, V0_hi=None, emap=0.0):
    state = dict(V0=V0, V0_hi=V0 if V0_hi is None else V0_hi, Fhi=Fhi, delta=delta)
    p = cs.Params(h=h, X_lo=eta_i ** 2 * X_hi, X_hi=X_hi, eta_max=eta_c, NX=NX, NE=NE, xmap=xmap, emap=emap)
    bd = cs.BoundaryData(F_hi=lambda e: state["Fhi"] * (1.0 + state["delta"] * e), U_hi=lambda e: 0 * e,
                         v0_hi=lambda e: state["V0_hi"] / p.X_hi * np.ones_like(e), F_lo=lambda e: 0 * e, U_lo=lambda e: 0 * e,
                         v0_lo=lambda e: state["V0"] / p.X_lo * np.ones_like(e))
    prob = cs.Problem(p, bd, gauge_fix=True, linsolve="lu")
    return prob, state


def newton_sym(prob, y, tol=1e-10, maxit=40):
    """Newton restricted to the reflection-symmetric subspace: the update is projected, so the odd null vector of a
    pitchfork on the symmetric branch cannot be amplified from round-off and the continuation crosses it; accepts
    stagnation at the residual round-off floor (below 1e-7)."""
    y = y.copy(); rprev = np.inf
    for it in range(maxit):
        J, r = prob.jacobian(y); rn = np.abs(r).max()
        if rn < tol or (rn < 1e-7 and rn > 0.5 * rprev): return y, True
        rprev = rn
        dy = sla.lu_solve(sla.lu_factor(J), -r)
        F, U, Pi0 = prob.unpack(dy); dy = prob.pack(0.5 * (F + F[:, ::-1]), 0.5 * (U - U[:, ::-1]), 0.5 * (Pi0 + Pi0[::-1]))
        if not np.all(np.isfinite(dy)): return y, False
        y = y + dy
    return y, np.abs(prob.residual(y)).max() < 1e-7


def save_state(prob, y, path, **meta):
    """Store the profile with its grid so another resolution can start from it."""
    F, U, Pi0 = prob.unpack(y); g = prob.g
    np.savez(path, X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0, **meta)


def interp_state(prob, path):
    """Barycentric (Chebyshev) interpolation of a stored profile onto this problem's grid."""
    from scipy.interpolate import BarycentricInterpolator as B
    d = np.load(path); X0, e0 = d["X"], d["eta"]; g = prob.g
    def interp2(A):
        T = np.array([B(X0, A[:, j])(g.X) for j in range(e0.size)]).T
        return np.array([B(e0, T[i, :])(g.eta) for i in range(g.X.size)])
    return prob.pack(interp2(d["F"]), interp2(d["U"]), B(e0, d["Pi0"])(g.eta))


def steady_state(prob, state, V0, Fhi, delta, verbose=False, Fhi_step=None, sym_path=True):
    """Natural continuation from the easy point (V0 = -1, Fhi = 1, delta = 0): inflow first, then swirl, then asymmetry."""
    g = prob.g
    y = prob.pack(np.zeros((g.nX, g.nE)), np.zeros((g.nX, g.nE)), np.zeros(g.nE))
    state.update(V0=-1.0, V0_hi=-1.0, Fhi=1.0, delta=0.0)
    y, ok = prob.newton(y, tol=1e-10, maxit=40, verbose=False)
    if not ok: raise RuntimeError("base point failed")
    def path(key, target, step):
        cur = state[key]
        while abs(target - cur) > 1e-12:
            cur = cur + np.sign(target - cur) * min(step, abs(target - cur))
            state[key] = cur
            if key == "V0": state["V0_hi"] = cur
            y2, ok = prob.newton(y_ref[0], tol=1e-10, maxit=40, verbose=False)
            if not ok and sym_path and state["delta"] == 0:
                y2, ok = newton_sym(prob, y_ref[0])
                if verbose: print(f"    {key} = {cur:.3f}: plain Newton failed, symmetric-subspace Newton {'ok' if ok else 'failed'}")
            if not ok:
                raise RuntimeError(f"continuation in {key} failed at {cur}")
            y_ref[0] = y2
            if verbose: print(f"    {key} = {cur:.3f} ok ({prob.last_iters} its)")
    y_ref = [y]
    # inflow first (the F_hi = 1 line is fold-free to |V_0| = 50), then swirl along the line of fixed inflow (the S-curve
    # at |V_0| > 9 is approached from below), then the asymmetry datum
    path("V0", V0, 1.0); path("Fhi", Fhi, Fhi_step if Fhi_step else (3.0 if abs(V0) < 8 else 1.0)); path("delta", delta, 0.1)
    return y_ref[0]



def asymmetry(prob, y):
    """Reflection diagnostics of a state: axial velocity on the dividing plane at mid-radius, relative odd part of F, even part of U."""
    F, U, _ = prob.unpack(y); g = prob.g
    jm = int(np.argmin(np.abs(g.eta))); im = int(np.argmin(np.abs(g.X - 0.5 * (g.X[0] + g.X[-1]))))
    return dict(U_mid0=float(U[im, jm]), F_odd_rel=float(np.linalg.norm(F - F[:, ::-1]) / max(np.linalg.norm(F), 1e-300)),
                U_even_rel=float(np.linalg.norm(U + U[:, ::-1]) / max(np.linalg.norm(U), 1e-300)), maxU=float(np.abs(U).max()), maxF=float(np.abs(F).max()))


def symmetrize(prob, y):
    """Project on the reflection-symmetric subspace (F, Pi0 even in eta, U odd) and re-converge with Newton."""
    F, U, Pi0 = prob.unpack(y)
    ys = prob.pack(0.5 * (F + F[:, ::-1]), 0.5 * (U - U[:, ::-1]), 0.5 * (Pi0 + Pi0[::-1]))
    y2, ok = prob.newton(ys, tol=1e-10, maxit=40, verbose=False)
    return (y2 if ok else ys), ok


def polish(prob, y, tol=1e-10):
    """Newton from a marched state; returns the converged steady state (or None) and its residual."""
    y2, ok = prob.newton(y, tol=tol, maxit=40, verbose=False)
    return (y2 if ok else None), float(np.abs(prob.residual(y2 if ok else y)).max())


def mass_matrix(prob):
    """M such that M y_s + R(y) = 0: rows of R_theta / R_z at interior X nodes get L^{-1}(eta) on the matching F / U unknown."""
    g = prob.g; n = g.nX * g.nE; nr = prob.residual(np.zeros(prob.n_unknowns)).size
    M = np.zeros((nr, prob.n_unknowns))
    i0 = 1                                              # wall problem: rows are X nodes 1..NX-1
    nint = (g.nX - 1 - i0) * g.nE
    Linv = 1.0 / (1.0 - 2.0 * g.p.h * g.eta ** 2)
    for k, i in enumerate(range(i0, g.nX - 1)):
        for j in range(g.nE):
            M[k * g.nE + j, i * g.nE + j] = Linv[j]                       # theta rows -> F
            M[nint + k * g.nE + j, n + i * g.nE + j] = Linv[j]            # z rows -> U
    return M


def spectrum(prob, y, M, nkeep=8):
    J, r = prob.jacobian(y)
    w, V = sla.eig(-J, M)                                # sigma M v = -J v
    fin = np.isfinite(w) & (np.abs(w) < 1e8)
    w, V = w[fin], V[:, fin]
    order = np.argsort(-w.real); w, V = w[order], V[:, order]
    g = prob.g
    out = []
    for k in range(min(nkeep, w.size)):
        F, U, _ = prob.unpack(V[:, k].real)
        ev = np.linalg.norm(F + F[:, ::-1]) / 2; od = np.linalg.norm(F - F[:, ::-1]) / 2
        parity = "F even (symmetric)" if ev > 3 * od else ("F odd (symmetry-breaking)" if od > 3 * ev else "mixed")
        i_max = int(np.unravel_index(np.argmax(np.abs(F) + np.abs(U)), F.shape)[0])
        out.append(dict(re=float(w[k].real), im=float(w[k].imag), parity=parity, X_peak=float(g.X[i_max]), maxF=float(np.abs(F).max()), maxU=float(np.abs(U).max())))
    return out, w, V


def march(prob, y0, M, dy0, ds=0.02, nsteps=400, tol=1e-10, verbose=False, track=None, track_every=10, floor=1e-7):
    """BDF2 (implicit Euler after every (re)start) for M y_s + R(y) = 0 from y0 + dy0; returns s, deviation norms, final y, trajectory.

    Modified Newton with one complex-step Jacobian per step; on failure the Jacobian is refreshed, then the step is halved
    (at most six times) and BDF2 is restarted with an implicit-Euler step; after 20 good steps the step is doubled back.
    `track(s, y)` (optional) is evaluated every `track_every` accepted steps and collected in the trajectory list."""
    y_prev, y = y0.copy(), y0 + dy0
    dev = [float(np.linalg.norm(dy0))]; ss = [0.0]; traj = []
    if track is not None: traj.append(track(0.0, y))
    s, h, first, good, fails, n = 0.0, ds, True, 0, 0, 0
    while n < nsteps:
        if first:
            coef, rhs_hist = 1.0 / h, (1.0 / h) * y
        else:
            coef, rhs_hist = 1.5 / h, (2.0 * y - 0.5 * y_prev) / h
        yn = y.copy(); converged = False; G = np.array([np.inf])
        for attempt in range(2):                          # modified Newton; if it fails, refresh the Jacobian and retry once
            J, r = prob.jacobian(yn)
            lu = sla.lu_factor(coef * M + J)
            gprev = np.inf
            for it in range(20):
                G = M @ (coef * yn - rhs_hist) + r
                gn = np.linalg.norm(G, np.inf)
                if gn < tol or (gn < floor and gn > 0.3 * gprev): converged = True; break   # converged, or stagnating at the round-off floor
                gprev = gn
                yn = yn + sla.lu_solve(lu, -G)
                r = prob.residual(yn)
                if not np.all(np.isfinite(r)): break
            if converged: break
            yn = y.copy() if not np.all(np.isfinite(yn)) else yn
        if not converged:
            fails += 1; good = 0
            if fails > 6:
                if verbose: print(f"    s = {s:.3f}: Newton failed at step {h:.2e}; stopping the march")
                break
            h *= 0.5; first = True
            if verbose: print(f"    s = {s:.3f}: Newton did not converge (|G| {np.linalg.norm(G, np.inf):.2e}); step halved to {h:.2e}")
            continue
        y_prev, y = y, yn; s += h; n += 1; good += 1; first = False; fails = 0
        if good >= 20 and h < ds: h *= 2.0; first = True; good = 0
        d = float(np.linalg.norm(y - y0)); dev.append(d); ss.append(s)
        if track is not None and n % track_every == 0: traj.append(track(s, y))
        if verbose and n % 50 == 0: print(f"    s = {s:.2f}  |y - y0| = {d:.3e}  (step {h:.2e})")
        if not np.isfinite(d) or d > 2.0 * np.linalg.norm(y0): break     # left the neighbourhood of the profile altogether
    return np.array(ss), np.array(dev), y, traj


def growth_rate(ss, dev, lo=0.2, hi=0.6):
    """Slope of log|dy| over the middle window of the march (linear regime)."""
    n = ss.size; i0, i1 = int(lo * n), int(hi * n)
    if i1 - i0 < 3 or not np.all(dev[i0:i1] > 0): return float("nan")
    return float(np.polyfit(ss[i0:i1], np.log(dev[i0:i1]), 1)[0])


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--V0", type=float, default=-1.0); ap.add_argument("--Fhi", type=float, default=1.0); ap.add_argument("--delta", type=float, default=0.0)
    ap.add_argument("--eta_i", type=float, default=0.2); ap.add_argument("--X_hi", type=float, default=1.0); ap.add_argument("--h", type=float, default=0.01)
    ap.add_argument("--NX", type=int, default=24); ap.add_argument("--NE", type=int, default=12); ap.add_argument("--eta_c", type=float, default=1.0); ap.add_argument("--xmap", type=float, default=0.0); ap.add_argument("--emap", type=float, default=0.0, help="tanh clustering of the eta nodes at both ends (0 = plain Chebyshev)")
    ap.add_argument("--mode", default="both", help="spectrum | march | both"); ap.add_argument("--ds", type=float, default=0.02); ap.add_argument("--nsteps", type=int, default=400)
    ap.add_argument("--pert", type=float, default=1e-3, help="perturbation amplitude relative to |y|"); ap.add_argument("--pert_mode", default="eig", help="eig (leading eigenvector) | even | odd | random")
    ap.add_argument("--out", default=None); ap.add_argument("--tag", default=""); ap.add_argument("--Fhi_step", type=float, default=None)
    ap.add_argument("--no_symmetrize", action="store_true", help="do not project the continued steady state on the symmetric subspace (delta = 0 only)")
    ap.add_argument("--init", default=None, help="npz state (from --save) to interpolate onto this grid and converge directly at the target parameters")
    ap.add_argument("--save", action="store_true", help="store the steady state next to --out as <out>_state.npz")
    a = ap.parse_args()
    t0 = time.perf_counter()
    prob, state = make_problem(a.V0, a.Fhi, a.delta, a.eta_i, a.X_hi, a.h, a.NX, a.NE, a.eta_c, a.xmap, emap=a.emap)
    y = None
    if a.init:
        state.update(V0=a.V0, V0_hi=a.V0, Fhi=a.Fhi, delta=a.delta)
        y0 = interp_state(prob, a.init)
        y, ok = prob.newton(y0, tol=1e-10, maxit=60, verbose=False)
        if not ok and a.delta == 0: y, ok = newton_sym(prob, y0, maxit=60)
        print(f"init from {a.init}: Newton {'converged' if ok else 'FAILED'} (|R| {np.abs(prob.residual(y)).max():.1e}); {time.perf_counter()-t0:.1f} s")
        if not ok: y = None
    if y is None:
        y = steady_state(prob, state, a.V0, a.Fhi, a.delta, Fhi_step=a.Fhi_step)
    asym_cont = asymmetry(prob, y); sym_ok = None
    if a.delta == 0 and not a.no_symmetrize:
        y, sym_ok = symmetrize(prob, y)
        print(f"continued state: U(X_mid,0) {asym_cont['U_mid0']:+.3e}, odd F {asym_cont['F_odd_rel']:.1e}; symmetrised and re-converged: {sym_ok}, U(X_mid,0) {asymmetry(prob, y)['U_mid0']:+.1e}")
    r = prob.residual(y); F, U, Pi0 = prob.unpack(y)
    print(f"steady state at V0 {a.V0} Fhi {a.Fhi} delta {a.delta} ({a.NX}x{a.NE}, xmap {a.xmap}): |R| {np.abs(r).max():.1e}, max|U| {np.abs(U).max():.3f}, {time.perf_counter()-t0:.1f} s")
    M = mass_matrix(prob)
    if a.save and a.out:
        save_state(prob, y, a.out.replace(".json", "") + "_state.npz", V0=a.V0, Fhi=a.Fhi, delta=a.delta, xmap=a.xmap)
    out = dict(V0=a.V0, Fhi=a.Fhi, delta=a.delta, NX=a.NX, NE=a.NE, xmap=a.xmap, emap=a.emap, eta_c=a.eta_c, maxU=float(np.abs(U).max()), tag=a.tag,
               steady=asymmetry(prob, y), continued=asym_cont, symmetrized=sym_ok, resid=float(np.abs(r).max()))
    if a.mode in ("spectrum", "both"):
        ev, w, V = spectrum(prob, y, M)
        out["eigs"] = ev
        if a.save and a.out:                              # leading eigenvectors (F, U fields) for inspection of their structure
            modes = {}
            for k in range(min(4, V.shape[1])):
                Fk, Uk, _ = prob.unpack(V[:, k].real); modes[f"F{k}"] = Fk; modes[f"U{k}"] = Uk
                Fk, Uk, _ = prob.unpack(V[:, k].imag); modes[f"Fi{k}"] = Fk; modes[f"Ui{k}"] = Uk
            np.savez(a.out.replace(".json", "") + "_modes.npz", X=prob.g.X, eta=prob.g.eta, eig=np.array([complex(e["re"], e["im"]) for e in ev[:4]]), **modes)
        print("leading eigenvalues sigma (per e-fold of collapse; Re > 0 = growing):")
        for e in ev[:6]: print(f"   {e['re']:+9.4f} {e['im']:+9.4f}i   {e['parity']:26s} peak at X {e['X_peak']:.3f}")
        lead = V[:, 0].real
    if a.mode in ("march", "both"):
        rng = np.random.default_rng(1); g = prob.g
        if a.pert_mode == "eig" and a.mode == "both":
            dy = lead / np.linalg.norm(lead)
        else:
            dF = rng.standard_normal((g.nX, g.nE)); dU = rng.standard_normal((g.nX, g.nE))
            if a.pert_mode == "even": dF = dF + dF[:, ::-1]; dU = dU - dU[:, ::-1]
            if a.pert_mode == "odd": dF = dF - dF[:, ::-1]; dU = dU + dU[:, ::-1]
            dF[[0, -1], :] = 0; dU[[0, -1], :] = 0
            dy = prob.pack(dF, dU, np.zeros(g.nE)); dy /= np.linalg.norm(dy)
        dy *= a.pert * np.linalg.norm(y)
        gg = prob.g; jm = int(np.argmin(np.abs(gg.eta))); im = int(np.argmin(np.abs(gg.X - 0.5 * (gg.X[0] + gg.X[-1]))))
        def track(s_, y_):
            F_, U_, _ = prob.unpack(y_)
            return dict(s=float(s_), U_mid0=float(U_[im, jm]), maxU=float(np.abs(U_).max()), maxF=float(np.abs(F_).max()),
                        F_odd_rel=float(np.linalg.norm(F_ - F_[:, ::-1]) / max(np.linalg.norm(F_), 1e-300)),
                        U_even_rel=float(np.linalg.norm(U_ + U_[:, ::-1]) / max(np.linalg.norm(U_), 1e-300)), dev=float(np.linalg.norm(y_ - y)))
        ss, dev, yf, traj = march(prob, y, M, dy, ds=a.ds, nsteps=a.nsteps, track=track, verbose=True)
        rate = growth_rate(ss, dev)
        Ff, Uf, _ = prob.unpack(yf)
        Fodd = float(np.linalg.norm(Ff - Ff[:, ::-1]) / max(np.linalg.norm(Ff), 1e-300)); Ueven = float(np.linalg.norm(Uf + Uf[:, ::-1]) / max(np.linalg.norm(Uf), 1e-300))
        final = dict(U_mid0=float(Uf[im, jm]), U_mid0_steady=float(U[im, jm]), maxU=float(np.abs(Uf).max()), F_odd_rel=Fodd, U_even_rel=Ueven, resid=float(np.abs(prob.residual(yf)).max()))
        if final["resid"] < 1e-4:                        # the march has (nearly) settled: polish with Newton and take the spectrum of the new state
            yp, rp = polish(prob, yf)
            if yp is not None:
                ap_ = asymmetry(prob, yp); ap_["resid"] = rp; ap_["dist_from_symmetric"] = float(np.linalg.norm(yp - y))
                out["end_state"] = ap_
                if ap_["dist_from_symmetric"] > 1e-6:
                    ev2, _, _ = spectrum(prob, yp, M); out["end_eigs"] = ev2
                    print(f"end state (asymmetric, |y - y_sym| {ap_['dist_from_symmetric']:.3e}, U(X_mid,0) {ap_['U_mid0']:+.4f}): leading eigenvalues")
                    for e in ev2[:4]: print(f"   {e['re']:+9.4f} {e['im']:+9.4f}i   {e['parity']}")
        print(f"final state: U(X_mid, 0) = {final['U_mid0']:+.4f} (steady {final['U_mid0_steady']:+.4f}), odd part of F {Fodd:.3e}, even part of U {Ueven:.3e}, |R| {final['resid']:.1e}")
        out.update(march=dict(ds=a.ds, nsteps=int(ss.size - 1), dev0=float(dev[0]), dev_end=float(dev[-1]), s_end=float(ss[-1]), rate=rate, pert_mode=a.pert_mode, final=final, traj=traj,
                              dev_samples=[[float(s_), float(d_)] for s_, d_ in zip(ss[::max(1, ss.size // 40)], dev[::max(1, ss.size // 40)])]))
        print(f"march ({a.pert_mode} perturbation, ds {a.ds}, {ss.size-1} steps to s = {ss[-1]:.2f}): |dy| {dev[0]:.2e} -> {dev[-1]:.2e}; fitted rate {rate:+.4f} per e-fold"
              + (f" (leading eigenvalue {ev[0]['re']:+.4f})" if a.mode == "both" else ""))
    out["seconds"] = time.perf_counter() - t0
    if a.out:
        import os; os.makedirs(os.path.dirname(a.out) or ".", exist_ok=True); json.dump(out, open(a.out, "w"), indent=1)


==> anc/asym.py <==
"""asym.py -- the asymmetric (symmetry-broken) branch at Fhi = 50.
(a) converge the asymmetric solution E at (Fhi, V0, delta) = (50, -5.4974, 0) reached by branchB_delta_V5p5;
(b) continue E in V0 both ways and in Fhi downward; (c) pitchfork test on branch C (delta line from C at
V0 ~ -4.5); (d) pitchfork search on A: V0 from -1 to -20 at Fhi = 50."""
import json, os, numpy as np, core_solver as cs
from orchestrate import log, run_line
log("--- asymmetric branch E at Fhi = 50 ---")
rows=[json.loads(l) for l in open("runs/branchB_delta_V5p5/rows.jsonl")]
r0=min((r for r in rows if not r["fold"] and r["step"]>20), key=lambda r: abs(r["lam"]))
V0=r0["V0_lo"]; Fhi=50.0
p=cs.Params(h=0.01, X_lo=0.04, X_hi=1.0, eta_max=0.9, NX=32, NE=16)
bd=cs.BoundaryData(F_hi=lambda e: Fhi*np.ones_like(e), U_hi=lambda e: 0*e, v0_hi=lambda e: V0/p.X_hi*np.ones_like(e),
                   F_lo=lambda e: 0*e, U_lo=lambda e: 0*e, v0_lo=lambda e: V0/p.X_lo*np.ones_like(e))
prob=cs.Problem(p, bd, gauge_fix=True, linsolve="lu"); g=prob.g; j0=prob.j_pin; i_mid=int(np.argmin(np.abs(g.X-0.52)))
y=np.load(f"runs/branchB_delta_V5p5/{r0['name']}.npz")["y"]; y,ok=prob.newton(y,tol=1e-9,maxit=40,verbose=False)
F,U,Pi0=prob.unpack(y)
log(f"      E at (50, {V0:.4f}, delta=0): ok={ok} |R|={np.linalg.norm(prob.residual(y),np.inf):.1e} U(X_mid,0)={U[i_mid,j0]:+.4f} "
    f"U odd-defect={np.abs(U+U[:,::-1]).max():.2e} F even-defect={np.abs(F-F[:,::-1]).max():.2e} sv_min={prob.last_sv_min:.1e}")
if ok:
    os.makedirs("runs/second_branch", exist_ok=True)
    np.savez("runs/second_branch/asymE_F50_V5p50_32x16.npz", y=y, X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0, Fhi=Fhi, V0=V0)
    S=["--start_npz","runs/second_branch/asymE_F50_V5p50_32x16.npz","--Fhi",50,"--V0",V0]
    run_line("asymE_V0_strong", ["--param","V0","--to",-8,"--ds0",0.02,"--ds_max",0.1]+S)
    run_line("asymE_V0_weak", ["--param","V0","--to",-0.5,"--ds_max",0.2]+S)
    run_line("asymE_Fhi_down", ["--param","Fhi","--to",1,"--ds_max",1.0]+S)
    run_line("asymE_Fhi_up", ["--param","Fhi","--to",120,"--ds_max",2.0]+S)
log("--- pitchfork test on C: delta line from C at V0 ~ -4.5 ---")
run_line("branchC_delta_V4p5", ["--param","delta","--to",0.3,"--ds0",0.002,"--ds_max",0.02,"--Fhi",50,"--V0",-4.5], warm=("branchC_V0_toward_m5", -4.5))
run_line("branchC_delta_V5p3", ["--param","delta","--to",0.3,"--ds0",0.002,"--ds_max",0.02,"--Fhi",50,"--V0",-5.3], warm=("branchC_V0_toward_m5", -5.3))
log("--- pitchfork search on A: V0 from -1 to -20 at Fhi = 50 ---")
run_line("branchA_F50_V0_to_m20", ["--param","V0","--to",-20,"--ds_max",0.25,"--Fhi",50,"--V0",-1], warm=("line2_V0m1", 50.0))
log("--- asym.py finished ---")


==> anc/axis_cone.py <==
"""
axis_cone.py -- step 3 of the axis-core programme: the paper's stress coefficients (4.11), the five cumulative
radial integrals (4.15)-(4.16), the admissible stress cone (4.20)-(4.23), its uniform margin (4.26), and the
matching that selects the axis data (Section 3.2 moment identities and Theorem 4.6 (v)).  Built on
axis_join.py (series core + C-infinity blend into the heat exterior).  Equations transcribed in CONE_CONDITION.md.

Profile variables (nu = 1, A = 1/2 + h, D = 1/2 - h, d = 1 - eta^2, L = 1 - 2h eta^2):
    E = sqrt(2X) F,  H = sqrt(2X) E = 2X F,
    a   = 1 - 2 D_X log E = -2 X F_X / F,          (radial shear of the swirl, sign convention of (4.11))
    b_s = 2 D_X U / E = 2 X U_X / E,
    M = int_0^X U,  I = int_0^X H,  J = int_0^X U H,  S = int_0^X (U^2 - E^2/2),  C_p = int_0^X E^2/(2x) = int_0^X F^2,
    W = 1 - (2 D eta M + d M_eta)/X,
    Q_s = -W + [(1-h) I - D eta I_eta - d J_eta + 2(h-D) eta J]/(X H),
    N_s = -W U + [D (M - eta M_eta) + 4 h eta S - d S_eta]/X + 4 A eta Pi - d Pi_eta,
    p_s = (X Q_s / L, X N_s / (L E)),   s = (a, -b_s),   T_0 = F (p_s - s),   physical stress T = q^{-A-1/2} T_0.
On a solution of the leading-order system without stress (X <= X_a, and the exterior with matched moments)
T_0 = 0, i.e. X Q_s / L = a and N_s / L = -2 U_X (proof of Prop. 4.2).

Relation to the residual route of axis_join.py (Section 3.2, T_{r theta} = -(1/r^2) int_0^r s^2 R_theta^(0) ds,
T_{rz} = -(1/r) int_0^r s R_z^(0) ds, with the coded residuals R = physical force / (q^{-A-1} sqrt(2X)) and
/ q^{-A-1}):  T_{0,theta} = -X^{-1} int_0^X x R_theta dx = -tau_theta,   T_{0,z} = -(2X)^{-1/2} int_0^X R_z dx = -tau_z.

Cone (a > 0):  t_s = -b_s/a,  v_s = a (1 + t_s^2),  P_c = p_{s,1} + t_s p_{s,2},  J_c = p_{s,2} - t_s p_{s,1};
admissible (4.22): P_c > v_s and (v_s - 2) J_c^2 < 2 (P_c - v_s)^2, together with v_s > 2;
stress form (4.23): T_{0,theta} + t_s T_{0,z} = F (P_c - v_s),  T_{0,z} - t_s T_{0,theta} = F J_c.
Margin (4.26), n = T_0/|T_0|:  n_theta + t_s n_z >= kappa,  (v_s - 2)(n_z - t_s n_theta)^2 <= (2 - kappa)(n_theta + t_s n_z)^2.

Matching (what selects F_0, U_0, c_inf): the stress must vanish for X >= X_b, i.e. the net torque and axial
force of the annulus residual vanish for every eta (Section 3.2 moment identities), and Theorem 4.6 (v):
M(inf) = J(inf) = S(inf) = 0 and int_0^inf (H - H_pow) dX = 0 with H_pow = sqrt(2X) c_inf X^{-A}.
"""
from __future__ import annotations
import numpy as np
from dataclasses import dataclass
from scipy.integrate import quad
from scipy.optimize import least_squares
import core_solver as cs
from axis_series import evaluate, series_coeffs, eta_grid
from axis_join import join, exterior_F, exterior_tail_int, JoinResult, bump_chi, _blend_fields


# ----------------------------------------------------------------------------- piecewise evaluation
@dataclass
class Piece:
    """Fields, derivatives and cumulative integrals (from X = 0) on one radial grid."""
    X: np.ndarray; eta: np.ndarray
    F: np.ndarray; U: np.ndarray; Pi: np.ndarray
    F_X: np.ndarray; U_X: np.ndarray
    M: np.ndarray; I: np.ndarray; J: np.ndarray; S: np.ndarray; Cp: np.ndarray


def _piece(g, F, U, Pi, offsets):
    """Derivatives by the grid's DX; cumulative integrals = offsets (values at g.X[0]) + int_{X[0]}^X."""
    X = g.XX
    E = np.sqrt(2.0 * X) * F
    H = 2.0 * X * F
    Q = g.QX
    return Piece(g.X, g.eta, F, U, Pi, g.dX(F), g.dX(U),
                 offsets["M"] + Q @ U, offsets["I"] + Q @ H, offsets["J"] + Q @ (U * H),
                 offsets["S"] + Q @ (U ** 2 - E ** 2 / 2.0), offsets["Cp"] + Q @ (F ** 2))


def _end(pc: Piece):
    return dict(M=pc.M[-1], I=pc.I[-1], J=pc.J[-1], S=pc.S[-1], Cp=pc.Cp[-1])


def pieces(res: JoinResult, NX_core=48, NX_ann=48, NX_ext=48):
    """Core (series, axis grid), annulus (blend), exterior (blend = exact exterior) on their own grids,
    integrals carried across the interfaces.  Pi is rebuilt as Pi0 + C_p (Pi_X = F^2)."""
    h, eta, NE = res.h, res.eta, res.eta.size - 1
    zero = dict(M=0 * eta, I=0 * eta, J=0 * eta, S=0 * eta, Cp=0 * eta)
    # core
    gc = cs.Grid(cs.Params(h=h, X_lo=0.0, X_hi=res.X_a, eta_max=1.0, NX=NX_core, NE=NE))
    Fc, Uc, _, _ = evaluate(res.coeffs, gc.X)
    core = _piece(gc, Fc, Uc, None, zero)
    core.Pi = res.Pi0_axis[None, :] + core.Cp
    # annulus
    ga = cs.Grid(cs.Params(h=h, X_lo=res.X_a, X_hi=res.X_b, eta_max=1.0, NX=NX_ann, NE=NE))
    Fa, Ua, _, _, _, _ = _blend_fields(res.coeffs, ga.X, eta, h, res.c_inf, res.X_a, res.X_b, res.ann)
    ann = _piece(ga, Fa, Ua, None, _end(core))
    ann.Pi = res.Pi0_axis[None, :] + ann.Cp
    # exterior
    ge = cs.Grid(cs.Params(h=h, X_lo=res.X_b, X_hi=res.X_end, eta_max=1.0, NX=NX_ext, NE=NE))
    Fe = exterior_F(ge.X, eta, h, res.c_inf)
    ext = _piece(ge, Fe, np.zeros_like(Fe), None, _end(ann))
    ext.Pi = res.Pi0_axis[None, :] + ext.Cp
    return core, ann, ext


# ----------------------------------------------------------------------------- (4.11) stress coefficients
def stress_coefficients(pc: Piece, h: float, DE: np.ndarray, skip_axis=True):
    """a, b_s, W, Q_s, N_s, p_s, T_0 on a piece.  Rows with X = 0 are excluded (0/0)."""
    A, D = 0.5 + h, 0.5 - h
    X = pc.X[:, None]
    eta = pc.eta[None, :]
    d = 1.0 - eta ** 2
    L = 1.0 - 2.0 * h * eta ** 2
    sel = pc.X > 0 if skip_axis else np.ones(pc.X.size, bool)
    F, U, Pi = pc.F[sel], pc.U[sel], pc.Pi[sel]
    Xs = X[sel]
    E = np.sqrt(2.0 * Xs) * F
    H = 2.0 * Xs * F
    dE = lambda f: f @ DE.T
    a = -2.0 * Xs * pc.F_X[sel] / F
    b_s = 2.0 * Xs * pc.U_X[sel] / E
    M, I, J, S = pc.M[sel], pc.I[sel], pc.J[sel], pc.S[sel]
    W = 1.0 - (2.0 * D * eta * M + d * dE(M)) / Xs
    Q_s = -W + ((1.0 - h) * I - D * eta * dE(I) - d * dE(J) + 2.0 * (h - D) * eta * J) / (Xs * H)
    N_s = -W * U + (D * (M - eta * dE(M)) + 4.0 * h * eta * S - d * dE(S)) / Xs + 4.0 * A * eta * Pi - d * dE(Pi)
    ps1 = Xs * Q_s / L
    ps2 = Xs * N_s / (L * E)
    T0_theta = F * (ps1 - a)
    T0_z = F * (ps2 + b_s)
    return dict(X=pc.X[sel], a=a, b_s=b_s, W=W, Q_s=Q_s, N_s=N_s, ps1=ps1, ps2=ps2, T0_theta=T0_theta, T0_z=T0_z,
                F=F, E=E, U_X=pc.U_X[sel], F_X=pc.F_X[sel], L=L)


# ----------------------------------------------------------------------------- (4.20)-(4.26) cone
def cone_quantities(sc: dict):
    a, b_s, ps1, ps2 = sc["a"], sc["b_s"], sc["ps1"], sc["ps2"]
    with np.errstate(divide="ignore", invalid="ignore"):
        t_s = -b_s / a
        v_s = a * (1.0 + t_s ** 2)
        P_c = ps1 + t_s * ps2
        J_c = ps2 - t_s * ps1
        Tt, Tz = sc["T0_theta"], sc["T0_z"]
        norm = np.hypot(Tt, Tz)
        n_t, n_z = Tt / norm, Tz / norm
        lhs1 = n_t + t_s * n_z                                   # >= kappa
        lhs2 = (v_s - 2.0) * (n_z - t_s * n_t) ** 2               # <= (2 - kappa) lhs1^2
        ratio = lhs2 / lhs1 ** 2                                  # need <= 2 - kappa
    admissible = (a > 0) & (v_s > 2.0) & (P_c > v_s) & ((v_s - 2.0) * J_c ** 2 < 2.0 * (P_c - v_s) ** 2)
    relaxed = (a > 0) & (P_c > 2.0) & (v_s < P_c + J_c ** 2 / 4.0 - np.abs(J_c) * np.sqrt(np.maximum((P_c - 2.0) / 2.0 + J_c ** 2 / 16.0, 0.0)))
    # margin kappa: both (4.26) inequalities with the same kappa -> kappa <= lhs1 and kappa <= 2 - ratio
    kappa_pt = np.minimum(lhs1, 2.0 - ratio)
    return dict(t_s=t_s, v_s=v_s, P_c=P_c, J_c=J_c, n_theta=n_t, n_z=n_z, lhs1=lhs1, ratio=ratio,
                admissible=admissible, relaxed=relaxed, kappa_pt=kappa_pt, norm=norm)


def cone_summary(sc: dict, cq: dict, interior_only=True):
    """Minimum margin over the annulus (excluding the two edge rows where the stress vanishes and n is undefined)."""
    rows = slice(1, -1) if interior_only else slice(None)
    fin = np.isfinite(cq["kappa_pt"][rows])
    kappa = float(np.nanmin(np.where(fin, cq["kappa_pt"][rows], np.nan))) if fin.any() else float("nan")
    return dict(a_min=float(sc["a"][rows].min()), vs_minus2_min=float((cq["v_s"][rows] - 2.0).min()),
                Pc_minus_vs_min=float((cq["P_c"][rows] - cq["v_s"][rows]).min()),
                lhs1_min=float(np.nanmin(cq["lhs1"][rows])), ratio_max=float(np.nanmax(cq["ratio"][rows])),
                kappa=kappa, admissible_frac=float(cq["admissible"][rows].mean()),
                relaxed_frac=float(cq["relaxed"][rows].mean()))


# ----------------------------------------------------------------------------- matching residuals
_TAIL_CACHE = {}


def _tails(X_b, eta, h):
    """Exterior tails at c_inf = 1 (cached):  S_tail = int_{X_b}^inf E^2/2 dx  (scales c^2),
    H_tail = int_{X_b}^inf (H_ext - H_pow) dX  (scales c).  Power parts analytic, (H^2 - 1) and (H - 1) by quad."""
    key = (float(X_b), float(h), eta.size, float(eta[0]))
    if key in _TAIL_CACHE:
        return _TAIL_CACHE[key]
    A = 0.5 + h
    S = np.empty_like(eta); Ht = np.empty_like(eta)
    for j, e in enumerate(eta):
        d = 1.0 - e ** 2
        Hf = lambda x: float(cs.heat_exterior_H(np.array([2.0 * d / x]), h)[0])
        v1, _ = quad(lambda x: 0.5 * x ** (-2.0 * A) * (Hf(x) ** 2 - 1.0), X_b, np.inf, limit=400)
        S[j] = v1 + X_b ** (-2.0 * h) / (4.0 * h)
        Ht[j], _ = quad(lambda x: np.sqrt(2.0 * x) * x ** (-A) * (Hf(x) - 1.0), X_b, np.inf, limit=400)
    _TAIL_CACHE[key] = (S, Ht)
    return S, Ht


def exterior_S_tail(X_b, eta, h, c_inf):
    return c_inf ** 2 * _tails(X_b, eta, h)[0]


def exterior_H_tail(X_b, eta, h, c_inf):
    return c_inf * _tails(X_b, eta, h)[1]


def exterior_local_check(res: JoinResult, NX=48):
    """Pure heat exterior on [X_b, X_end] with the cumulative integrals started at X_b (offsets 0), U = 0,
    Pi = -int_X^inf F^2 (4.25).  Integrating the exact equations from X_b gives the boundary terms
        X T_{0,theta}(X) = (F/H)(X) * [2 X_b H_X(X_b) - 2 H(X_b) - X_b H(X_b)/L] * X / 1  ->  X*T0_theta = B_theta/2 const,
        sqrt(X) T_{0,z}(X) = -2 eta X_b^2 F(X_b)^2 / (L sqrt 2)                       const,
    so the test is: X*T0_theta and sqrt(X)*T0_z constant in X and equal to these values (T_0 = 0 up to the
    boundary terms; with integrals from 0 the same statement is that T_0 carries exactly the annulus' net torque/force)."""
    h, eta = res.h, res.eta
    _, DE = eta_grid(eta.size - 1, 1.0)
    ge = cs.Grid(cs.Params(h=h, X_lo=res.X_b, X_hi=res.X_end, eta_max=1.0, NX=NX, NE=eta.size - 1))
    Fe = exterior_F(ge.X, eta, h, res.c_inf)
    zero = dict(M=0 * eta, I=0 * eta, J=0 * eta, S=0 * eta, Cp=0 * eta)
    pc = _piece(ge, Fe, np.zeros_like(Fe), None, zero)
    pc.Pi = -exterior_tail_int(res.X_end, eta, h, res.c_inf)[None, :] - (pc.Cp[-1][None, :] - pc.Cp)   # -int_X^inf F^2
    sc = stress_coefficients(pc, h, DE, skip_axis=False)
    L = 1.0 - 2.0 * h * eta ** 2
    Hb = 2.0 * res.X_b * Fe[0]
    HXb = ge.dX(2.0 * ge.XX * Fe)[0]
    B_theta = 2.0 * res.X_b * HXb - 2.0 * Hb - res.X_b * Hb / L
    pred_theta = B_theta / 2.0                                    # X * T0_theta
    pred_z = -2.0 * eta * res.X_b ** 2 * Fe[0] ** 2 / (L * np.sqrt(2.0))   # sqrt(X) * T0_z
    XT = sc["X"][:, None] * sc["T0_theta"]
    sT = np.sqrt(sc["X"][:, None]) * sc["T0_z"]
    return dict(theta_err=float(np.abs(XT - pred_theta).max()), z_err=float(np.abs(sT - pred_z).max()),
                theta_scale=float(np.abs(pred_theta).max()), z_scale=float(np.abs(pred_z).max()),
                theta_spread=float(np.ptp(XT, axis=0).max()), z_spread=float(np.ptp(sT, axis=0).max()))


def matching_residuals(res: JoinResult, pcs=None, weights=(1.0, 1.0, 1.0, 1.0, 1.0, 1.0)):
    """Six functions of eta: net torque X tau_theta(X_b), net force sqrt(X) tau_z(X_b) (residual route),
    M(inf), J(inf), S(inf), int_0^inf (H - H_pow) dX.  Returns the stacked vector and a dict."""
    core, ann, ext = pcs if pcs is not None else pieces(res)
    eta, h, c = res.eta, res.h, res.c_inf
    A = 0.5 + h
    torque = res.ga.X[-1] * res.tau_theta[-1]
    force = np.sqrt(res.ga.X[-1]) * res.tau_z[-1]
    M_inf = ann.M[-1]                                  # U = 0 beyond X_b
    J_inf = ann.J[-1]
    S_inf = ann.S[-1] - exterior_S_tail(res.X_b, eta, h, c)
    # int_0^inf (H - H_pow): core+annulus H by quadrature, H_pow analytically (singular like X^{-h} at 0)
    H_int = (core.I[-1] + (ann.I[-1] - ann.I[0]))
    Hpow_int = np.sqrt(2.0) * c * res.X_b ** (1.0 - h) / (1.0 - h)
    Hmatch = H_int - Hpow_int + exterior_H_tail(res.X_b, eta, h, c)
    parts = dict(torque=torque, force=force, M_inf=M_inf, J_inf=J_inf, S_inf=S_inf, H_match=Hmatch)
    vec = np.concatenate([w * v for w, v in zip(weights, parts.values())])
    return vec, parts


# ----------------------------------------------------------------------------- axis-data parametrisation
def cheb_T(n, x):
    return np.cos(n * np.arccos(np.clip(x, -1.0, 1.0)))


def axis_data_from_params(theta, eta, nF=3, nU=2, fix_c=None, nAU=0, nAF=0, general=False):
    """F_0 even: f0 T0 + f1 T2 + f2 T4 ...; U_0 odd: u0 T1 + u1 T3 ...; then nAU odd and nAF even Chebyshev
    coefficients of free annulus content (axis_join.annulus_extra, see annulus_from_params); last entry log c_inf
    unless fix_c is given.  The trivial profile F = U = 0, c_inf = 0 satisfies every matching identity, so c_inf
    is normally pinned."""
    f = theta[:nF]; u = theta[nF:nF + nU]
    c = float(fix_c) if fix_c is not None else float(np.exp(theta[nF + nU + nAU + nAF]))
    if general:
        # no reflection symmetry: all Chebyshev modes 0..n-1 (Theorem 4.6 (v) needs U(X, 0) != 0, see axis_march_report.md)
        F0 = sum(f[i] * cheb_T(i, eta) for i in range(nF))
        U0 = sum(u[i] * cheb_T(i, eta) for i in range(nU))
    else:
        F0 = sum(f[i] * cheb_T(2 * i, eta) for i in range(nF))
        U0 = sum(u[i] * cheb_T(2 * i + 1, eta) for i in range(nU))
    return F0, U0, c


def annulus_from_params(theta, nF=3, nU=2, nAU=0, nAF=0, general=False):
    if nAU + nAF == 0:
        return None
    return dict(U=list(theta[nF + nU:nF + nU + nAU]), F=list(theta[nF + nU + nAU:nF + nU + nAU + nAF]), general=general)


@dataclass
class Family:
    """Parametrisation of the matching unknowns.  theta = [F_0 coefficients (nF), U_0 coefficients (nU),
    annulus Ucoef (nRU x nEU, row-major), annulus Fcoef (nRF x nEF), (theta_Xv if free_Xv), (log c_inf if
    fix_c is None)].  general=True: F_0, U_0 in span(T_0..T_{n-1}) (no reflection symmetry, as Theorem 4.6(v)
    requires); general=False: F_0 even, U_0 odd.  The annulus content is the tensor form of
    axis_join.annulus_extra; X_v = X_a + (X_b - X_a) * sigmoid(theta_Xv) when free, else X_v_fixed (X_b)."""
    nF: int = 3; nU: int = 3; general: bool = True
    nRU: int = 0; nEU: int = 0; nRF: int = 0; nEF: int = 0
    free_Xv: bool = False; X_v_fixed: float = None
    fix_c: float = None
    Fmult: bool = False                       # annulus swirl content multiplicative (F_blend * exp(dF)) instead of additive
    X_a: float = 1.0; X_b: float = 2.0

    @property
    def n_params(self):
        return self.nF + self.nU + self.nRU * self.nEU + self.nRF * self.nEF + int(self.free_Xv) + int(self.fix_c is None)

    def X_v(self, theta):
        if self.free_Xv:
            i = self.nF + self.nU + self.nRU * self.nEU + self.nRF * self.nEF
            return self.X_a + (self.X_b - self.X_a) * (0.05 + 0.9 / (1.0 + np.exp(-theta[i])))
        return self.X_b if self.X_v_fixed is None else self.X_v_fixed

    def unpack(self, theta, eta):
        theta = np.asarray(theta, float)
        assert theta.size == self.n_params, (theta.size, self.n_params)
        f = theta[:self.nF]; u = theta[self.nF:self.nF + self.nU]
        if self.general:
            F0 = sum(f[i] * cheb_T(i, eta) for i in range(self.nF))
            U0 = sum(u[i] * cheb_T(i, eta) for i in range(self.nU))
        else:
            F0 = sum(f[i] * cheb_T(2 * i, eta) for i in range(self.nF))
            U0 = sum(u[i] * cheb_T(2 * i + 1, eta) for i in range(self.nU))
        i = self.nF + self.nU
        ann = None
        if self.nRU * self.nEU + self.nRF * self.nEF > 0:
            Uc = theta[i:i + self.nRU * self.nEU].reshape(self.nRU, self.nEU); i += self.nRU * self.nEU
            Fc = theta[i:i + self.nRF * self.nEF].reshape(self.nRF, self.nEF); i += self.nRF * self.nEF
            ann = dict(Ucoef=Uc, Fcoef=Fc, X_v=self.X_v(theta), Fmult=self.Fmult)
        c = float(self.fix_c) if self.fix_c is not None else float(np.exp(theta[-1]))
        return F0, U0, c, ann

    def describe(self, theta, eta):
        F0, U0, c, ann = self.unpack(theta, eta)
        j0 = int(np.argmin(np.abs(eta)))
        d = dict(F0_0=float(F0[j0]), U0_0=float(U0[j0]), F0_end=float(F0[-1]), U0_end=float(U0[-1]), c_inf=c)
        if ann:
            d.update(X_v=float(ann["X_v"]), Ucoef=np.asarray(ann["Ucoef"]).tolist(), Fcoef=np.asarray(ann["Fcoef"]).tolist())
        return d


def family_from_legacy(theta_old, nF, nU, nAU, nAF, general, fix_c, nRU=1, nRF=1, X_a=1.0, X_b=2.0):
    """Map a legacy theta (axis_data_from_params layout, general=True) onto a Family with nRU/nRF radial
    modes (the extra radial rows start at zero); returns (fam, theta)."""
    fam = Family(nF=nF, nU=nU, general=general, nRU=nRU if nAU else 0, nEU=nAU, nRF=nRF if nAF else 0, nEF=nAF,
                 fix_c=fix_c, X_a=X_a, X_b=X_b)
    theta_old = np.asarray(theta_old, float)
    th = np.zeros(fam.n_params)
    th[:nF + nU] = theta_old[:nF + nU]
    i = nF + nU
    if nAU:
        th[i:i + nAU] = theta_old[nF + nU:nF + nU + nAU]; i += nRU * nAU
    if nAF:
        th[i:i + nAF] = theta_old[nF + nU + nAU:nF + nU + nAU + nAF]
    return fam, th


def core_identity_residual(res: JoinResult, pcs=None, n_X=8):
    """Regularity indicator: the paper's stress T_0 of (4.11) on the core X in (0, X_a], which vanishes for the
    continuous solution of the leading-order system, sampled at n_X radii.  It measures the eta-discretisation
    error of the core (the unresolved end layer of axially inflowing or swirl-deficient data, see
    axis_march_report.md); a resolved core has |T_0| ~ 1e-8, an unresolved one 1e-3 to 1e-2."""
    core = pcs[0] if pcs is not None else pieces(res)[0]
    _, DE = eta_grid(res.eta.size - 1, 1.0)
    sc = stress_coefficients(core, res.h, DE)
    idx = np.linspace(0, sc["X"].size - 1, n_X).astype(int)
    return np.concatenate([sc["T0_theta"][idx].ravel(), sc["T0_z"][idx].ravel()])


def relaxed_cone_U(P_c, J_c):
    """U(P_c, J_c) of (4.21): the relaxed cone is P_c > 2 and v_s < U."""
    return P_c + J_c ** 2 / 4.0 - np.abs(J_c) * np.sqrt(np.maximum((P_c - 2.0) / 2.0 + J_c ** 2 / 16.0, 0.0))


def cone_penalty(ann: Piece, h, DE, rows, a_target=0.3, margin=0.1, F_min=0.03, taper=None):
    """Hinge penalties on the annulus rows `rows` for the preconditions of Lemma 4.11 / Theorem 4.6(iii):
    F >= F_min, a >= a_target (a small positive floor: a > 0 is what Lemma 4.11 needs; a >= 2, Rayleigh's criterion,
    cannot hold near X_b because the exterior normalisation fixes G = I/H - X there and dG/dX = (I/H)(a/2 - 1)/X, so
    positive stress inside forces a < 2 near the outer edge and the excess of v_s over 2 must come from the axial
    shear t_s), v_s >= 2 + margin, P_c >= 2 + margin, U(P_c, J_c) - v_s >= margin.  `taper` (per row, 1 inside, 0 at
    the ends of I) scales the margins, since the pure heat exterior sits exactly on the cone boundary.  Where F < F_min
    the cone quantities are meaningless and only positivity carries the gradient; where a < a_target/2 the cone terms
    (which diverge at a = 0) take a bounded worst case.  Terms softened by cap*log1p(p/cap).  Returns the stacked vector
    (5 * len(rows) * NE) and a summary dict."""
    sc = stress_coefficients(ann, h, DE, skip_axis=False)
    cq = cone_quantities(sc)
    F = sc["F"][rows]; a = sc["a"][rows]; P_c = cq["P_c"][rows]; v_s = cq["v_s"][rows]; J_c = cq["J_c"][rows]
    mg = margin * (np.ones(len(rows)) if taper is None else np.asarray(taper))[:, None]
    with np.errstate(invalid="ignore", over="ignore"):
        gapU = relaxed_cone_U(P_c, J_c) - v_s
        good = (F >= F_min) & np.isfinite(a)
        cone_ok = good & (a >= 0.5 * a_target) & np.isfinite(P_c) & np.isfinite(gapU) & np.isfinite(v_s)
        a_eff = np.where(good, a, 0.0)
        Pc_eff = np.where(cone_ok, P_c, 0.0); gapU_eff = np.where(cone_ok, gapU, -1.0); vs_eff = np.where(cone_ok, v_s, 0.0)
        p0 = np.maximum(F_min - F, 0.0) / F_min
        p1 = np.maximum(a_target - a_eff, 0.0)
        p2 = np.maximum(2.0 + mg - vs_eff, 0.0)
        p3 = np.maximum(2.0 + mg - Pc_eff, 0.0)
        p4 = np.maximum(mg - gapU_eff, 0.0)
    cap = 5.0
    out = []
    for arr in (p0, p1, p2, p3, p4):
        arr = np.where(np.isfinite(arr), arr, 10.0)
        out.append(cap * np.log1p(arr / cap))
    viol = ((p0 > 0) | (p1 > 0) | (p2 > 0) | (p3 > 0) | (p4 > 0)).mean()
    nm = lambda arr, ok: float(np.nanmin(np.where(ok, arr, np.nan))) if ok.any() else float("nan")
    info = dict(F_min=float(np.nanmin(F)), a_min=nm(a, good), vs_min=nm(v_s, cone_ok), Pc_min=nm(P_c, cone_ok),
                gapU_min=nm(gapU, cone_ok), frac=float(viol), good_frac=float(good.mean()))
    return np.concatenate([o.ravel() for o in out]), info


def match_axis_data(theta0, h=0.01, NE=16, K=40, X_a=1.0, X_b=2.0, margin=1.0, nF=3, nU=2, fix_c=None,
                    weights=(1, 1, 1, 1, 1, 1), max_nfev=80, verbose=1, core=None, m_filter=None, reg_weight=0.0,
                    log=None, nAU=0, nAF=0, general=False, fam: "Family" = None, soft_penalty=0.3,
                    cone_weight=0.0, a_target=0.3, cone_frac=0.15, cone_margin=0.1, n_fixed=80, accel="auto"):
    """Least squares over the axis data for the six matching functions of eta (Section 3.2 moment identities
    and Theorem 4.6 (v)).  Returns (scipy result, JoinResult at the optimum, evaluation history).
    core / m_filter: passed to join (core='march' for the ODE-marched core, m_filter the eta-mode cutoff).
    reg_weight > 0 appends reg_weight * core_identity_residual to the residual vector: the identity T_0 = 0 on
    the core holds for every resolved solution, so it does not bias the match; it keeps the least squares from
    wandering into axis data whose core is under-resolved (end layers), where the matching functions are
    meaningless.
    cone_weight > 0 appends cone_weight * cone_penalty (below): hinge penalties that push the annulus profile toward
    the preconditions of Lemma 4.11 / Prop. C.2 on the compact interval I = [X_a + f (X_b - X_a), X_b - f (X_b - X_a)],
    f = cone_frac: F > 0, a >= a_target (a small positive floor), v_s = a (1 + t_s^2) >= 2 + margin (Theorem 4.6(iii), the
    Ludwieg form of Rayleigh's criterion), P_c >= 2 + margin and U(P_c, J_c) - v_s >= margin (the relaxed cone of (4.21)),
    margins tapered to zero at the ends of the interval (see cone_penalty).  A profile with zero cone penalty is "cone-ready": the N log X modulation (axis_cone_loop.py) can
    then make it admissible."""
    eta, DE = eta_grid(NE, 1.0)
    history = []
    n_reg = 16 * eta.size if reg_weight > 0 else 0
    n_pen = 8 if soft_penalty > 0 else 0
    n_cone = 0
    if cone_weight > 0:
        ga0 = cs.Grid(cs.Params(h=h, X_lo=X_a, X_hi=X_b, eta_max=1.0, NX=48, NE=NE))
        cone_rows = np.where((ga0.X >= X_a + cone_frac * (X_b - X_a)) & (ga0.X <= X_b - cone_frac * (X_b - X_a)))[0]
        Xr = ga0.X[cone_rows]; sI = (Xr - Xr.min()) / max(Xr.max() - Xr.min(), 1e-12)
        cone_taper = np.sin(0.5 * np.pi * np.clip(np.minimum(sI, 1 - sI) / 0.3, 0, 1)) ** 2     # margins -> 0 at the ends of I
        n_cone = 5 * cone_rows.size * eta.size

    def emit(msg):
        if verbose:
            print(msg, flush=True)
        if log is not None:
            with open(log, "a") as f:
                f.write(msg + "\n")

    def unpack(theta):
        if fam is not None:
            return fam.unpack(theta, eta)
        F0, U0, c = axis_data_from_params(theta, eta, nF, nU, fix_c, nAU, nAF, general)
        return F0, U0, c, annulus_from_params(theta, nF, nU, nAU, nAF, general)

    def resid(theta):
        F0, U0, c, ann = unpack(theta)
        try:
            res = join(F0, U0, h=h, NE=NE, K=K, X_a=X_a, X_b=X_b, margin=margin, c_inf=c, verbose=False,
                       core=core, m_filter=m_filter, ann=ann, n_fixed=n_fixed, accel=accel)
            ok = np.all(np.isfinite(res.F)) and np.all(np.isfinite(res.tau_theta)) and res.Pi0_iters[-1] < 1e-7
            if core == "march":
                ok = ok and res.coeffs.reached >= X_b - 1e-9
            why = "" if ok else (f"Pi0 last {res.Pi0_iters[-1]:.1e} in {len(res.Pi0_iters)} its, reached {getattr(res.coeffs, 'reached', float('nan')):.2f}")
        except Exception as ex:
            ok = False
            why = f"exception {type(ex).__name__}: {ex}"
        soft = (not ok) and soft_penalty > 0 and "res" in locals() and np.all(np.isfinite(res.F)) and np.all(np.isfinite(res.tau_theta)) \
            and (core != "march" or res.coeffs.reached >= X_b - 1e-9) and np.isfinite(res.Pi0_iters[-1]) and res.Pi0_iters[-1] < 1e-2
        if not ok and not soft:
            history.append((theta.copy(), np.nan, np.nan))
            emit(f"  eval {len(history):3d}: FAILED ({why})  theta = {np.array2string(theta, precision=4, max_line_width=200)}")
            return 1e3 * np.ones(6 * eta.size + n_reg + n_pen + n_cone)
        pcs = pieces(res)
        vec, parts = matching_residuals(res, pcs, weights=weights)
        reg = reg_weight * core_identity_residual(res, pcs) if reg_weight > 0 else np.zeros(0)
        # soft penalty: the pressure datum is only approximately consistent (its fixed-point equation has a fold at
        # large axis through-flow, axis_pi0_fold.py); penalise log10(Pi0 residual / 1e-8) so the least squares is
        # pushed back instead of falling off a cliff
        pen = np.zeros(n_pen)
        if n_pen:
            excess = max(0.0, np.log10(max(res.Pi0_iters[-1], 1e-300)) + 8.0)
            pen[:] = soft_penalty * excess
            if excess > 0:
                emit(f"           (pressure datum residual {res.Pi0_iters[-1]:.1e}: soft penalty {pen[0]:.2f})")
        cone = np.zeros(0); cone_msg = ""
        if n_cone:
            cp, info = cone_penalty(pcs[1], h, DE, cone_rows, a_target, cone_margin, taper=cone_taper)
            cone = cone_weight * np.sqrt(6.0 * eta.size / n_cone) * cp
            cone_msg = (f"  cone: F_min {info['F_min']:+.3f} Fpos {info['good_frac']:.2f} a_min {info['a_min']:+.2f} vs_min {info['vs_min']:+.2f} Pc_min {info['Pc_min']:+.2f} gapU_min {info['gapU_min']:+.2f} "
                        f"viol {info['frac']:.2f} |pen| {np.linalg.norm(cone):.2e}")
        history.append((theta.copy(), float(np.abs(vec).max()), float(np.sqrt(np.mean(vec ** 2)))))
        emit(f"  eval {len(history):3d}: |resid|_inf = {np.abs(vec).max():.3e}  rms = {np.sqrt(np.mean(vec**2)):.3e}  "
             f"|reg| = {np.abs(reg).max() if reg.size else 0:.1e}  c_inf = {c:.4f}  F0(0) = {F0[np.argmin(np.abs(eta))]:+.4f}  "
             f"U0'(0) ~ {(DE @ U0)[np.argmin(np.abs(eta))]:+.4f}{cone_msg}  theta = {np.array2string(theta, precision=4, max_line_width=200)}"
             + (f"  ann {ann if fam is None else fam.describe(theta, eta)}" if ann else ""))
        return np.concatenate([vec, reg, pen, cone])

    sol = least_squares(resid, np.asarray(theta0, float), max_nfev=max_nfev, xtol=1e-10, ftol=1e-10, gtol=1e-10,
                        diff_step=1e-6, x_scale="jac", verbose=0)
    F0, U0, c, ann = unpack(sol.x)
    res = join(F0, U0, h=h, NE=NE, K=K, X_a=X_a, X_b=X_b, margin=margin, c_inf=c, verbose=False, core=core, m_filter=m_filter,
               ann=ann, n_fixed=80)
    return sol, res, history


# ----------------------------------------------------------------------------- reporting
def full_report(res: JoinResult, label=""):
    h, eta = res.h, res.eta
    _, DE = eta_grid(eta.size - 1, 1.0)
    core, ann, ext = pieces(res)
    out = {}
    print(f"=== {label} ===")
    # (a) T_0 on the pure core: must vanish
    scc = stress_coefficients(core, h, DE)
    core_T = (float(np.abs(scc["T0_theta"]).max()), float(np.abs(scc["T0_z"]).max()))
    print(f"T_0 on the series core (X in (0, {res.X_a}]): max|T0_theta| = {core_T[0]:.2e}, max|T0_z| = {core_T[1]:.2e}")
    # Prop 4.2 identities on the core
    idQ = np.abs(scc["ps1"] - scc["a"]).max(); idN = np.abs(scc["N_s"] / scc["L"] + 2.0 * scc["U_X"]).max()
    print(f"   identities X Q_s/L = a: {idQ:.2e};  N_s/L = -2 U_X: {idN:.2e}")
    out["core_T0"] = core_T
    # (b) annulus: T_0 from (4.11) vs the residual route (T_0 = -tau)
    sca = stress_coefficients(ann, h, DE, skip_axis=False)
    tt, tz = -res.tau_theta, -res.tau_z             # axis_join's annulus grid has the same nodes (NXa = 48)
    same_grid = np.allclose(res.ga.X, ann.X)
    dth = np.abs(sca["T0_theta"] - tt).max(); dz = np.abs(sca["T0_z"] - tz).max()
    print(f"annulus: (4.11) vs residual route (same grid: {same_grid}): max|dT_theta| = {dth:.2e} (peak {np.abs(tt).max():.3e}), max|dT_z| = {dz:.2e} (peak {np.abs(tz).max():.3e})")
    out["route_diff"] = (dth, dz, float(np.abs(tt).max()), float(np.abs(tz).max()))
    # exterior (integrals carried from X = 0): X T0_theta = -X_b tau_theta(X_b), sqrt(X) T0_z = -sqrt(X_b) tau_z(X_b)
    sce = stress_coefficients(ext, h, DE, skip_axis=False)
    XT = sce["X"][:, None] * sce["T0_theta"]; sT = np.sqrt(sce["X"][:, None]) * sce["T0_z"]
    torque = -res.ga.X[-1] * res.tau_theta[-1]; force = -np.sqrt(res.ga.X[-1]) * res.tau_z[-1]
    e1 = np.abs(XT - torque).max(); e2 = np.abs(sT - force).max()
    print(f"exterior (X >= X_b): |X T0_theta + net torque| = {e1:.2e} (torque scale {np.abs(torque).max():.3e}); |sqrt(X) T0_z + net force| = {e2:.2e} (force scale {np.abs(force).max():.3e})")
    loc = exterior_local_check(res)
    print(f"pure exterior, integrals from X_b: X T0_theta vs boundary term {loc['theta_err']:.2e} (scale {loc['theta_scale']:.3e}); sqrt(X) T0_z vs -2 eta X_b^2 F_b^2/(L sqrt2): {loc['z_err']:.2e} (scale {loc['z_scale']:.3e})")
    out["ext_T0"] = (float(e1), float(e2)); out["ext_local"] = loc
    # (c) cone on the annulus
    cq = cone_quantities(sca)
    cs_ = cone_summary(sca, cq)
    print(f"cone on the annulus interior: min a = {cs_['a_min']:+.4f}, min (v_s - 2) = {cs_['vs_minus2_min']:+.4f}, min (P_c - v_s) = {cs_['Pc_minus_vs_min']:+.4f}")
    print(f"   admissible (4.22) at {100*cs_['admissible_frac']:.1f}% of points, relaxed (4.21) at {100*cs_['relaxed_frac']:.1f}%; "
          f"(4.26): min(n_theta + t_s n_z) = {cs_['lhs1_min']:+.4f}, max ratio = {cs_['ratio_max']:.4f}, kappa = {cs_['kappa']:+.4f}")
    out["cone"] = cs_
    # (d) matching residuals
    vec, parts = matching_residuals(res, (core, ann, ext))
    j0 = int(np.argmin(np.abs(eta)))
    print("matching residuals (max over eta | value at eta = 0):")
    for k, v in parts.items():
        print(f"   {k:8s}: {np.abs(v).max():.3e} | {v[j0]:+.3e}")
    out["matching"] = {k: float(np.abs(v).max()) for k, v in parts.items()}
    # (e) axis pressure deficit
    Cp_inf = ann.Cp[-1] + exterior_tail_int(res.X_b, eta, h, res.c_inf)          # int_0^inf F^2
    uth = np.sqrt(2.0 * core.X[:, None]) * core.F
    ua = np.sqrt(2.0 * ann.X[:, None]) * ann.F
    umax = max(np.abs(uth[:, j0]).max(), np.abs(ua[:, j0]).max())
    print(f"axis pressure deficit Pi(0,0) - Pi(inf,0) = -C_p(inf,0) = {-Cp_inf[j0]:+.5f}; u_max (dividing plane) = {umax:.5f}; ratio = {-Cp_inf[j0]/umax**2:+.4f} u_max^2")
    out["deficit"] = (float(-Cp_inf[j0]), float(umax), float(-Cp_inf[j0] / umax ** 2))
    return out, (core, ann, ext), (scc, sca, sce, cq)


if __name__ == "__main__":
    import sys
    eps = 0.1
    res = join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=0.01, NE=16, K=40, X_a=1.0, X_b=2.0, verbose=False)
    full_report(res, f"sample axis data F_0 = {eps}, U_0 = {eps/2} eta, c_inf fitted = {res.c_inf:.4f}")
    if "--match" in sys.argv:
        eta, DE = eta_grid(16, 1.0)
        theta0 = np.array([0.1, 0.0, 0.0, 0.05, 0.0])          # F_0 = 0.1, U_0 = 0.05 eta (T1 = eta)
        results = {}
        for c_fix in (0.2, 0.4):
            print(f"\n##### matching with c_inf pinned at {c_fix} #####")
            sol, rm, hist = match_axis_data(theta0, fix_c=c_fix, max_nfev=25)
            print("status", sol.status, sol.message, "nfev", sol.nfev, "cost", sol.cost)
            print("theta =", np.array2string(sol.x, precision=5))
            out = full_report(rm, f"matched (c_inf = {c_fix} pinned)")
            results[c_fix] = (sol, rm, out)
        print("\n##### matching with c_inf free (start: pinned-0.2 optimum) #####")
        sol0 = results[0.2][0]
        sol, rm, hist = match_axis_data(np.append(sol0.x, np.log(0.2)), fix_c=None, max_nfev=25)
        print("status", sol.status, sol.message, "nfev", sol.nfev, "cost", sol.cost)
        print("theta =", np.array2string(sol.x, precision=5), " c_inf =", np.exp(sol.x[-1]))
        full_report(rm, "matched (c_inf free)")


==> anc/axis_cone_diag.py <==
"""axis_cone_diag.py -- decomposition of the cone quantities (4.11), (4.16), (4.20) along the annulus of a matched profile.
Prints, at chosen eta, the terms of Q_s and N_s (W, I-term, J-terms, M-terms, S-terms, Pi-terms), the shear (a, b_s),
p_s, t_s, v_s, P_c, J_c and the relaxed-cone gap, so one can see which term keeps P_c below 2.
Usage: python axis_cone_diag.py runs/axis_march/<tag>.json [--eta 0,0.5] [--NX 48]"""
import argparse, json, sys, warnings
import numpy as np
warnings.filterwarnings("ignore")
import core_solver as cs
from axis_series import eta_grid
from axis_join import join, _blend_fields
from axis_cone import pieces, _piece, _end, stress_coefficients, cone_quantities, relaxed_cone_U
from axis_pi0_fold import load_family

ap = argparse.ArgumentParser(); ap.add_argument("run"); ap.add_argument("--eta", default="0,0.5"); ap.add_argument("--NX", type=int, default=48)
args = ap.parse_args()
js = json.load(open(args.run)); pa = js["argv"]; get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
NE, m, K, c = get("--NE", 32), get("--m", 24), get("--K", 40), js["c_inf"]
fam, theta = load_family(js, c); eta, DE = eta_grid(NE); F0, U0, _, ann = fam.unpack(theta, eta)
res = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", c_inf=c, ann=ann, verbose=False, n_fixed=80)
h = res.h; A, D = 0.5 + h, 0.5 - h
core, annp, ext = pieces(res, NX_ann=args.NX)
for pc, name in ((annp, "annulus"), (ext, "exterior")):
    sc = stress_coefficients(pc, h, DE, skip_axis=False); cq = cone_quantities(sc)
    X = pc.X; e = pc.eta[None, :]; d = 1 - e ** 2; L = 1 - 2 * h * e ** 2
    Xs = X[:, None]; F = pc.F; U = pc.U; E = np.sqrt(2 * Xs) * F; H = 2 * Xs * F
    dE = lambda f: f @ DE.T
    M, I, J, S, Pi = pc.M, pc.I, pc.J, pc.S, pc.Pi
    W = 1 - (2 * D * e * M + d * dE(M)) / Xs
    QI = (1 - h) * I / (Xs * H); QIe = -D * e * dE(I) / (Xs * H); QJe = -d * dE(J) / (Xs * H); QJ = 2 * (h - D) * e * J / (Xs * H)
    NM = D * (M - e * dE(M)) / Xs; NS = (4 * h * e * S - d * dE(S)) / Xs; NPi = 4 * A * e * Pi - d * dE(Pi); NW = -W * U
    for et in [float(x) for x in args.eta.split(",")]:
        j = int(np.argmin(np.abs(pc.eta - et)))
        print(f"\n=== {name}, eta = {pc.eta[j]:+.3f} (rows at 6 radii) ===")
        print(f"{'X':>6} {'E':>7} {'U':>7} {'a':>8} {'b_s':>8} | {'W':>8} {'I/XH':>9} {'Ieta':>8} {'Jeta':>8} {'J':>8} {'Q_s':>9} | {'-WU':>8} {'Mterm':>8} {'Sterm':>8} {'Piterm':>8} {'N_s':>9} | {'ps1':>9} {'ps2':>9} {'t_s':>8} {'v_s':>9} {'P_c':>10} {'J_c':>9} {'U-v_s':>10}")
        for i in np.linspace(1, X.size - 2, 6).astype(int):
            print(f"{X[i]:6.3f} {E[i,j]:7.3f} {U[i,j]:7.3f} {sc['a'][i,j]:8.2f} {sc['b_s'][i,j]:8.2f} | {W[i,j]:8.2f} {QI[i,j]:9.2f} {QIe[i,j]:8.2f} {QJe[i,j]:8.2f} {QJ[i,j]:8.2f} {sc['Q_s'][i,j]:9.2f} | {NW[i,j]:8.2f} {NM[i,j]:8.2f} {NS[i,j]:8.2f} {NPi[i,j]:8.2f} {sc['N_s'][i,j]:9.2f} | {sc['ps1'][i,j]:9.2f} {sc['ps2'][i,j]:9.2f} {cq['t_s'][i,j]:8.2f} {cq['v_s'][i,j]:9.2f} {cq['P_c'][i,j]:10.2f} {cq['J_c'][i,j]:9.2f} {relaxed_cone_U(cq['P_c'][i,j], cq['J_c'][i,j]) - cq['v_s'][i,j]:10.2f}")


==> anc/axis_cone_loop.py <==
"""axis_cone_loop.py -- the shear loop of Lemma C.1 and the N log X modulation of Prop. C.2 (OpenAI 2026), applied
numerically to a matched profile.

At every annulus node (X, eta) with a > 0 and the relaxed cone (P_c > 2, v_s < U(P_c, J_c)), build a period-one loop
(a_L, -b_L)(phi) in the shear plane with mean (a, -b_s) along which the stress F (p_s - s_L) satisfies the ADMISSIBLE
cone with p_s held fixed (the cone rotates with t_L = -b_L/a_L while p_s stays put):
    t_l(theta') = t_s + sqrt(2 rho / a) cos theta',   <t_l> = t_s,  <(t_l - t_s)^2> = rho / a,  v_l = v_s + rho > 2,
    dphi/dtheta' = a (1 + t_l^2) / (2 pi v_l),   (a_L, -b_L) = v_l (1, t_l) / (1 + t_l^2)            (4.37)
then the zero-mean periodic primitives  dA/dphi = -(a_L - a)/2,  dB/dphi = E (b_L - b_s)/2           (C.11)
and the modulated profile  E_N = E exp(A(X, eta, N log X)/N),  U_N = U + B(X, eta, N log X)/N          (C.12)
whose exact shear is a_N = a_L - 2 D_X A / N,  b_N = e^{-A/N} (b_L + 2 D_X B / (N E))                (C.13).
The stress T_0 of the modulated profile is recomputed from the five integrals (4.15)-(4.16) on the fine grid and
tested against the cone (4.20)-(4.26); the moments at X_b move by O(1/N).
Usage: python axis_cone_loop.py runs/axis_march/<tag>.json [--N 10,20,40,80] [--NX 800] [--I 0.15,0.85] [--delta 0.3]
       python axis_cone_loop.py --selftest      (loop algebra on synthetic shear data)"""
import argparse, json, sys, warnings
import numpy as np
warnings.filterwarnings("ignore")
import core_solver as cs
from axis_series import eta_grid
from axis_join import join, _blend_fields
from axis_cone import pieces, _piece, _end, stress_coefficients, cone_quantities, cone_summary, relaxed_cone_U


def taper_profile(X, X_lo, X_hi, frac=0.15):
    """1 in the interior of [X_lo, X_hi], cos^2 ramps to 0 over a fraction `frac` of the interval at both ends, 0 outside."""
    s = (X - X_lo) / (X_hi - X_lo)
    t = np.zeros_like(X)
    inside = (s > 0) & (s < 1)
    ramp = np.clip(np.minimum(s, 1 - s) / frac, 0, 1)
    t[inside] = np.sin(0.5 * np.pi * ramp[inside]) ** 2
    return t


def build_loop(a, b_s, ps1, ps2, E, taper, delta=0.3, ntheta=256, nphi=128, rho_mults=(1.0, 1.5, 2.0, 3.0)):
    """Lemma C.1 loop at every node.  Inputs are arrays of one shape (rows x eta).  Returns dict with
    A_hat, B_hat (Fourier coefficients in phi, shape (..., nphi)), a_L, b_L on the uniform phi grid, rho, and the
    minimum cone gaps along the loop (c_l - 2, U(c_l, j_l) - v_l, v_l - 2)."""
    shp = a.shape
    t_s = -b_s / a; v_s = a * (1 + t_s ** 2)
    need = np.maximum(2.0 + delta - v_s, 0.0) * taper                 # rho needed to lift v_l above 2 + delta
    th = np.linspace(0, 2 * np.pi, ntheta, endpoint=False)
    best = None
    for mult in rho_mults:
        rho = mult * need
        tl = t_s[..., None] + np.sqrt(np.maximum(2 * rho / a, 0))[..., None] * np.cos(th)          # (..., ntheta)
        vl = (v_s + rho)[..., None] * np.ones_like(tl)
        cl = ps1[..., None] + tl * ps2[..., None]; jl = ps2[..., None] - tl * ps1[..., None]
        gap_c = cl - 2.0; gap_U = relaxed_cone_U(cl, jl) - vl; gap_v = vl - 2.0
        active = rho > 0
        score = np.minimum(np.minimum(gap_c, gap_U), gap_v).min(axis=-1)
        worst = score[active].min() if active.any() else np.inf
        if best is None or worst > best[0]:
            best = (worst, rho, tl, vl, gap_c, gap_U, gap_v)
    worst, rho, tl, vl, gap_c, gap_U, gap_v = best
    # phi(theta') by cumulative trapezoid of dphi/dtheta' (periodic, phi(2 pi) = 1 exactly by (4.37))
    dphi = a[..., None] * (1 + tl ** 2) / (2 * np.pi * vl)
    dth = th[1] - th[0]
    phi = np.concatenate([np.zeros(shp + (1,)), np.cumsum(0.5 * (dphi[..., 1:] + dphi[..., :-1]) * dth, axis=-1)], axis=-1)
    phi_end = phi[..., -1] + 0.5 * (dphi[..., -1] + dphi[..., 0]) * dth
    phi = phi / phi_end[..., None]                                     # renormalise the quadrature error (phi_end ~ 1)
    aL_th = vl / (1 + tl ** 2); bL_th = -vl * tl / (1 + tl ** 2)
    # exact (trapezoid on periodic smooth data) mean identity in theta': int (a_L, -b_L) dphi = a/(2 pi) int (1, t_l) dtheta'
    mean_a = (aL_th * dphi).sum(-1) * dth / phi_end; mean_b = (bL_th * dphi).sum(-1) * dth / phi_end
    mean_err = float(np.abs(mean_a - a).max() + np.abs(mean_b - b_s).max())
    # primitives (C.11) in theta': dA/dtheta' = -(a_L - a)/2 dphi/dtheta', dB/dtheta' = E (b_L - b_s)/2 dphi/dtheta'
    def cumtrap(g):
        return np.concatenate([np.zeros(shp + (1,)), np.cumsum(0.5 * (g[..., 1:] + g[..., :-1]) * dth, axis=-1)], axis=-1)
    A_th = cumtrap(-0.5 * (aL_th - a[..., None]) * dphi / phi_end[..., None])
    B_th = cumtrap(0.5 * E[..., None] * (bL_th - b_s[..., None]) * dphi / phi_end[..., None])
    A_th -= (A_th * dphi / phi_end[..., None]).sum(-1, keepdims=True) * dth      # zero phi-mean
    B_th -= (B_th * dphi / phi_end[..., None]).sum(-1, keepdims=True) * dth
    # resample the smooth primitives and the loop shear onto the uniform phi grid (periodic cubic splines)
    from scipy.interpolate import CubicSpline
    phig = np.arange(nphi) / nphi
    flat = lambda arr: arr.reshape(-1, arr.shape[-1])
    aL = np.empty(shp + (nphi,)); bL = np.empty_like(aL); A = np.empty_like(aL); B = np.empty_like(aL)
    for i, (p_, ar, br, Ar, Br) in enumerate(zip(flat(phi), flat(aL_th), flat(bL_th), flat(A_th), flat(B_th))):
        pp = np.concatenate([p_, [1.0]])
        for src, dst in ((ar, aL), (br, bL), (Ar, A), (Br, B)):
            v = np.concatenate([src, [src[0]]])
            dst.reshape(-1, nphi)[i] = v[0] if np.ptp(v) < 1e-14 else CubicSpline(pp, v, bc_type="periodic")(phig)
    A_hat = np.fft.fft(A, axis=-1); B_hat = np.fft.fft(B, axis=-1)
    A_hat[..., 0] = 0.0; B_hat[..., 0] = 0.0
    return dict(rho=rho, a_L=aL, b_L=bL, A_hat=A_hat, B_hat=B_hat, phig=phig, worst_gap=float(worst),
                gap_c_min=float(gap_c[rho > 0].min()) if (rho > 0).any() else np.nan,
                gap_U_min=float(gap_U[rho > 0].min()) if (rho > 0).any() else np.nan,
                mean_err=mean_err, phi_end_err=float(np.abs(phi_end - 1).max()))


def eval_fourier(Fhat, phi):
    """Evaluate sum_k Fhat_k e^{2 pi i k phi} at phi (array broadcastable to Fhat[..., 0])."""
    nphi = Fhat.shape[-1]; k = np.fft.fftfreq(nphi, d=1.0 / nphi)
    return np.real(np.sum(Fhat * np.exp(2j * np.pi * k * phi[..., None]), axis=-1)) / nphi


def modulate(res, N_list, NX=800, I_frac=(0.15, 0.85), delta=0.3, taper_frac=0.15, verbose=True):
    h, eta = res.h, res.eta; NE = eta.size - 1
    _, DE = eta_grid(NE, 1.0)
    core = pieces(res)[0]; off = _end(core)
    ga = cs.Grid(cs.Params(h=h, X_lo=res.X_a, X_hi=res.X_b, eta_max=1.0, NX=NX, NE=NE))
    Fa, Ua, *_ = _blend_fields(res.coeffs, ga.X, eta, h, res.c_inf, res.X_a, res.X_b, res.ann)
    base = _piece(ga, Fa, Ua, None, off); base.Pi = res.Pi0_axis[None, :] + base.Cp
    sc0 = stress_coefficients(base, h, DE, skip_axis=False); cq0 = cone_quantities(sc0)
    X = ga.X; X_lo = res.X_a + I_frac[0] * (res.X_b - res.X_a); X_hi = res.X_a + I_frac[1] * (res.X_b - res.X_a)
    tap = taper_profile(X, X_lo, X_hi, taper_frac)[:, None] * np.ones((1, eta.size))
    onI = (X >= X_lo) & (X <= X_hi)
    a, b_s, ps1, ps2, E = sc0["a"], sc0["b_s"], sc0["ps1"], sc0["ps2"], sc0["E"]
    Fpos = sc0["F"] > 0
    pre_a = (a[onI] > 0) & Fpos[onI]; pre_rel = cq0["relaxed"][onI] & Fpos[onI]
    pre = dict(F_pos_frac=float(Fpos[onI].mean()), a_pos_frac=float(pre_a.mean()), relaxed_frac=float(pre_rel.mean()), a_min_I=float(a[onI].min()),
               Pc_min_I=float(cq0["P_c"][onI].min()), vs_min_I=float(cq0["v_s"][onI].min()),
               gapU_min_I=float((relaxed_cone_U(cq0["P_c"], cq0["J_c"]) - cq0["v_s"])[onI].min()))
    ok = pre_a & pre_rel
    tap_eff = tap.copy(); mask_bad = (onI[:, None] & ~(a > 0)) | (onI[:, None] & ~cq0["relaxed"]) | ~Fpos
    tap_eff[mask_bad] = 0.0                                             # no loop where the preconditions fail
    a_safe = np.where(a > 0, a, 1.0)
    lp = build_loop(a_safe, b_s, ps1, ps2, E, tap_eff, delta=delta)
    if verbose:
        print(f"preconditions on I = [{X_lo:.3f}, {X_hi:.3f}]: F > 0 on {pre['F_pos_frac']:.0%}, a > 0 on {pre['a_pos_frac']:.0%}, relaxed cone on {pre['relaxed_frac']:.0%} of nodes;"
              f" a_min {pre['a_min_I']:+.3f}, P_c min {pre['Pc_min_I']:+.3f}, v_s min {pre['vs_min_I']:+.3f}, U - v_s min {pre['gapU_min_I']:+.3f}")
        print(f"loop: mean identity error {lp['mean_err']:.1e}, phi period error {lp['phi_end_err']:.1e}, "
              f"worst gap along the loop {lp['worst_gap']:+.3f} (c_l - 2 min {lp['gap_c_min']:+.3f}, U - v_l min {lp['gap_U_min']:+.3f}); "
              f"rho max {lp['rho'].max():.3f} on {(lp['rho'] > 0).mean():.0%} of nodes")
    base_sum = cone_summary(sc0, cq0); base_end = _end(base)
    out = dict(preconditions=pre, loop=dict(mean_err=lp["mean_err"], worst_gap=lp["worst_gap"], rho_max=float(lp["rho"].max())),
               base=base_sum, N=[])
    for N in N_list:
        phi = (N * np.log(X))[:, None] * np.ones((1, eta.size)) % 1.0
        A = eval_fourier(lp["A_hat"], phi); B = eval_fourier(lp["B_hat"], phi)
        FN = Fa * np.exp(A / N); UN = Ua + B / N
        pc = _piece(ga, FN, UN, None, off); pc.Pi = res.Pi0_axis[None, :] + pc.Cp
        sc = stress_coefficients(pc, h, DE, skip_axis=False); cq = cone_quantities(sc); sm = cone_summary(sc, cq)
        # (C.13): the exact shear equals the loop shear at phi = N log X up to 2 D_X A / N
        # simpler: evaluate a_L(phi) by Fourier interpolation of the sampled loop
        aL_hat = np.fft.fft(lp["a_L"], axis=-1); bL_hat = np.fft.fft(lp["b_L"], axis=-1)
        aL_here = eval_fourier(aL_hat, phi); bL_here = eval_fourier(bL_hat, phi)
        sel = (lp["rho"] > 0)
        da = float(np.abs(sc["a"] - aL_here)[sel].max()) if sel.any() else 0.0
        db = float(np.abs(sc["b_s"] - bL_here)[sel].max()) if sel.any() else 0.0
        end = _end(pc); dm = {k: float(np.abs(end[k] - base_end[k]).max()) for k in end}
        rows_I = np.where(onI)[0]
        adm_I = float(cq["admissible"][rows_I].mean()); adm0_I = float(cq0["admissible"][rows_I].mean())
        kap_I = float(np.nanmin(cq["kappa_pt"][rows_I]))
        rec = dict(N=N, admissible_frac_I=adm_I, admissible_frac_I_base=adm0_I, kappa_I=kap_I, a_min_I=float(sc["a"][rows_I].min()),
                   vs_minus2_min_I=float((cq["v_s"][rows_I] - 2).min()), shear_dev_a=da, shear_dev_b=db,
                   dE_rel_max=float(np.abs(np.exp(A / N) - 1).max()), dU_max=float(np.abs(B / N).max()), moment_shift=dm, summary=sm)
        out["N"].append(rec)
        if verbose:
            print(f"N = {N:4d}: admissible on I {adm0_I:.0%} -> {adm_I:.0%}, kappa_I {kap_I:+.3f}, a_min_I {rec['a_min_I']:+.3f}, "
                  f"v_s - 2 min {rec['vs_minus2_min_I']:+.3f}; |a_N - a_L| {da:.2e}, |b_N - b_L| {db:.2e}; "
                  f"|dE/E| {rec['dE_rel_max']:.2e}, |dU| {rec['dU_max']:.2e}; moment shifts " +
                  ", ".join(f"{k} {v:.1e}" for k, v in dm.items()))
    return out


def selftest():
    """Loop algebra on synthetic shear data that satisfy the relaxed cone but not v_s > 2."""
    shp = (5, 3)
    a = np.full(shp, 1.2); b_s = np.full(shp, -0.36); ps1 = np.full(shp, 6.0); ps2 = np.full(shp, 1.0); E = np.ones(shp)
    t_s = -b_s / a; v_s = a * (1 + t_s ** 2)
    P_c = ps1 + t_s * ps2; J_c = ps2 - t_s * ps1
    assert (P_c > 2).all() and (v_s < relaxed_cone_U(P_c, J_c)).all() and (v_s < 2).all(), (P_c, v_s, relaxed_cone_U(P_c, J_c))
    lp = build_loop(a, b_s, ps1, ps2, E, np.ones(shp), delta=0.3)
    A = np.real(np.fft.ifft(lp["A_hat"], axis=-1)) ; B = np.real(np.fft.ifft(lp["B_hat"], axis=-1))
    dA = np.gradient(A, lp["phig"], axis=-1)   # rough check of the primitive
    ok = dict(mean_identity=lp["mean_err"] < 1e-9, period=lp["phi_end_err"] < 1e-10, worst_gap_positive=lp["worst_gap"] > 0,
              v_l_above_2=(v_s + lp["rho"] > 2).all(), A_zero_mean=np.abs(A.mean(-1)).max() < 1e-12,
              primitive=np.abs(dA + 0.5 * (lp["a_L"] - a[..., None])).max() < 0.05 * np.abs(lp["a_L"] - a[..., None]).max() + 1e-12)
    print("selftest:", ok, f"mean err {lp['mean_err']:.1e},", f"(worst gap {lp['worst_gap']:+.3f}, rho {lp['rho'][0,0]:.3f}, v_l {(v_s + lp['rho'])[0,0]:.3f})")
    return all(ok.values())


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("run", nargs="?")
    ap.add_argument("--N", type=str, default="10,20,40,80")
    ap.add_argument("--NX", type=int, default=800)
    ap.add_argument("--I", type=str, default="0.15,0.85")
    ap.add_argument("--delta", type=float, default=0.3)
    ap.add_argument("--selftest", action="store_true")
    ap.add_argument("--out", type=str, default=None)
    args = ap.parse_args()
    if args.selftest:
        sys.exit(0 if selftest() else 1)
    from axis_pi0_fold import load_family
    js = json.load(open(args.run)); pa = js["argv"]
    get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
    NE, m, K, c = get("--NE", 32), get("--m", 24), get("--K", 40), js["c_inf"]
    fam, theta = load_family(js, c); eta, DE = eta_grid(NE); F0, U0, _, ann = fam.unpack(theta, eta)
    res = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", c_inf=c, ann=ann, verbose=False, n_fixed=80)
    out = modulate(res, [int(x) for x in args.N.split(",")], NX=args.NX, I_frac=tuple(float(x) for x in args.I.split(",")), delta=args.delta)
    out["run"] = args.run
    json.dump(out, open(args.out or args.run.replace(".json", "_loop.json"), "w"), indent=1)


==> anc/axis_inception.py <==
"""axis_inception.py -- Section 8 numbers from a matched axis profile (BLOWUP_PLAN Level 1b).

From a matching run (runs/axis_march/<tag>.json) rebuild the joined profile and report, in similarity units:
the axis pressure deficit Pi(0,0) - Pi(inf,0) = -int_0^inf F(X,0)^2 dX (negative: the axis is the pressure minimum) and
the coefficient |deficit| / u_max^2
(u_max = peak of the swirl proxy E = sqrt(2X) F on the dividing plane; physical u_theta = q^{-A} E), the axial
velocity on the axis U(0,0) (physical u_z = q^{-A} U) relative to u_max, and the position (X, eta) of the swirl
peak.  Then the arrest estimates: water (rho = 1000 kg/m^3), initial swirl u0 at radius r0, angular momentum
conserved (the anomalous factor tau^{-h} is within 5% of unity over the range): inception when
coefficient * rho * u_max^2 = p_atm - p_v ~ 1e5 Pa, so u_max = sqrt(1e5 / (coefficient * rho)), r = r0 u0 / u_max,
tau/tau0 = (r/r0)^2 (since r ~ sqrt(q), q ~ tau); air: u_max = 340 m/s (Mach 1).
Usage: python axis_inception.py runs/axis_march/gen_c02_wide.json [more.json ...] [--u0 1 --r0 0.01]
"""
import argparse, json, warnings
import numpy as np
warnings.filterwarnings("ignore")
from axis_series import eta_grid
from axis_join import join, exterior_tail_int
from axis_cone import pieces
from axis_pi0_fold import load_family


def profile_numbers(res):
    core, ann, ext = pieces(res)
    eta = res.eta; j0 = int(np.argmin(np.abs(eta)))
    Cp_inf = ann.Cp[-1] + exterior_tail_int(res.X_b, eta, res.h, res.c_inf)
    deficit = float(-Cp_inf[j0])
    # swirl proxy on all pieces, dividing plane
    Xs = np.concatenate([core.X, ann.X, ext.X]); Fs = np.concatenate([core.F, ann.F, ext.F]); Us = np.concatenate([core.U, ann.U, ext.U])
    E = np.sqrt(2.0 * Xs)[:, None] * Fs
    i_pk = int(np.argmax(np.abs(E[:, j0]))); u_max = float(np.abs(E[i_pk, j0]))
    i2, j2 = np.unravel_index(int(np.argmax(np.abs(E))), E.shape)      # global peak
    U_axis = float(core.U[0, j0])                                       # axial velocity on the axis, dividing plane
    U_axis_max = float(np.abs(core.U[0, :]).max())
    return dict(deficit=deficit, u_max=u_max, coeff=abs(deficit) / u_max ** 2, X_peak=float(Xs[i_pk]), eta_peak_global=float(eta[j2]),
                X_peak_global=float(Xs[i2]), E_peak_global=float(np.abs(E[i2, j2])), U_axis=U_axis, U_axis_max=U_axis_max,
                U_over_umax=U_axis / u_max, maxU_all=float(np.abs(Us).max()), deficit_profile=(-Cp_inf).tolist())


def arrest(coeff, u0=1.0, r0=0.01, rho=1000.0, dp=1e5, c_sound=340.0):
    u_w = np.sqrt(dp / (coeff * rho)); r_w = r0 * u0 / u_w
    r_a = r0 * u0 / c_sound
    return dict(water_umax=u_w, water_r_mm=1e3 * r_w, water_tau_ratio=(r_w / r0) ** 2,
                air_umax=c_sound, air_r_um=1e6 * r_a, air_tau_ratio=(r_a / r0) ** 2)


if __name__ == "__main__":
    ap = argparse.ArgumentParser(); ap.add_argument("jsons", nargs="+"); ap.add_argument("--u0", type=float, default=1.0); ap.add_argument("--r0", type=float, default=0.01)
    ap.add_argument("--NE", type=int, default=None); ap.add_argument("--m", type=int, default=None)
    a = ap.parse_args()
    rows = []
    for f in a.jsons:
        js = json.load(open(f)); pa = js["argv"]
        get = lambda k, d, T=int: T(pa[pa.index(k) + 1]) if k in pa else d
        NE = a.NE or get("--NE", 32); m = a.m or get("--m", 24); K = get("--K", 40); c = js["c_inf"]
        fam, theta = load_family(js, c)
        eta, DE = eta_grid(NE)
        F0, U0, _, ann = fam.unpack(theta, eta)
        res = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", c_inf=c, ann=ann, verbose=False, n_fixed=80)
        pn = profile_numbers(res); ar = arrest(pn["coeff"], a.u0, a.r0)
        rows.append((js["tag"], c, js.get("rms_final"), pn, ar))
        print(f"{js['tag']:16s} c {c:.2f} rms {js.get('rms_final') or 0:.4f} | deficit {pn['deficit']:+.4f} u_max {pn['u_max']:.4f} coeff {pn['coeff']:.3f} "
              f"| swirl peak X {pn['X_peak']:.3f} (global X {pn['X_peak_global']:.3f}, eta {pn['eta_peak_global']:+.2f}) | U(0,0) {pn['U_axis']:+.3f} = {pn['U_over_umax']:+.3f} u_max, max|U| {pn['maxU_all']:.2f} "
              f"| water: u_max {ar['water_umax']:.1f} m/s, r {ar['water_r_mm']:.2f} mm, tau/tau0 {ar['water_tau_ratio']:.1e} | air: r {ar['air_r_um']:.0f} um, tau/tau0 {ar['air_tau_ratio']:.1e}", flush=True)
    json.dump([dict(tag=t, c_inf=c, rms=r, profile=pn, arrest=ar) for (t, c, r, pn, ar) in rows], open("runs/axis_march/inception_table.json", "w"), indent=1)


==> anc/axis_join.py <==
"""
axis_join.py -- BLOWUP_PLAN step 2: join the axis core (series stage, axis_series.py) to the heat
exterior across a forced annulus X_a < X < X_b, read the annulus residuals as the divergence of the
stress the pulses must supply, and report the axis pressure deficit needed for the physical-arrest
estimate (BLOWUP_PLAN Level 1b).

Fields (notes.tex eq. 2, nu = 1):  u_theta = q^{-A} sqrt(2X) F,  u_z = q^{-A} U,  r u_r = X v0,
p = q^{-2A} Pi,  X = r^2/(2q),  d/dr = sqrt(2X/q) d/dX.

Residual <-> physical force.  Every term of the coded theta equation (core_solver.residuals, R_theta) is
the corresponding term of the physical theta-momentum equation divided by q^{-A-1} sqrt(2X) (check:
d_t u_theta = q^{-A-1} T_{-A}(sqrt(2X) F) = q^{-A-1} sqrt(2X) T_{-(A+1/2)} F; the viscous term
d_r (r^{-1} d_r (r u_theta)) = 2 sqrt(2X) q^{-A-1} (XF)_XX).  Likewise the coded z equation is the physical
z-momentum equation divided by q^{-A-1}.  Hence the force per unit mass that must be added in the annulus is
    f_theta = q^{-A-1} sqrt(2X) R_theta,      f_z = q^{-A-1} R_z.

Stress <-> force.  For an axisymmetric stress with only r-theta and r-z components,
    (div T)_theta = r^{-2} d_r (r^2 T_{r theta}),    (div T)_z = r^{-1} d_r (r T_{rz}).
With r^2 = 2qX and d_r = sqrt(2X/q) d_X:
    r^{-2} d_r (r^2 T) = sqrt(2) q^{-1/2} X^{-1/2} d_X (X T),
    r^{-1} d_r (r  T)  = sqrt(2) q^{-1/2}          d_X (sqrt(X) T).
Equating to the forces gives, with T_{r theta} = q^{-A-1/2} tau_theta(X, eta) and T_{rz} = q^{-A-1/2} tau_z:
    d_X (X tau_theta) = X R_theta,          d_X (sqrt(X) tau_z) = R_z / sqrt(2),
so that, with zero stress at the inner edge X_a,
    tau_theta(X) = X^{-1} int_{X_a}^X x R_theta dx,     tau_z(X) = (2X)^{-1/2} int_{X_a}^X R_z dx.
Both stresses scale like q^{-A-1/2} = q^{-1-h} in time.  If the stress does not return to zero at X_b the
pulses would have to transmit a net torque / axial force to infinity (X tau_theta and sqrt(X) tau_z constant
beyond X_b); the vanishing of int_{X_a}^{X_b} x R_theta dx and int R_z dx for every eta is therefore the
matching condition on the axis data and c_inf (CAUCHY_X_DESIGN Section 3, "the map from axis data to the join").

Pressure.  core_solver.residuals rebuilds Pi = Pi0(eta) + int_0^X F^2 and v0 from continuity, so the blend
is applied to F and U only and Pi_X = F^2 holds by construction.  For the exterior to be an exact solution
beyond X_b its pressure must be Pi_ext(X) = -int_X^inf F_ext^2 dx (core_solver.heat_exterior_Pi0, paper
eq. 4.25), which fixes the axis datum
    Pi0(eta) = -int_0^{X_b} F_blend^2 dx - int_{X_b}^inf F_ext^2 dx .
Since the core series depends on Pi0 through Z_{-2A} Pi, this is solved by fixed-point iteration; the axis
pressure datum is thus NOT free once the exterior is prescribed: the free data are F_0, U_0 and c_inf.

Cone condition (paper eq. 4.26): its form is not recorded in notes.tex; the code reports the sign structure
of tau_theta and tau_z over the annulus and marks the condition [NEEDS PAPER EQUATION].
"""
from __future__ import annotations
import numpy as np
from dataclasses import dataclass
from scipy.integrate import quad
import core_solver as cs
from axis_series import eta_grid, series_coeffs, evaluate, SeriesCoeffs


# ----------------------------------------------------------------------------- blend
def bump_chi(X, X_a, X_b):
    """C-infinity partition of unity: 1 for X <= X_a, 0 for X >= X_b, psi(s) = e^{-1/s}/(e^{-1/s}+e^{-1/(1-s)})."""
    X = np.asarray(X, dtype=float)
    s = np.clip((X - X_a) / (X_b - X_a), 0.0, 1.0)
    with np.errstate(divide="ignore", over="ignore", invalid="ignore"):
        a = np.where(s > 0, np.exp(-1.0 / np.where(s > 0, s, 1.0)), 0.0)
        b = np.where(s < 1, np.exp(-1.0 / np.where(s < 1, 1.0 - s, 1.0)), 0.0)
        psi = np.where(s <= 0, 0.0, np.where(s >= 1, 1.0, a / (a + b)))
    return 1.0 - psi


# ----------------------------------------------------------------------------- exterior
def exterior_F(X, eta, h, c_inf=1.0):
    """F_ext = E/sqrt(2X), E = c_inf X^{-A} H(2d/X), on the tensor grid (X >= some positive value)."""
    A = 0.5 + h
    XX, EE = np.meshgrid(np.asarray(X, float), np.asarray(eta, float), indexing="ij")
    d = 1.0 - EE ** 2
    E = c_inf * XX ** (-A) * cs.heat_exterior_H(2.0 * d / XX, h)
    return E / np.sqrt(2.0 * XX)


def exterior_tail_int(X_end, eta, h, c_inf=1.0):
    """int_{X_end}^inf F_ext^2 dx for each eta (paper eq. 4.25; = -heat_exterior_Pi0(X_end))."""
    return -cs.heat_exterior_Pi0(X_end, np.asarray(eta, float), h, c_inf)


# ----------------------------------------------------------------------------- the join
@dataclass
class JoinResult:
    X_a: float; X_b: float; X_end: float; h: float; c_inf: float
    eta: np.ndarray
    coeffs: SeriesCoeffs
    Pi0_axis: np.ndarray            # consistent axis pressure datum
    Pi0_iters: list                 # fixed-point history (max change per iteration)
    # full-range grid
    g: cs.Grid; F: np.ndarray; U: np.ndarray; chi: np.ndarray; R_theta: np.ndarray; R_z: np.ndarray
    Pi: np.ndarray; V0: np.ndarray
    # annulus grid and stresses
    ga: cs.Grid; Fa: np.ndarray; Ua: np.ndarray; Ra_theta: np.ndarray; Ra_z: np.ndarray
    tau_theta: np.ndarray; tau_z: np.ndarray
    ann: dict = None                # free annulus content (annulus_extra), None for the plain blend
    pi0_method: str = ""            # 'anderson', 'newton', 'relax', or 'anderson->newton'


def bump_psi(X, X_a, X_b):
    """C-infinity bump supported on (X_a, X_b), unit maximum: exp(-1/(s(1-s))) / exp(-4), s = (X-X_a)/(X_b-X_a)."""
    X = np.asarray(X, dtype=float)
    s = (X - X_a) / (X_b - X_a)
    inside = (s > 0) & (s < 1)
    out = np.zeros_like(X)
    with np.errstate(divide="ignore", over="ignore", invalid="ignore"):
        out[inside] = np.exp(-1.0 / (s[inside] * (1.0 - s[inside])) + 4.0)
    return out


def annulus_extra(ann, X, eta):
    """Free annulus content (the paper's Prop. A.4 / Lemma A.5 freedom: the annulus profile is chosen, not
    continued from the core, and the pulse stress compensates).  Two forms:
    legacy: ann = dict(U=[b_1, b_3, ...] odd Chebyshev coefficients, F=[f_0, f_2, ...] even ones (all modes
            0..n-1 with general=True)), each multiplied by the bump psi(X) on (X_a, X_b);
    tensor: ann = dict(Ucoef=(nRU, nEU) array, Fcoef=(nRF, nEF) array, X_v=...): dU = psi(X; X_a, X_v)
            sum_jk Ucoef[j,k] T_j(s_v(X)) T_k(eta) with s_v = 2(X-X_a)/(X_v-X_a) - 1, so that U = 0 beyond
            X_v < X_b as in Theorem 4.6(v) (axial pulse compact in the annulus), and dF = psi(X; X_a, X_b)
            sum_jk Fcoef[j,k] T_j(s_b(X)) T_k(eta) (radial power-law pieces and moment-correction bumps of
            Prop. A.4 in Chebyshev form)."""
    if not ann:
        return None, None
    T = lambda m, x: np.cos(m * np.arccos(np.clip(x, -1.0, 1.0)))
    X = np.asarray(X, float)
    X_a, X_b = ann["X_a"], ann["X_b"]
    dF = dU = None
    if "Ucoef" in ann or "Fcoef" in ann:
        Uc = np.atleast_2d(np.asarray(ann.get("Ucoef", np.zeros((0, 0))), float))
        Fc = np.atleast_2d(np.asarray(ann.get("Fcoef", np.zeros((0, 0))), float))
        X_v = float(ann.get("X_v", X_b))
        if Uc.size:
            s_v = 2.0 * (X - X_a) / (X_v - X_a) - 1.0
            psi_v = bump_psi(X, X_a, X_v)
            dU = psi_v[:, None] * sum(Uc[j, k] * T(j, s_v)[:, None] * T(k, eta)[None, :]
                                      for j in range(Uc.shape[0]) for k in range(Uc.shape[1]))
        if Fc.size:
            s_b = 2.0 * (X - X_a) / (X_b - X_a) - 1.0
            psi_b = bump_psi(X, X_a, X_b)
            dF = psi_b[:, None] * sum(Fc[j, k] * T(j, s_b)[:, None] * T(k, eta)[None, :]
                                      for j in range(Fc.shape[0]) for k in range(Fc.shape[1]))
        return dF, dU
    psi = bump_psi(X, X_a, X_b)[:, None]
    Te = lambda m: T(m, eta)[None, :]
    Ul, Fl = list(ann.get("U", [])), list(ann.get("F", []))
    if ann.get("general", False):          # all modes 0..n-1 (no reflection symmetry)
        dU = sum(b * Te(i) for i, b in enumerate(Ul)) if Ul else None
        dF = sum(f * Te(i) for i, f in enumerate(Fl)) if Fl else None
    else:
        dU = sum(b * Te(2 * i + 1) for i, b in enumerate(Ul)) if Ul else None
        dF = sum(f * Te(2 * i) for i, f in enumerate(Fl)) if Fl else None
    return (psi * dF if dF is not None else None), (psi * dU if dU is not None else None)


def _blend_fields(coeffs, X, eta, h, c_inf, X_a, X_b, ann=None):
    Fc, Uc, vc, Pc = evaluate(coeffs, X)
    chi = bump_chi(X, X_a, X_b)[:, None]
    F = Fc * chi
    U = Uc * chi
    mask = X > 0.5 * X_a                     # exterior needed only where chi < 1; avoid the 1/X singularity
    Fe = np.zeros_like(F)
    Fe[mask] = exterior_F(X[mask], eta, h, c_inf)
    F = F + (1.0 - chi) * Fe
    dF, dU = annulus_extra(ann, X, eta)
    if dF is not None:
        if ann.get("Fmult", False):
            F = F * np.exp(dF)                  # multiplicative swirl content: F > 0 wherever the blend is, and
        else:                                   # a = a_blend - 2 D_X(dF) is controlled directly by the exponent
            F = F + dF
    if dU is not None:
        U = U + dU
    return F, U, chi[:, 0], Fc, Uc, Fe


def fit_c_inf(coeffs, eta, h, X_b):
    """Least-squares match of the core swirl F_core(X_b, eta) by c_inf * F_ext(X_b, eta; c_inf = 1)."""
    Fc = evaluate(coeffs, np.array([X_b]))[0][0]
    Fe = exterior_F(np.array([X_b]), eta, h, 1.0)[0]
    return float(Fc @ Fe / (Fe @ Fe))


def anderson(G, x0, memory=6, tol=1e-12, maxit=40, beta=1.0):
    """Anderson-accelerated fixed point x = G(x) (type II, least-squares mixing of the last `memory`
    residual differences).  Returns (x, history of max|G(x) - x|).  Stops on nan."""
    x = np.asarray(x0, float).copy()
    Xs, Fs, hist = [], [], []
    for it in range(maxit):
        g = G(x)
        f = g - x
        if not np.all(np.isfinite(f)):
            hist.append(float("nan")); break
        hist.append(float(np.abs(f).max()))
        if hist[-1] < tol:
            x = g; break
        Xs.append(x.copy()); Fs.append(f.copy())
        if len(Fs) > memory + 1:
            Xs.pop(0); Fs.pop(0)
        if len(Fs) >= 2:
            dF = np.array([Fs[i + 1] - Fs[i] for i in range(len(Fs) - 1)]).T      # (n, m)
            dX = np.array([Xs[i + 1] - Xs[i] for i in range(len(Xs) - 1)]).T
            gamma = np.linalg.lstsq(dF, f, rcond=1e-12)[0]
            x = x + beta * f - (dX + beta * dF) @ gamma
        else:
            x = x + beta * f
    return x, hist


def cheb_basis(eta, m):
    """V[j, k] = T_k(eta_j), k = 0..m, and its least-squares pseudo-inverse on the CGL nodes eta."""
    eta = np.asarray(eta, float)
    V = np.cos(np.outer(np.arange(m + 1), np.arccos(np.clip(eta, -1.0, 1.0)))).T
    return V, np.linalg.pinv(V)


def newton_fixed_point(G, x0, eta, m, tol=1e-12, maxit=30, fd_step=1e-6, verbose=False):
    """Newton solve of the fixed-point equation G(x) = x for x = V c in the Chebyshev modes 0..m of eta
    (dimension m + 1 <= 29), with the Jacobian of r(c) = V^+ (G(V c) - V c) by forward differences (m + 1
    evaluations of G), reused through Broyden rank-one updates and recomputed whenever a backtracking step
    fails.  Unlike the Anderson-accelerated map it converges to repelling fixed points, which is what the
    consistent pressure datum becomes for an axis through-flow above about 0.9 (axis_march_report.md, 5.2).
    Returns (x, history of max|G(x) - x| at the accepted iterates, converged flag)."""
    V, Vp = cheb_basis(eta, m)
    c = Vp @ np.asarray(x0, float)
    n = c.size

    def resid(cc):
        x = V @ cc
        g = G(x)
        if not np.all(np.isfinite(g)):
            return None, np.inf
        return Vp @ (g - x), float(np.abs(g - x).max())

    def jacobian(cc, r0):
        J = np.empty((n, n))
        for k in range(n):
            dc = np.zeros(n); dc[k] = fd_step * max(1.0, abs(cc[k]))
            rk, _ = resid(cc + dc)
            if rk is None:
                rk, _ = resid(cc - dc)
                if rk is None:
                    raise FloatingPointError("Newton Pi0: G not finite at a difference point")
                J[:, k] = (r0 - rk) / dc[k]
            else:
                J[:, k] = (rk - r0) / dc[k]
        return J

    r, err = resid(c)
    if r is None:
        return V @ c, [float("nan")], False
    hist = [err]
    J = None; fresh = False
    for it in range(maxit):
        if err < tol:
            return V @ c, hist, True
        if J is None:
            J = jacobian(c, r); fresh = True
        step = -np.linalg.lstsq(J, r, rcond=None)[0]
        lam, accepted = 1.0, False
        for _ in range(10):
            c_new = c + lam * step
            r_new, err_new = resid(c_new)
            if r_new is not None and np.linalg.norm(r_new) < (1.0 - 1e-4 * lam) * np.linalg.norm(r):
                accepted = True; break
            lam *= 0.5
        if not accepted:
            if fresh:
                hist.append(err); return V @ c, hist, False      # exact Jacobian and no descent: give up
            J = None; continue                                     # Broyden Jacobian stale: recompute
        sv = lam * step
        J = J + np.outer((r_new - r) - J @ sv, sv) / (sv @ sv); fresh = False
        c, r, err = c_new, r_new, err_new
        hist.append(err)
        if verbose:
            print(f"    newton Pi0 it {it+1}: max|G-x| = {err:.2e}  lam = {lam:g}")
    return V @ c, hist, err < tol


def join(F0, U0, h=0.01, NE=16, K=40, X_a=1.0, X_b=2.0, margin=1.0, NX=96, NXa=48, c_inf=None,
         Pi0_init=None, n_fixed=40, relax=0.5, verbose=True, m_filter=None, accel="auto", core=None, ann=None):
    """Consistent axis pressure datum Pi0(eta) by a fixed point (accel = 'anderson': Anderson mixing,
    memory 6, converges in 5-10 iterations; 'newton': Newton/Broyden on the Chebyshev coefficients of Pi0,
    finds repelling fixed points; 'auto' (default): Anderson, then Newton if Anderson has not reached 1e-10;
    'relax': the original under-relaxed iteration Pi0 <- (1-relax) Pi0 + relax Pi0_new, geometric rate ~0.7).
    m_filter: Chebyshev eta-mode cutoff for the series recursion (axis_series.cheb_projector); required for
    NE >= 24 at order-one axial velocities, where the unfiltered recursion amplifies roundoff.
    core: None or 'series' (Taylor series on [0, X_b]); 'march' (axis_march.MarchCore) continues the series by
    an ODE march in X beyond its radius of convergence.
    ann: dict(U=[...], F=[...]) of free annulus content added on (X_a, X_b) (see annulus_extra)."""
    eta, DE = eta_grid(NE, 1.0)
    if ann:
        ann = dict(ann, X_a=X_a, X_b=X_b)
    F0 = np.asarray(F0(eta) if callable(F0) else F0, float)
    U0 = np.asarray(U0(eta) if callable(U0) else U0, float)
    X_end = X_b + margin
    # full-range axis grid
    p = cs.Params(h=h, X_lo=0.0, X_hi=X_end, eta_max=1.0, NX=NX, NE=NE)
    g = cs.Grid(p)
    Pi0 = np.zeros_like(eta) if Pi0_init is None else np.asarray(Pi0_init, float)
    use_march = core == "march"
    if use_march:
        from axis_march import MarchCore
    mk = (lambda Pi0_: MarchCore(F0, U0, Pi0_, eta, DE, h, K, X_b, m_filter=m_filter)) if use_march \
        else (lambda Pi0_: series_coeffs(F0, U0, Pi0_, eta, DE, h, K, m_filter=m_filter))
    coeffs = mk(Pi0)
    if c_inf is None:
        c_inf = fit_c_inf(coeffs, eta, h, X_b)
    tail = exterior_tail_int(X_end, eta, h, c_inf)          # int_{X_end}^inf F_ext^2
    # fixed point for the consistent axis pressure datum
    def Gmap(Pi0_):
        cf = mk(Pi0_)
        F_, U_, chi_, Fc_, Uc_, Fe_ = _blend_fields(cf, g.X, eta, h, c_inf, X_a, X_b, ann)
        if not np.all(np.isfinite(F_)):
            return np.full_like(Pi0_, np.nan)
        return -(g.QX @ (F_ ** 2))[-1] - tail           # -(int_0^{X_end} F_blend^2 + int_{X_end}^inf F_ext^2)
    method = accel
    m_basis = NE if m_filter is None else min(m_filter, NE)
    if accel in ("anderson", "auto"):
        Pi0_and, hist = anderson(Gmap, Pi0, memory=6, tol=1e-12, maxit=n_fixed)
        ok_and = np.all(np.isfinite(Pi0_and)) and hist[-1] < 1e-10
        if accel == "auto" and not ok_and:
            fin = np.all(np.isfinite(Pi0_and)) and np.isfinite(hist[-1])
            start = Pi0_and if fin and hist[-1] < 1.0 else Pi0
            Pi0_n, hist_n, conv = newton_fixed_point(Gmap, start, eta, m_basis, tol=1e-12, maxit=n_fixed)
            if fin and np.isfinite(hist_n[-1]) and hist_n[-1] >= hist[-1]:
                # Newton did not improve on Anderson's approximate fixed point (near the fold of the fixed-point
                # equation both stall); keep the better of the two
                Pi0 = Pi0_and; hist = hist + hist_n + [hist[-1]]; method = "anderson(newton no gain)"
            else:
                Pi0 = Pi0_n; hist = hist + hist_n; method = "anderson->newton"
        else:
            Pi0 = Pi0_and; method = "anderson"
    elif accel == "newton":
        Pi0, hist, conv = newton_fixed_point(Gmap, Pi0, eta, m_basis, tol=1e-12, maxit=n_fixed)
    else:
        hist = []
        for it in range(n_fixed):
            Pi0_new = Gmap(Pi0)
            if not np.all(np.isfinite(Pi0_new)):
                hist.append(float("nan")); break
            hist.append(float(np.abs(Pi0_new - Pi0).max()))
            Pi0 = (1.0 - relax) * Pi0 + relax * Pi0_new
            if hist[-1] < 1e-12:
                break
    coeffs = mk(Pi0)
    F, U, chi, Fc, Uc, Fe = _blend_fields(coeffs, g.X, eta, h, c_inf, X_a, X_b, ann)
    R = cs.residuals(g, F, U, Pi0)      # global grid: for Pi, V0 and plots only (see region_residuals)
    # annulus grid for the stresses: wall-problem mode with the core flux and pressure at X_a
    pa = cs.Params(h=h, X_lo=X_a, X_hi=X_b, eta_max=1.0, NX=NXa, NE=NE)
    ga = cs.Grid(pa)
    Fa, Ua, chia, Fca, Uca, Fea = _blend_fields(coeffs, ga.X, eta, h, c_inf, X_a, X_b, ann)
    _, _, va, Pca = evaluate(coeffs, np.array([X_a]))
    V0_lo = X_a * va[0]
    Pi_at_Xa = Pca[0]                                        # Pi0 + int_0^{X_a} F_core^2 (series, consistent Pi0)
    Ra = cs.residuals(ga, Fa, Ua, Pi_at_Xa, V0_lo=V0_lo)
    # stresses by radial quadrature from X_a (QX integrates from X_lo = X_a)
    tau_theta = (ga.QX @ (ga.XX * Ra["R_theta"])) / ga.XX
    tau_z = (ga.QX @ Ra["R_z"]) / np.sqrt(2.0 * ga.XX)
    res = JoinResult(X_a, X_b, X_end, h, c_inf, eta, coeffs, Pi0, hist, g, F, U, chi, R["R_theta"], R["R_z"],
                     R["Pi"], R["V0"], ga, Fa, Ua, Ra["R_theta"], Ra["R_z"], tau_theta, tau_z, ann, method)
    if verbose:
        report(res)
    return res


def region_residuals(res: JoinResult, NX_core=48, NX_ext=48):
    """Residuals evaluated region by region on their own Chebyshev grids, so that the C-infinity transition
    in the annulus does not pollute the core and exterior through the global differentiation matrices.
    core [0, X_a]: axis mode, series fields; exterior [X_b, X_end]: wall mode with V0_lo = 0 and the
    exterior pressure at X_b; annulus: res.Ra_*."""
    h, eta = res.h, res.eta
    NE = eta.size - 1
    # core
    pc = cs.Params(h=h, X_lo=0.0, X_hi=res.X_a, eta_max=1.0, NX=NX_core, NE=NE)
    gc = cs.Grid(pc)
    Fc, Uc, _, _ = evaluate(res.coeffs, gc.X)
    Rc = cs.residuals(gc, Fc, Uc, res.Pi0_axis)
    core = (float(np.abs(Rc["R_theta"][:-1]).max()), float(np.abs(Rc["R_z"][:-1]).max()))
    # exterior
    pe = cs.Params(h=h, X_lo=res.X_b, X_hi=res.X_end, eta_max=1.0, NX=NX_ext, NE=NE)
    ge = cs.Grid(pe)
    Fe = exterior_F(ge.X, eta, h, res.c_inf)
    Pi_b = -exterior_tail_int(res.X_b, eta, h, res.c_inf)          # Pi_ext(X_b) = -int_{X_b}^inf F_ext^2
    Re = cs.residuals(ge, Fe, np.zeros_like(Fe), Pi_b, V0_lo=np.zeros_like(eta))
    ext = (float(np.abs(Re["R_theta"][1:-1]).max()), float(np.abs(Re["R_z"][1:-1]).max()))
    ann = (float(np.abs(res.Ra_theta[1:-1]).max()), float(np.abs(res.Ra_z[1:-1]).max()))
    # continuity of the pressure across the join: Pi from the series at X_a + blend integral vs exterior at X_b
    return dict(core=core, annulus=ann, exterior=ext)


# ----------------------------------------------------------------------------- reporting
def region_max(res: JoinResult, R):
    X = res.g.X
    core = X <= res.X_a - 1e-12; ann = (X > res.X_a - 1e-12) & (X < res.X_b + 1e-12); ext = X >= res.X_b + 1e-12
    # exclude the two grid ends where the wall-mode collocation is not applied (the axis row is the regularity condition)
    m = lambda sel: float(np.abs(R[sel][1:-1] if sel.sum() > 2 else R[sel]).max()) if sel.any() else float("nan")
    return m(core), m(ann), m(ext)


def report(res: JoinResult):
    j0 = int(np.argmin(np.abs(res.eta)))
    print(f"join: X_a={res.X_a}, X_b={res.X_b}, X_end={res.X_end}, h={res.h}, NE={res.eta.size-1}, NX={res.g.nX-1}, K={res.coeffs.K}")
    print(f"  c_inf (least squares at X_b) = {res.c_inf:.6f}")
    print(f"  Pi0 fixed point: {len(res.Pi0_iters)} iterations, changes {', '.join(f'{v:.1e}' for v in res.Pi0_iters)}")
    rr = region_residuals(res)
    print(f"  residuals on region grids: core (series) R_theta {rr['core'][0]:.2e} R_z {rr['core'][1]:.2e} | "
          f"annulus (blend) {rr['annulus'][0]:.2e} {rr['annulus'][1]:.2e} | exterior (exact) {rr['exterior'][0]:.2e} {rr['exterior'][1]:.2e}")
    for name, R in (("R_theta", res.R_theta), ("R_z", res.R_z)):
        c, a, e = region_max(res, R)
        print(f"  {name} on the single global grid (polluted by the transition's derivatives): core {c:.2e}, annulus {a:.2e}, exterior {e:.2e}")
    # stresses
    tt, tz = res.tau_theta, res.tau_z
    print(f"  tau_theta: peak {np.abs(tt).max():.4e}; at X_b: max|.| {np.abs(tt[-1]).max():.3e} (net torque X tau_theta = {np.abs(res.ga.X[-1]*tt[-1]).max():.3e})")
    print(f"  tau_z    : peak {np.abs(tz).max():.4e}; at X_b: max|.| {np.abs(tz[-1]).max():.3e} (net force sqrt(X) tau_z = {np.abs(np.sqrt(res.ga.X[-1])*tz[-1]).max():.3e})")
    par = lambda a: (np.linalg.norm(a + a[:, ::-1]), np.linalg.norm(a - a[:, ::-1]))
    e1, o1 = par(tt); e2, o2 = par(tz)
    print(f"  parity: tau_theta even/odd norms {e1:.2e}/{o1:.2e}; tau_z even/odd {e2:.2e}/{o2:.2e}")
    for Xq in (0.25, 0.5, 0.75):
        i = int(np.argmin(np.abs(res.ga.X - (res.X_a + Xq * (res.X_b - res.X_a)))))
        print(f"  X={res.ga.X[i]:.3f}: tau_theta(eta) = {np.array2string(tt[i, ::max(1,(res.eta.size-1)//8)], precision=3)}")
        print(f"           tau_z(eta)     = {np.array2string(tz[i, ::max(1,(res.eta.size-1)//8)], precision=3)}")
    sgn = lambda a: (int((a > 0).sum()), int((a < 0).sum()))
    print(f"  sign structure over the annulus grid: tau_theta (+,-) = {sgn(tt)}, tau_z (+,-) = {sgn(tz)}; cone condition (4.26): [NEEDS PAPER EQUATION]")
    # axis pressure deficit (similarity units; physical = q^{-2A} times)
    dPi = res.Pi[0, :] - res.Pi[-1, :]
    print(f"  pressure: Pi(0,0) - Pi(X_end,0) = {dPi[j0]:+.6f}; profile over eta: {np.array2string(dPi[::max(1,(res.eta.size-1)//8)], precision=4)}")
    uth = np.sqrt(2.0 * res.g.XX) * res.F
    i_max = int(np.argmax(np.abs(uth[:, j0])))
    print(f"  swirl proxy sqrt(2X) F on the dividing plane: peak {uth[i_max, j0]:.6f} at X = {res.g.X[i_max]:.4f}; at X_b {uth[int(np.argmin(np.abs(res.g.X-res.X_b))), j0]:.6f}")


if __name__ == "__main__":
    import sys
    eps = float(sys.argv[1]) if len(sys.argv) > 1 else 0.1
    print(f"===== axis data F_0 = {eps}, U_0 = {eps/2} eta =====")
    join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=0.01, NE=16, K=40, X_a=1.0, X_b=2.0)


==> anc/axis_march.py <==
"""
axis_march.py -- the axis core as a Cauchy problem in X, march stage (BLOWUP_PLAN step 1, CAUCHY_X_DESIGN.md
Section 3 "March stage").  The Taylor series of axis_series.py converges only for X < X_* (about 3-4 for
order-one axis data, smaller when the consistent pressure datum is large); the march continues the core
outward from X_s < X_* to any X_end as an ordinary-differential-equation system in X with eta collocated.

State on the CGL eta nodes:  y = (F, G = F_X, U, W = U_X, Pi, V_0 = X v0),  6 (NE+1) components.
Leading-order system (notes.tex eq. 4, core_solver.residuals; nu = 1, A = 1/2 + h, D = 1/2 - h,
d = 1 - eta^2, L = 1 - 2 h eta^2), solved for the highest X-derivatives:

  (X F)_XX = 2 G + X F_XX  ->  F_XX = [ T_{-(A+1/2)} F + v0 (X G + F) + U Z_{-(A+1/2)} F - 4 G ] / (2 X)
  (X U_X)_X = W + X U_XX   ->  U_XX = [ T_{-A} U + V_0 W + U Z_{-A} U + Z_{-2A} Pi - 2 W ] / (2 X)
  Pi_X  = F^2
  V_0,X = L^{-1} (2 A eta U - d U_eta + 2 eta X W)
  T_b f = L^{-1}(-b f + D eta f_eta + X f_X),   Z_b f = L^{-1}(2 b eta f + d f_eta - 2 eta X f_X),
  with Pi_X = F^2 inside Z_{-2A} Pi.

Regularisation.  The Cauchy problem in X is ill posed in the Hadamard sense: an eta-mode of Chebyshev index m
grows along X like exp(sqrt(8 c m X)) with c the eta-transport coefficient (|D eta + d U| ~ 0.5-2), so roundoff
in the highest modes of a fine eta grid swamps the solution (the unfiltered series diverges for NE >= 32,
see axis_series.cheb_projector).  The right-hand side is therefore projected onto the Chebyshev modes
0..m_filter at every evaluation (same projector as the series stage), which keeps the state in the resolved
subspace; m_filter <= 28 is usable to X = 3 in double precision.

Integrator: scipy solve_ivp DOP853, rtol 1e-11, atol 1e-13, dense output; Radau as the stiff fallback.

MarchCore is a drop-in for axis_series.SeriesCoeffs in axis_join/axis_cone (axis_series.evaluate dispatches
to MarchCore.evaluate): series for X <= X_s, dense ODE output for X_s < X <= X_end.
"""
from __future__ import annotations
import numpy as np
from scipy.integrate import solve_ivp
from axis_series import series_coeffs, evaluate as series_evaluate, radius_estimates, cheb_projector, cheb_spectrum


def _rhs_factory(eta, DE, h, Pf=None):
    A, D = 0.5 + h, 0.5 - h
    d = 1.0 - eta ** 2
    Linv = 1.0 / (1.0 - 2.0 * h * eta ** 2)
    n = eta.size
    bF = -(A + 0.5)
    bU = -A
    flt = (lambda f: Pf @ f) if Pf is not None else (lambda f: f)

    def rhs(X, y):
        F, G, U, W, Pi, V0 = (y[i * n:(i + 1) * n] for i in range(6))
        v0 = V0 / X
        Fe, Ue, Pe = DE @ F, DE @ U, DE @ Pi
        TF = Linv * (-bF * F + D * eta * Fe + X * G)
        ZF = Linv * (2.0 * bF * eta * F + d * Fe - 2.0 * eta * X * G)
        F_XX = (TF + v0 * (X * G + F) + U * ZF - 4.0 * G) / (2.0 * X)
        TU = Linv * (-bU * U + D * eta * Ue + X * W)
        ZU = Linv * (2.0 * bU * eta * U + d * Ue - 2.0 * eta * X * W)
        ZPi = Linv * (2.0 * (-2.0 * A) * eta * Pi + d * Pe - 2.0 * eta * X * F ** 2)
        U_XX = (TU + V0 * W + U * ZU + ZPi - 2.0 * W) / (2.0 * X)
        Pi_X = F ** 2
        V0_X = Linv * (2.0 * A * eta * U - d * Ue + 2.0 * eta * X * W)
        return np.concatenate([flt(G), flt(F_XX), flt(W), flt(U_XX), flt(Pi_X), flt(V0_X)])
    return rhs


def series_state(coeffs, X):
    """State vector (F, F_X, U, U_X, Pi, X v0) of the series at X."""
    X = float(X)
    n = coeffs.eta.size
    F = np.zeros(n); G = np.zeros(n); U = np.zeros(n); W = np.zeros(n); Pi = np.zeros(n); V0 = np.zeros(n)
    for k in range(coeffs.K, -1, -1):
        F = F * X + coeffs.F[k]; U = U * X + coeffs.U[k]; Pi = Pi * X + coeffs.P[k]; V0 = V0 * X + coeffs.v[k]
    for k in range(coeffs.K, 0, -1):
        G = G * X + k * coeffs.F[k]; W = W * X + k * coeffs.U[k]
    return np.concatenate([F, G, U, W, Pi, X * V0])


class _FailedSol:
    """Stand-in for a solve_ivp result when the start state is not finite."""
    def __init__(self, X_s, y0):
        self.t = np.array([X_s]); self.y = y0[:, None]; self.success = False; self.status = -1
        self.message = "start state not finite"
    def sol(self, x):
        return np.full(self.y.shape[0], np.nan)


def march(coeffs, X_s, X_end, DE, rtol=1e-11, atol=1e-13, method="DOP853", m_filter=None, y0=None, max_step=0.02,
          cap=1e6):
    """Integrate the X-ODE system from X_s to X_end starting from the series state (or y0).  Returns the
    solve_ivp result with dense output; falls back to Radau if the explicit integrator fails.
    max_step = 0.02 keeps the dense output accurate enough for spectral X-derivatives on the join grids
    (residuals 4e-9 against 1e-4 with free steps for the sample data).  The integration stops (status 1) if
    max|y| exceeds cap: the Cauchy solution can blow up at finite X for large data."""
    eta, h = coeffs.eta, coeffs.h
    Pf = cheb_projector(eta, m_filter) if m_filter is not None else None
    rhs = _rhs_factory(eta, DE, h, Pf)
    if y0 is None:
        y0 = series_state(coeffs, X_s)
        if Pf is not None:
            n = eta.size
            y0 = np.concatenate([Pf @ y0[i * n:(i + 1) * n] for i in range(6)])
    if not np.all(np.isfinite(y0)):
        return _FailedSol(X_s, y0)

    def blowup(X, y):
        return cap - np.abs(y).max()
    blowup.terminal = True
    sol = solve_ivp(rhs, (X_s, X_end), y0, method=method, rtol=rtol, atol=atol, dense_output=True, max_step=max_step,
                    events=blowup)
    if not sol.success and sol.status != 1 and method != "Radau":
        sol = solve_ivp(rhs, (X_s, X_end), y0, method="Radau", rtol=max(rtol, 1e-10), atol=atol, dense_output=True,
                        max_step=max_step, events=blowup)
    return sol


def _series_radius(coeffs):
    ks, ratio, root, norms = radius_estimates(coeffs, "F")
    r = ratio[-8:]
    r = r[np.isfinite(r) & (r > 0)]
    if r.size == 0:
        return float("inf")
    return float(np.median(r))


class MarchCore:
    """Series on [0, X_s], ODE march on [X_s, X_end].  Same interface as SeriesCoeffs for evaluate().
    X_s = frac * X_* (X_* the series radius by the ratio test), capped so that the truncated series is
    accurate: |F_K| X_s^K / |F_0| below 1e-12 when possible."""

    def __init__(self, F0, U0, Pi0, eta, DE, h, K, X_end, m_filter=None, frac=0.4, X_s=None, rtol=1e-11, atol=1e-13,
                 method="DOP853", max_step=0.02):
        self.eta, self.DE, self.h, self.X_end, self.m_filter = np.asarray(eta, float), DE, h, float(X_end), m_filter
        self.series = series_coeffs(F0, U0, Pi0, eta, DE, h, K, m_filter=m_filter)
        self.X_star = _series_radius(self.series)
        if X_s is None:
            X_s = frac * self.X_star if np.isfinite(self.X_star) else 0.5 * X_end
            # truncation control: shrink X_s until the last kept term is negligible
            n0 = max(np.abs(self.series.F[0]).max(), np.abs(self.series.U[0]).max(), 1e-300)
            for _ in range(20):
                tail = max(np.abs(self.series.F[-1]).max(), np.abs(self.series.U[-1]).max()) * X_s ** K
                if tail < 1e-12 * n0 or X_s < 0.05:
                    break
                X_s *= 0.8
        self.X_s = float(min(X_s, X_end))
        self.sol = None
        self.success = True
        self.reached = self.X_s
        if self.X_s < X_end:
            self.sol = march(self.series, self.X_s, X_end, DE, rtol=rtol, atol=atol, method=method, m_filter=m_filter,
                             max_step=max_step)
            self.success = bool(self.sol.success)
            self.reached = float(self.sol.t[-1])

    # SeriesCoeffs-compatible attributes
    @property
    def K(self):
        return self.series.K

    @property
    def F(self):
        return self.series.F

    @property
    def U(self):
        return self.series.U

    @property
    def v(self):
        return self.series.v

    @property
    def P(self):
        return self.series.P

    def state(self, X):
        """Full state (F, F_X, U, U_X, Pi, V0) at the points X (array), shape (6, len(X), NE+1)."""
        X = np.atleast_1d(np.asarray(X, float))
        n = self.eta.size
        out = np.empty((6, X.size, n))
        for i, x in enumerate(X):
            if x <= self.X_s or self.sol is None or self.sol.t.size < 2:
                # (a march that stopped at its first step, blow-up at X_s, has no interpolant: hold the series state)
                y = series_state(self.series, min(x, self.X_s))
            else:
                # beyond the reached end (blow-up event) the end state is held: the join multiplies the core by
                # chi = 0 there; self.reached records how far the march got
                y = self.sol.sol(min(x, self.sol.t[-1]))
            out[:, i, :] = y.reshape(6, n)
        return out

    def evaluate(self, X):
        """F, U, v0, Pi at the points X (v0 = V0/X; at X = 0 the series limit)."""
        X = np.atleast_1d(np.asarray(X, float))
        st = self.state(X)
        F, G, U, W, Pi, V0 = st
        with np.errstate(divide="ignore", invalid="ignore"):
            v0 = np.where(X[:, None] > 0, V0 / np.where(X[:, None] > 0, X[:, None], 1.0), 0.0)
        # series limit of v0 at X = 0
        z = X == 0
        if z.any():
            v0[z] = self.series.v[0][None, :]
        return F, U, v0, Pi


# ----------------------------------------------------------------------------- growth monitor
def growth_monitor(F0, U0, Pi0, eta, DE, h, K, X_s, X_end, modes=(2, 4, 8, 12, 16), amp=1e-7, m_filter=None,
                   n_out=6, rtol=1e-11, atol=1e-13):
    """Sideways amplification: perturb F_0 by amp * T_m(eta) (m even) or U_0 (m odd), march the reference and
    the perturbed data from the same X_s, and record max|dF|, max|dU| and the Chebyshev spectrum of dF, dU at
    n_out stations.  Returns dict mode -> (X stations, growth of max|dy| relative to amp, dominant mode)."""
    eta = np.asarray(eta, float)
    Tm = lambda m: np.cos(m * np.arccos(np.clip(eta, -1, 1)))
    ref = series_coeffs(F0, U0, Pi0, eta, DE, h, K, m_filter=m_filter)
    sol0 = march(ref, X_s, X_end, DE, rtol, atol, m_filter=m_filter)
    Xs = np.linspace(X_s, X_end, n_out)
    y0s = sol0.sol(Xs)
    n = eta.size
    out = {}
    for m in modes:
        if m % 2 == 0:
            c = series_coeffs(F0 + amp * Tm(m), U0, Pi0, eta, DE, h, K, m_filter=m_filter)
        else:
            c = series_coeffs(F0, U0 + amp * Tm(m), Pi0, eta, DE, h, K, m_filter=m_filter)
        sol1 = march(c, X_s, X_end, DE, rtol, atol, m_filter=m_filter)
        y1s = sol1.sol(Xs)
        dy = y1s - y0s
        dF = dy[:n, :].T; dU = dy[2 * n:3 * n, :].T
        gF = np.abs(dF).max(axis=1) / amp; gU = np.abs(dU).max(axis=1) / amp
        dom = []
        for i in range(Xs.size):
            s = np.abs(cheb_spectrum(dF[i] if m % 2 == 0 else dU[i], eta))
            dom.append(int(np.argmax(s)))
        out[m] = dict(X=Xs, growth_F=gF, growth_U=gU, dominant_mode=dom)
    return out


if __name__ == "__main__":
    from axis_series import eta_grid
    eta, DE = eta_grid(16)
    mc = MarchCore(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, 0.01, 40, 3.0)
    print(f"X_* = {mc.X_star:.3f}, X_s = {mc.X_s:.3f}, march success = {mc.success}, steps = {mc.sol.t.size if mc.sol else 0}")
    F, U, v0, Pi = mc.evaluate(np.array([0.5, 1.0, 2.0, 3.0]))
    print("F(X, 0):", F[:, 8], " U(X, eta_1):", U[:, 4])


==> anc/axis_march_match.py <==
"""axis_march_match.py -- matching of the axis data (axis_cone.match_axis_data) with the marched, filtered core.
Usage: python axis_march_match.py --tag T --c 0.4 --NE 32 --m 24 --nF 3 --nU 2 --reg 10 --max_nfev 40 [--free]
Writes runs/axis_march/T.log (per-evaluation lines + full report) and runs/axis_march/T.json (summary)."""
import argparse, json, os, sys, time, warnings
import numpy as np
warnings.filterwarnings("ignore")
from axis_series import eta_grid
from axis_cone import match_axis_data, full_report, axis_data_from_params

ap = argparse.ArgumentParser()
ap.add_argument("--tag", required=True)
ap.add_argument("--c", type=float, default=0.4, help="pinned c_inf (ignored with --free)")
ap.add_argument("--free", action="store_true", help="c_inf free (log c_inf as the last parameter)")
ap.add_argument("--NE", type=int, default=32)
ap.add_argument("--m", type=int, default=24)
ap.add_argument("--K", type=int, default=40)
ap.add_argument("--nF", type=int, default=3)
ap.add_argument("--nU", type=int, default=2)
ap.add_argument("--nAU", type=int, default=0, help="odd Chebyshev coefficients of free annulus axial velocity (bump in X)")
ap.add_argument("--nAF", type=int, default=0, help="even Chebyshev coefficients of free annulus swirl (bump in X)")
ap.add_argument("--reg", type=float, default=10.0)
ap.add_argument("--general", action="store_true", help="all Chebyshev modes (no reflection symmetry): F_0, U_0 in span(T0..T_{n-1})")
ap.add_argument("--max_nfev", type=int, default=40)
ap.add_argument("--core", default="march")
ap.add_argument("--theta0", type=str, default=None, help="comma-separated start (default F0 = 0.25, U0 = 0.5 eta)")
ap.add_argument("--X_a", type=float, default=1.0)
ap.add_argument("--X_b", type=float, default=2.0)
ap.add_argument("--nRU", type=int, default=0, help="tensor annulus family: radial Chebyshev modes of the annulus axial velocity (with --nEU eta modes)")
ap.add_argument("--nEU", type=int, default=0)
ap.add_argument("--nRF", type=int, default=0, help="radial modes of the annulus swirl content (with --nEF)")
ap.add_argument("--nEF", type=int, default=0)
ap.add_argument("--Xv", type=str, default=None, help="U support end X_v in (X_a, X_b): a number, or 'free'")
ap.add_argument("--from_json", type=str, default=None, help="start from the theta of a previous run (legacy layout mapped onto the tensor family)")
ap.add_argument("--accel", type=str, default="auto", help="pressure datum solve: auto | anderson | newton")
ap.add_argument("--cone_weight", type=float, default=0.0, help="weight of the cone-readiness penalty (Lemma 4.11 preconditions on the annulus interval)")
ap.add_argument("--a_target", type=float, default=0.3, help="positive floor for a = 1 - 2 D_X log E on the interval (Lemma 4.11 needs a > 0; v_s > 2 is imposed separately)")
ap.add_argument("--cone_frac", type=float, default=0.15, help="interval I = [X_a + f dX, X_b - f dX] on which the cone preconditions are penalised")
ap.add_argument("--cone_margin", type=float, default=0.1)
ap.add_argument("--n_fixed", type=int, default=80, help="max pressure-datum fixed-point iterations per evaluation")
ap.add_argument("--Fmult", action="store_true", help="multiplicative annulus swirl content F_blend * exp(dF): positivity automatic, log-slope a controlled by the exponent")
args = ap.parse_args()
use_fam = (args.nRU + args.nRF > 0) or args.Xv is not None or args.from_json is not None

os.makedirs("runs/axis_march", exist_ok=True)
log = f"runs/axis_march/{args.tag}.log"
open(log, "w").write(f"# {time.strftime('%Y-%m-%d %H:%M:%S')} {' '.join(sys.argv)}\n")
fix_c = None if args.free else args.c
fam = None
if use_fam:
    from axis_cone import Family, family_from_legacy
    Xv_free = args.Xv == "free"
    Xv_fixed = None if (args.Xv is None or Xv_free) else float(args.Xv)
    if args.from_json:
        prev = json.load(open(args.from_json))
        pa = prev["argv"]
        get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
        if prev.get("family"):
            pf = prev["family"]
            fam0 = Family(**{k: v for k, v in pf.items() if k in Family.__dataclass_fields__})
            th_old = np.array(prev["theta"])
            # enlarge onto the requested family (zeros for new modes)
            fam = Family(nF=max(args.nF, fam0.nF), nU=max(args.nU, fam0.nU), general=fam0.general or args.general,
                         nRU=max(args.nRU, fam0.nRU), nEU=max(args.nEU, fam0.nEU), nRF=max(args.nRF, fam0.nRF), nEF=max(args.nEF, fam0.nEF),
                         free_Xv=Xv_free, X_v_fixed=Xv_fixed if not Xv_free else None, fix_c=fix_c, X_a=args.X_a, X_b=args.X_b)
            theta0 = np.zeros(fam.n_params)
            F0o, U0o, co, anno = fam0.unpack(th_old, np.array([0.0]))
            theta0[:fam0.nF] = th_old[:fam0.nF]; theta0[fam.nF:fam.nF + fam0.nU] = th_old[fam0.nF:fam0.nF + fam0.nU]
            i = fam.nF + fam.nU
            if anno is not None:
                Uc = np.zeros((fam.nRU, fam.nEU)); Uc[:fam0.nRU, :fam0.nEU] = np.asarray(anno["Ucoef"]).reshape(fam0.nRU, fam0.nEU)
                Fc = np.zeros((fam.nRF, fam.nEF)); Fc[:fam0.nRF, :fam0.nEF] = np.asarray(anno["Fcoef"]).reshape(fam0.nRF, fam0.nEF)
                theta0[i:i + Uc.size] = Uc.ravel(); i += Uc.size; theta0[i:i + Fc.size] = Fc.ravel(); i += Fc.size
            if Xv_free:
                xv0 = anno["X_v"] if anno is not None else 0.5 * (args.X_a + args.X_b)
                sfrac = np.clip(((xv0 - args.X_a) / (args.X_b - args.X_a) - 0.05) / 0.9, 1e-3, 1 - 1e-3)
                theta0[i] = np.log(sfrac / (1 - sfrac)); i += 1
            if fix_c is None:
                theta0[-1] = np.log(args.c)
        else:
            nF0, nU0, nAU0, nAF0 = get("--nF", 3), get("--nU", 2), get("--nAU", 0), get("--nAF", 0)
            fam, theta0 = family_from_legacy(prev["theta"], nF0, nU0, nAU0, nAF0, prev.get("general", False), fix_c,
                                             nRU=max(args.nRU, 1), nRF=max(args.nRF, 1), X_a=args.X_a, X_b=args.X_b)
            fam.nEU = max(fam.nEU, args.nEU); fam.nEF = max(fam.nEF, args.nEF)
            if fam.nEU != nAU0 or fam.nEF != nAF0 or args.nF > nF0 or args.nU > nU0 or Xv_free:
                # rebuild theta on the enlarged family
                fam2 = Family(nF=max(args.nF, nF0), nU=max(args.nU, nU0), general=fam.general, nRU=fam.nRU, nEU=fam.nEU, nRF=fam.nRF, nEF=fam.nEF,
                              free_Xv=Xv_free, X_v_fixed=Xv_fixed if not Xv_free else None, fix_c=fix_c, X_a=args.X_a, X_b=args.X_b)
                th2 = np.zeros(fam2.n_params); th2[:nF0] = theta0[:nF0]; th2[fam2.nF:fam2.nF + nU0] = theta0[nF0:nF0 + nU0]
                i = fam2.nF + fam2.nU
                Uc = np.zeros((fam2.nRU, fam2.nEU)); Uc[:fam.nRU, :nAU0] = theta0[nF0 + nU0:nF0 + nU0 + fam.nRU * nAU0].reshape(fam.nRU, nAU0)
                Fc = np.zeros((fam2.nRF, fam2.nEF)); Fc[:fam.nRF, :nAF0] = theta0[nF0 + nU0 + fam.nRU * nAU0:nF0 + nU0 + fam.nRU * nAU0 + fam.nRF * nAF0].reshape(fam.nRF, nAF0)
                th2[i:i + Uc.size] = Uc.ravel(); i += Uc.size; th2[i:i + Fc.size] = Fc.ravel(); i += Fc.size
                if Xv_free:
                    th2[i] = 0.0; i += 1                       # X_v starts at the midpoint
                if fix_c is None:
                    th2[-1] = np.log(args.c)
                fam, theta0 = fam2, th2
            else:
                fam.free_Xv = Xv_free; fam.X_v_fixed = Xv_fixed if not Xv_free else None
    else:
        fam = Family(nF=args.nF, nU=args.nU, general=args.general, nRU=args.nRU, nEU=args.nEU, nRF=args.nRF, nEF=args.nEF,
                     free_Xv=Xv_free, X_v_fixed=Xv_fixed if not Xv_free else None, fix_c=fix_c, X_a=args.X_a, X_b=args.X_b)
        theta0 = np.zeros(fam.n_params); theta0[0] = 0.25; theta0[args.nF + (1 if not args.general else 0)] = 0.5
        if fix_c is None:
            theta0[-1] = np.log(args.c)
    if args.theta0:
        theta0 = np.array([float(v) for v in args.theta0.split(",")])
    print(f"[{args.tag}] family {fam} n_params {fam.n_params}; theta0 = {np.array2string(theta0, precision=4, max_line_width=250)}")
elif args.theta0:
    theta0 = np.array([float(v) for v in args.theta0.split(",")])
else:
    theta0 = np.zeros(args.nF + args.nU + args.nAU + args.nAF); theta0[0] = 0.25; theta0[args.nF + (1 if args.general else 0)] = 0.5
if not use_fam and args.free and theta0.size == args.nF + args.nU + args.nAU + args.nAF:
    theta0 = np.append(theta0, np.log(args.c))

if fam is not None and args.Fmult:
    fam.Fmult = True
t0 = time.perf_counter()
sol, res, hist = match_axis_data(theta0, NE=args.NE, K=args.K, X_a=args.X_a, X_b=args.X_b, nF=args.nF, nU=args.nU,
                                 fix_c=fix_c, max_nfev=args.max_nfev, verbose=1, core=args.core,
                                 m_filter=args.m, reg_weight=args.reg, log=log, nAU=args.nAU, nAF=args.nAF, general=args.general, fam=fam,
                                 cone_weight=args.cone_weight, a_target=args.a_target, cone_frac=args.cone_frac, cone_margin=args.cone_margin,
                                 n_fixed=args.n_fixed, accel=args.accel)
dt = time.perf_counter() - t0
eta, DE = eta_grid(args.NE, 1.0)
if fam is not None:
    F0, U0, c, _ = fam.unpack(sol.x, eta)
else:
    F0, U0, c = axis_data_from_params(sol.x, eta, args.nF, args.nU, fix_c, args.nAU, args.nAF, args.general)

# capture the full report
import io, contextlib
buf = io.StringIO()
with contextlib.redirect_stdout(buf):
    out, pcs, scs = full_report(res, f"{args.tag}: matched, c_inf = {c:.4f} ({'free' if args.free else 'pinned'}), NE {args.NE}, m {args.m}, core {args.core}")
rep = buf.getvalue()
print(rep)
finite = [(a, b) for (_, a, b) in hist if np.isfinite(a)]
summary = dict(tag=args.tag, argv=sys.argv[1:], status=int(sol.status), message=sol.message, nfev=int(sol.nfev), cost=float(sol.cost),
               theta=sol.x.tolist(), c_inf=float(c), F0_0=float(F0[np.argmin(np.abs(eta))]), U0_slope=float((DE @ U0)[np.argmin(np.abs(eta))]),
               U0_end=float(U0[-1]), F0_end=float(F0[-1]), U0_0=float(U0[np.argmin(np.abs(eta))]), general=args.general, rms_final=finite[-1][1] if finite else None, inf_final=finite[-1][0] if finite else None,
               rms_start=finite[0][1] if finite else None, n_eval=len(hist), n_failed=sum(1 for (_, a, _) in hist if not np.isfinite(a)),
               seconds=dt, core_T0=out["core_T0"], route_diff=out["route_diff"], cone=out["cone"], matching=out["matching"],
               deficit=out["deficit"], march=dict(X_star=getattr(res.coeffs, "X_star", None), X_s=getattr(res.coeffs, "X_s", None),
               reached=getattr(res.coeffs, "reached", None)), Pi0_iters=len(res.Pi0_iters), Pi0_last=float(res.Pi0_iters[-1]),
               maxU_core=float(np.abs(pcs[0].U).max()), maxU_ann=float(np.abs(pcs[1].U).max()),
               ann=None if res.ann is None else {k: (v.tolist() if hasattr(v, "tolist") else v) for k, v in res.ann.items()},
               family=None if fam is None else {k: getattr(fam, k) for k in fam.__dataclass_fields__},
               describe=None if fam is None else fam.describe(sol.x, eta), pi0_method=res.pi0_method)
with open(log, "a") as f:
    f.write(rep + "\n" + json.dumps(summary, indent=1) + "\n")
json.dump(summary, open(f"runs/axis_march/{args.tag}.json", "w"), indent=1)
print(f"[{args.tag}] done in {dt:.0f}s: status {sol.status}, nfev {sol.nfev}, rms {summary['rms_final']}, theta {np.array2string(sol.x, precision=4)}")


==> anc/axis_match_diag.py <==
"""axis_match_diag.py -- what is left in the matching residual: per identity, its size and Chebyshev spectrum in eta.
Usage: python axis_match_diag.py runs/axis_march/<tag>.json"""
import json, sys, warnings
import numpy as np
warnings.filterwarnings("ignore")
from axis_series import eta_grid, cheb_spectrum
from axis_join import join
from axis_cone import pieces, matching_residuals, core_identity_residual
from axis_pi0_fold import load_family

js = json.load(open(sys.argv[1])); pa = js["argv"]
get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
NE, m, K, c = get("--NE", 32), get("--m", 24), get("--K", 40), js["c_inf"]
fam, theta = load_family(js, c)
eta, DE = eta_grid(NE)
F0, U0, _, ann = fam.unpack(theta, eta)
res = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", c_inf=c, ann=ann, verbose=False, n_fixed=80)
pcs = pieces(res)
vec, parts = matching_residuals(res, pcs)
print(f"{js['tag']}: c_inf {c}, rms {np.sqrt(np.mean(vec**2)):.4e}, max {np.abs(vec).max():.4e}; Pi0 {res.pi0_method} last {res.Pi0_iters[-1]:.1e}; core T_0 {np.abs(core_identity_residual(res, pcs)).max():.1e}")
print(f"{'identity':9s} {'max':>9s} {'rms':>9s} {'even/odd':>12s}   Chebyshev modes 0..11 (abs)")
for k, v in parts.items():
    sp = np.abs(cheb_spectrum(v, eta))
    ev = np.linalg.norm(v + v[::-1]) / 2; od = np.linalg.norm(v - v[::-1]) / 2
    print(f"{k:9s} {np.abs(v).max():9.3e} {np.sqrt(np.mean(v**2)):9.3e} {ev:6.3f}/{od:6.3f}   " + " ".join(f"{x:.1e}" for x in sp[:12]))
j0 = int(np.argmin(np.abs(eta)))
print("values at eta = -1, -0.5, 0, 0.5, 1:")
for k, v in parts.items():
    print(f"  {k:9s}", " ".join(f"{np.interp(e, eta, v):+.3e}" for e in (-1, -0.5, 0, 0.5, 1)))
core, annp, ext = pcs
print(f"max|U| core {np.abs(core.U).max():.2f} annulus {np.abs(annp.U).max():.2f}; U(0,0) {core.U[0, j0]:+.3f}; F0(0) {F0[j0]:.3f}; X_v {ann['X_v'] if ann else None}")


==> anc/axis_pi0_fold.py <==
"""axis_pi0_fold.py -- where does the consistent axis pressure datum cease to exist?

The datum Pi0(eta) solves the fixed-point equation Pi0 = G(Pi0) of axis_join (exterior pressure integrated back
through the core).  Its fixed point is repelling for the plain map (|G'| ~ 3-4) but Anderson mixing and the
Newton solve (axis_join.newton_fixed_point) reach it.  Along a one-parameter family of axis data with growing
axial through-flow U_0 -> s U_0 the Newton residual min |G(Pi0) - Pi0| becomes positive beyond a critical s: the
fixed-point equation has a fold (I - G' singular along the Newton direction, second derivative O(50)), and no
consistent pressure datum exists for the smooth-blend core beyond it.  This script bisects for s_* and reports
U_0(0) there.  Usage: python axis_pi0_fold.py runs/axis_march/gen_c04c.json [--c 0.4] [--NE 32 --m 24]
"""
import argparse, json, warnings
import numpy as np
warnings.filterwarnings("ignore")
from axis_series import eta_grid
from axis_join import join
from axis_cone import axis_data_from_params, annulus_from_params, Family


def load_family(js, fix_c):
    pa = js["argv"]
    get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
    if js.get("family"):
        fam = Family(**{k: v for k, v in js["family"].items() if k in Family.__dataclass_fields__}); fam.fix_c = fix_c
        return fam, np.array(js["theta"])
    nF, nU, nAU, nAF = get("--nF", 3), get("--nU", 2), get("--nAU", 0), get("--nAF", 0)
    fam = Family(nF=nF, nU=nU, general=js.get("general", False), nRU=1 if nAU else 0, nEU=nAU, nRF=1 if nAF else 0, nEF=nAF, fix_c=fix_c)
    return fam, np.array(js["theta"])


def scaled(fam, theta, scale, mode):
    """Scale one block of the parameters: U (all axial-data coefficients), Umean (the T_0 coefficient of U_0, the net
    through-flow), Uodd (odd Chebyshev coefficients of U_0), F (swirl data), ann (annulus content)."""
    th = theta.copy(); nF, nU = fam.nF, fam.nU
    if mode == "U": th[nF:nF + nU] *= scale
    elif mode == "Umean": th[nF] *= scale
    elif mode == "Uodd": th[nF + 1:nF + nU:2] *= scale
    elif mode == "F": th[:nF] *= scale
    elif mode == "ann": th[nF + nU:nF + nU + fam.nRU * fam.nEU + fam.nRF * fam.nEF] *= scale
    else: raise ValueError(mode)
    return th


def converged(fam, theta, scale, eta, NE, m, K, c, accel, mode="U"):
    th = scaled(fam, theta, scale, mode)
    F0, U0, _, ann = fam.unpack(th, eta)
    try:
        r = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", accel=accel, c_inf=c, ann=ann, verbose=False, n_fixed=60)
        ok = np.all(np.isfinite(r.F)) and r.coeffs.reached >= fam.X_b - 1e-9 and r.Pi0_iters[-1] < 1e-8
        return ok, float(r.Pi0_iters[-1]), float(U0[np.argmin(np.abs(eta))]), r
    except Exception as ex:
        return False, float("nan"), float(U0[np.argmin(np.abs(eta))]), None


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("json"); ap.add_argument("--c", type=float, default=None); ap.add_argument("--NE", type=int, default=32)
    ap.add_argument("--m", type=int, default=24); ap.add_argument("--K", type=int, default=40); ap.add_argument("--accel", default="auto")
    ap.add_argument("--lo", type=float, default=0.6); ap.add_argument("--hi", type=float, default=1.6); ap.add_argument("--tol", type=float, default=0.01)
    ap.add_argument("--mode", default="U", help="U | Umean | Uodd | F | ann"); ap.add_argument("--out", default=None, help="JSON summary")
    a = ap.parse_args()
    js = json.load(open(a.json)); c = a.c if a.c is not None else js["c_inf"]
    fam, theta = load_family(js, c)
    eta, DE = eta_grid(a.NE)
    print(f"# {a.json}: c_inf {c}, NE {a.NE}, m {a.m}, accel {a.accel}; block {a.mode} scaled by s, the rest fixed")
    cv = lambda sc: converged(fam, theta, sc, eta, a.NE, a.m, a.K, c, a.accel, a.mode)
    lo, hi = a.lo, a.hi
    ok_lo, e_lo, u_lo, _ = cv(lo); ok_hi, e_hi, u_hi, _ = cv(hi)
    print(f"s = {lo:.3f}: U_0(0) = {u_lo:.3f} converged {ok_lo} (last {e_lo:.1e});  s = {hi:.3f}: U_0(0) = {u_hi:.3f} converged {ok_hi} (last {e_hi:.1e})")
    tries = 0
    while ok_hi and tries < 5:                      # no fold in the bracket yet: push the upper end out
        hi *= 1.6; ok_hi, e_hi, u_hi, _ = cv(hi); tries += 1
        print(f"s = {hi:.3f}: U_0(0) = {u_hi:.3f} converged {ok_hi} (last {e_hi:.1e})  [bracket extended]")
    tries = 0
    while not ok_lo and tries < 5:                  # the base point itself fails: pull the lower end in
        lo *= 0.6; ok_lo, e_lo, u_lo, _ = cv(lo); tries += 1
        print(f"s = {lo:.3f}: U_0(0) = {u_lo:.3f} converged {ok_lo} (last {e_lo:.1e})  [bracket shrunk]")
    if not ok_lo or ok_hi:
        print("NO FOLD FOUND in the reachable bracket"); 
        if a.out: json.dump(dict(json=a.json, c_inf=c, mode=a.mode, fold=None, lo=lo, hi=hi, ok_lo=bool(ok_lo), ok_hi=bool(ok_hi)), open(a.out, "w"), indent=1)
        raise SystemExit
    while hi - lo > a.tol:
        mid = 0.5 * (lo + hi)
        ok, e, u, r = cv(mid)
        print(f"s = {mid:.4f}: U_0(0) = {u:.4f} converged {ok} (last {e:.1e}" + (f", Pi0(0) {r.Pi0_axis[np.argmin(np.abs(eta))]:+.5f}, X_* {r.coeffs.X_star:.2f}, method {r.pi0_method})" if r is not None else ")"), flush=True)
        if ok: lo = mid
        else: hi = mid
    okl, el, ul, rl = cv(lo)
    thl = scaled(fam, theta, lo, a.mode); F0l, U0l, _, _ = fam.unpack(thl, eta); j0 = int(np.argmin(np.abs(eta)))
    print(f"FOLD: s_* in [{lo:.4f}, {hi:.4f}] (block {a.mode}); at the last converged point U_0(0) {ul:.4f}, F_0(0) {F0l[j0]:.4f}, mean U_0 {U0l.mean():.4f}")
    if a.out:
        json.dump(dict(json=a.json, c_inf=c, mode=a.mode, fold=[lo, hi], U0_mid=float(ul), F0_mid=float(F0l[j0]), U0_mean=float(U0l.mean()), U0_end=float(U0l[-1]),
                       Pi0_mid=float(rl.Pi0_axis[j0]) if rl is not None else None, X_star=float(rl.coeffs.X_star) if rl is not None else None), open(a.out, "w"), indent=1)


==> anc/axis_piecewise.py <==
"""axis_piecewise.py -- the annulus built piecewise, after Section A.2 of OpenAI 2026 (Prop. A.4), at finite size.

Instead of blending the marched core into the heat exterior and fitting axis data to the moment identities, the annulus
profile is PRESCRIBED in the log-radial coordinate y = log(X/X_a) and the identities are solved pointwise in eta:
  stage 1 [0, y1]      join: log E = (1 - s) log E_core + s log E_pw, U = (1 - s) U_core, s = sigma(y/y1); the core is
                       marched to X_1 = X_a e^{y1}; E_pw has l = X d/dX log H going smoothly from the core's value to -lam
  stage 2 [y1, y2]     hold: l = -lam (H ~ X^-lam, a = 2 + 2 lam: just Rayleigh-unstable), U = 0
  stage 3 [y2, y3]     axial pulse: U = E (Amp(eta) R0 + c1(eta) b1 + c2(eta) b2); Amp sets S(inf) = 0, c1, c2 set M = J = 0
  stage 4 [y3, y4]     interpolation of log E onto the heat exterior log E_ext(X, eta) (theta = sigma)
  stage 5 [y4, y5]     two swirl bumps e1(eta), e2(eta): int (H - H_pow) = 0 with int E^2 preserved (S, Pi unchanged)
  stage 6 [y5, Y]      exterior (heat) up to X_b = X_a e^Y; beyond X_b the exact heat exterior.
The pressure datum Pi0 is the fixed point Pi0 = Pi_ext(X_b) - int_{X_a}^{X_b} F^2 - C_p,core(X_a) (Anderson).  The stress
T_0 and the cone (4.20)-(4.26) are then evaluated with axis_cone on a Chebyshev grid in y.  The point of the
construction (Prop. A.4): at large X the inviscid vector p_s ~ X dominates the O(1) shear, so the cone can hold.
Usage: python axis_piecewise.py --X_a 2 --lam 0.1 --c 0.2 --F0 0.25 --U0 0.5 [--NE 24 --m 20] [--json out.json]
       python axis_piecewise.py --selftest"""
import argparse, json, sys, warnings
import numpy as np
warnings.filterwarnings("ignore")
from scipy.optimize import root
import core_solver as cs
from axis_series import eta_grid, evaluate
from axis_march import MarchCore
from axis_join import anderson, exterior_F
from axis_cone import Piece, stress_coefficients, cone_quantities, cone_summary, relaxed_cone_U, exterior_S_tail, exterior_H_tail


def sigma(y):
    """OpenAI (A.5): smooth step, 0 for y <= 0, 1 for y >= 1, all derivatives zero at both ends."""
    y = np.asarray(y, float); out = np.zeros_like(y)
    out[y >= 1] = 1.0
    m = (y > 0) & (y < 1)
    with np.errstate(divide="ignore", over="ignore"):
        a = np.exp(-1.0 / y[m] ** 2); b = np.exp(-1.0 / (1 - y[m]) ** 2)
    out[m] = a / (a + b)
    return out


def bump(y, c, w):
    """Smooth compact bump on (c - w/2, c + w/2), unit maximum."""
    s = (np.asarray(y, float) - c) / w + 0.5
    out = np.zeros_like(s); m = (s > 0) & (s < 1)
    with np.errstate(divide="ignore", over="ignore"):
        out[m] = np.exp(-1.0 / (s[m] * (1 - s[m])) + 4.0)
    return out


class Stages:
    def __init__(self, y1=0.5, yg=0.2, yp=2.0, y3=0.8, ye=0.8, yh=0.2):
        self.y1 = y1; self.y2 = y1 + yg; self.y3 = self.y2 + yp; self.y4 = self.y3 + y3; self.y5 = self.y4 + ye; self.Y = self.y5 + yh
        self.yp = yp; self.ye = ye; self.y3len = y3


def build(F0, U0, c_inf, X_a, lam, st: Stages, h=0.01, NE=24, K=40, m_filter=20, NY=240, n_fixed=40, verbose=True, l_p=1.0, c_ratio=0.7):
    eta, DE = eta_grid(NE, 1.0)
    F0 = np.asarray(F0, float) * np.ones_like(eta) if np.ndim(F0) == 0 else np.asarray(F0, float)
    U0 = np.asarray(U0, float) * np.ones_like(eta) if np.ndim(U0) == 0 else np.asarray(U0, float)
    A = 0.5 + h
    X_1 = X_a * np.exp(st.y1); X_b = X_a * np.exp(st.Y)
    # Chebyshev grid in y on [0, Y]
    DY, y = cs.cheb_interval(NY, 0.0, st.Y); QY = cs.cheb_integration_matrix(DY, y)
    order = np.argsort(y); y = y[order]; DY = DY[order][:, order]; QY = QY[order][:, order]
    X = X_a * np.exp(y); XX = X[:, None]
    d = (1 - eta ** 2)[None, :]
    c_pin = c_inf
    # stage shapes
    s1 = sigma(y / st.y1)[:, None]
    th = sigma((y - st.y3) / st.y3len)[:, None]
    ysp = y - st.y2
    # three broad lobes spanning the pulse stage (thirds): well separated in radius, hence in their H-weighting, so that
    # the three moments M, J, S are controlled independently with O(1) amplitudes (two narrow bumps at nearly the same
    # radius are collinear in the (M, J) plane and demand huge amplitudes)
    R0 = bump(ysp, 0.5 * st.yp / 3, 1.1 * st.yp / 3)[:, None]
    b1 = bump(ysp, 1.5 * st.yp / 3, 1.1 * st.yp / 3)[:, None]; b2 = bump(ysp, 2.5 * st.yp / 3, 1.1 * st.yp / 3)[:, None]
    # swirl bumps far apart in radius (their angular-momentum weight sqrt(2X) E and pressure weight E^2 then differ)
    yspan = st.y5 - st.y3
    eb1 = bump(y - st.y3, 0.2 * yspan, 0.3 * yspan)[:, None]; eb2 = bump(y - st.y3, 0.82 * yspan, 0.3 * yspan)[:, None]
    # log-slope of H along the annulus (eta-independent part): -lam in the quiet stages, -l_p through hold + pulse
    l_shape = -lam - (l_p - lam) * (sigma((y - st.y1) / 0.3) - sigma((y - st.y3) / 0.3))
    core_grid = cs.Grid(cs.Params(h=h, X_lo=0.0, X_hi=X_a, eta_max=1.0, NX=64, NE=NE))
    state = {}

    def annulus(Pi0):
        """Core with this datum -> prescribed annulus -> Pi0_new; fills `state` with everything."""
        mc = MarchCore(F0, U0, Pi0, eta, DE, h, K, X_1 * 1.001, m_filter=m_filter)
        if not mc.success or mc.reached < X_1 - 1e-9:
            return None
        Fc, Uc, vc, Pc = evaluate(mc, X[X <= X_1 * (1 + 1e-12)])
        n1 = Fc.shape[0]
        # core quantities at X_a
        dX = 1e-4 * X_a
        Fa, Ua, _, _ = evaluate(mc, np.array([X_a - dX, X_a, X_a + dX]))
        E_a = np.sqrt(2 * X_a) * Fa[1]; FXa = (Fa[2] - Fa[0]) / (2 * dX)
        l_a = 1.0 + X_a * FXa / Fa[1]                         # l = X d/dX log H, H = 2 X F
        if np.any(E_a <= 0):
            return None
        # prescribed swirl continuation, ETA-INDEPENDENT (the join stage blends the core's eta-profile onto it, so the
        # eta-dependence of the angular momentum is removed at the source and the identity's eta-variation stays small):
        # log E_pw = log E_a(mid) + int_0^y (l_in - 1/2) ds,  l_in = l_a(mid) + (l_shape - l_a(mid)) sigma(s/y1)
        jm0 = int(np.argmin(np.abs(eta)))
        l_in = l_a[jm0] + (l_shape - l_a[jm0]) * s1[:, 0]
        logE_pw = (np.log(E_a[jm0]) + QY @ (l_in - 0.5))[:, None] * np.ones((1, eta.size))
        # exterior amplitude: below the prescribed swirl at the start of the interpolation stage, so that the swirl keeps
        # decreasing (a > 2 where U = 0) through the interpolation
        i3 = int(np.argmin(np.abs(y - st.y3))); jm = int(np.argmin(np.abs(eta)))
        E_ext1 = np.sqrt(2 * XX) * exterior_F(X, eta, h, 1.0)                     # exterior at c = 1 (scales linearly)
        H_tail1 = exterior_H_tail(X_b, eta, h, 1.0)
        # core moments at X_a (needed for the identity that fixes c)
        Fcg, Ucg, _, _ = evaluate(mc, core_grid.X)
        Xc = core_grid.XX; Ecg = np.sqrt(2 * Xc) * Fcg; Hcg = 2 * Xc * Fcg
        Q = core_grid.QX
        M_a = (Q @ Ucg)[-1]; I_a = (Q @ Hcg)[-1]; J_a = (Q @ (Ucg * Hcg))[-1]
        S_a = (Q @ (Ucg ** 2 - Ecg ** 2 / 2))[-1]; Cp_a = (Q @ (Fcg ** 2))[-1]
        Qint = lambda f: (QY @ (f * XX))[-1]
        Hpow_core = np.sqrt(2) * X_a ** (1 - h) / (1 - h)                          # int_0^{X_a} H_pow dX at c = 1
        def I_mid(c):
            logE = (1 - th) * logE_pw + th * np.log(c * E_ext1)
            Hu = np.sqrt(2 * XX) * np.exp(logE)
            return I_a[jm] - c * Hpow_core + Qint(Hu - c * np.sqrt(2 * XX) * XX ** (-A))[jm] + c * H_tail1[jm]
        if c_pin:
            c_inf = c_pin
        else:
            from scipy.optimize import brentq
            try:
                c_inf = brentq(I_mid, 1e-4, 50.0, xtol=1e-10)
            except ValueError:
                state["fail"] = f"no c_inf zeroes the mid-plane angular-momentum identity: I_mid(1e-4) {I_mid(1e-4):+.3f}, I_mid(50) {I_mid(50.0):+.3f}"
                return None
        E_ext = c_inf * E_ext1
        S_tail = exterior_S_tail(X_b, eta, h, c_inf); H_tail = c_inf * H_tail1
        Pi_Xb = cs.heat_exterior_Pi0(X_b, eta, h, c_inf)
        H_pow = np.sqrt(2 * XX) * c_inf * XX ** (-A)
        descent = float(np.min(np.exp(logE_pw[i3]) * X[i3] ** A) / c_inf)          # >= 1: swirl descends onto the exterior
        state.update(c_inf=c_inf, S_tail=S_tail, H_tail=H_tail, Pi_Xb=Pi_Xb, H_pow=H_pow, descent=descent)
        logE_core = np.full((X.size, eta.size), np.nan); logE_core[:n1] = np.log(np.maximum(np.sqrt(2 * XX[:n1]) * Fc, 1e-300))
        logE_join = np.where(y[:, None] <= st.y1, (1 - s1) * np.nan_to_num(logE_core) + s1 * logE_pw, logE_pw)
        logE_un = (1 - th) * logE_join + th * np.log(E_ext)
        E_un = np.exp(logE_un)
        U_shut = np.zeros_like(E_un); U_shut[:n1] = Uc * (1 - s1[:n1])
        # --- axial pulse amplitudes: M(inf) = J(inf) = S(inf) = 0, pointwise in eta
        H_un = np.sqrt(2 * XX) * E_un
        basis = [E_un * R0, E_un * b1, E_un * b2]
        mA = [Qint(b) for b in basis]; jA = [Qint(b * H_un) for b in basis]
        sAB = [[Qint(basis[i] * basis[j]) for j in range(3)] for i in range(3)]
        M0 = M_a + Qint(U_shut); J0 = J_a + Qint(U_shut * H_un)
        S0 = S_a + Qint(U_shut ** 2 - E_un ** 2 / 2) - S_tail          # S(inf) = S(X_b) - int_{X_b}^inf E^2/2
        amps = np.full((3, eta.size), np.nan); state.pop("S_unmet", None)
        # eliminate c1, c2 from the two linear identities: [c1, c2] = p + q Amp; then S is a quadratic in Amp
        for j in range(eta.size):
            Aeq = np.array([[mA[1][j], mA[2][j]], [jA[1][j], jA[2][j]]])
            try:
                p_ = np.linalg.solve(Aeq, [-M0[j], -J0[j]]); q_ = np.linalg.solve(Aeq, [-mA[0][j], -jA[0][j]])
            except np.linalg.LinAlgError:
                continue
            v0 = np.array([0.0, p_[0], p_[1]]); v1 = np.array([1.0, q_[0], q_[1]])
            Sm = np.array([[sAB[a][b][j] for b in range(3)] for a in range(3)])
            qa = v1 @ Sm @ v1; qb = 2 * v0 @ Sm @ v1; qc = S0[j] + v0 @ Sm @ v0
            disc = qb * qb - 4 * qa * qc
            if j == int(np.argmin(np.abs(eta))):
                state["mid_diag"] = (f"mid-eta: M0 {M0[j]:+.3f} J0 {J0[j]:+.3f} S0 {S0[j]:+.3f}; mA {mA[0][j]:.2f},{mA[1][j]:.2f},{mA[2][j]:.2f}; "
                                     f"jA {jA[0][j]:.2f},{jA[1][j]:.2f},{jA[2][j]:.2f}; c(Amp=0) {p_[0]:+.2f},{p_[1]:+.2f}; dc/dAmp {q_[0]:+.2f},{q_[1]:+.2f}; "
                                     f"qa {qa:.3f} qb {qb:+.3f} qc {qc:+.3f} disc {disc:+.3f} (min of quadratic form {qc - qb*qb/(4*qa) if qa else float('nan'):+.3f})")
            if qa == 0:
                continue
            if disc < 0:                                   # no exact root: take the vertex (least |S| residual) and flag it
                r = -qb / (2 * qa); amps[:, j] = [r, p_[0] + q_[0] * r, p_[1] + q_[1] * r]
                state.setdefault("S_unmet", []).append((float(eta[j]), float(qc - qb * qb / (4 * qa))))
                continue
            roots = [(-qb - np.sqrt(disc)) / (2 * qa), (-qb + np.sqrt(disc)) / (2 * qa)]
            # prefer the root with the smaller peak axial velocity
            cand = [np.array([r, p_[0] + q_[0] * r, p_[1] + q_[1] * r]) for r in roots]
            amps[:, j] = min(cand, key=lambda v: np.abs(v[0] * R0[:, 0] + v[1] * b1[:, 0] + v[2] * b2[:, 0]).max())
        if not np.all(np.isfinite(amps)):
            bad = np.where(~np.isfinite(amps[0]))[0]
            state["fail"] = (state.get("mid_diag", "") + f"\n  pulse quadratic has no real root at {bad.size}/{eta.size} eta nodes; S0 [{S0.min():+.3f},{S0.max():+.3f}] M0 [{M0.min():+.3f},{M0.max():+.3f}] "
                             f"J0 [{J0.min():+.3f},{J0.max():+.3f}] sAA [{sAB[0][0].min():.2e},{sAB[0][0].max():.2e}] mA0 [{mA[0].min():.2e},{mA[0].max():.2e}] "
                             f"E_a [{E_a.min():.3f},{E_a.max():.3f}] l_a [{l_a.min():+.2f},{l_a.max():+.2f}] E_un min {E_un.min():.2e}")
            return None
        Rb = amps[0][None, :] * R0 + amps[1][None, :] * b1 + amps[2][None, :] * b2
        U = U_shut + E_un * Rb
        # --- swirl bumps: int (H - H_pow) dX + H_tail = 0 with int E^2 dX preserved, pointwise in eta
        ebs = np.zeros((2, eta.size))
        I0 = I_a - c_inf * Hpow_core + Qint(H_un - H_pow) + H_tail
        state.pop("I_unmet", None)
        for j in range(eta.size):
            def eqs2(v):
                g = np.exp(v[0] * eb1[:, 0] + v[1] * eb2[:, 0])
                return np.array([I0[j] + Qint((H_un[:, j] * (g - 1))[:, None])[0], Qint((E_un[:, j] ** 2 * (g ** 2 - 1))[:, None])[0]])
            sol = root(eqs2, np.array([0.0, 0.0]), method="hybr")
            if sol.success and np.abs(sol.x).max() < 3.0:
                ebs[:, j] = sol.x; continue
            # fallback: damped Newton with finite-difference Jacobian, capped exponents, flagged residual
            v = np.zeros(2)
            for _ in range(30):
                f0 = eqs2(v)
                Jm = np.column_stack([(eqs2(v + dv) - f0) / 1e-4 for dv in (np.array([1e-4, 0]), np.array([0, 1e-4]))])
                try:
                    step = np.linalg.solve(Jm, -f0)
                except np.linalg.LinAlgError:
                    break
                lam_ = min(1.0, 1.0 / max(np.abs(step).max(), 1.0))
                v = np.clip(v + lam_ * step, -3.0, 3.0)
                if np.abs(eqs2(v)).max() < 1e-10: break
            ebs[:, j] = v
            state.setdefault("I_unmet", []).append((float(eta[j]), float(eqs2(v)[0])))
        if not np.all(np.isfinite(ebs)):
            jm = int(np.argmin(np.abs(eta))); bad = np.where(~np.isfinite(ebs[0]))[0]
            capH = [Qint((H_un[:, jm] * eb[:, 0])[:, None])[0] for eb in (eb1, eb2)]; capE = [Qint((E_un[:, jm] ** 2 * eb[:, 0])[:, None])[0] for eb in (eb1, eb2)]
            state["fail"] = (f"swirl-bump solve at {bad.size}/{eta.size} nodes; I0 [{I0.min():+.3f},{I0.max():+.3f}] (mid {I0[jm]:+.3f}); I_a mid {I_a[jm]:.3f}, "
                             f"int(H_un - H_pow) mid {Qint(H_un - H_pow)[jm]:+.3f}, H_tail mid {H_tail[jm]:+.3f}; linear capacities mid: dI/de {capH[0]:.3f},{capH[1]:.3f}  dE2/de {2*capE[0]:.3f},{2*capE[1]:.3f}; c_inf {c_inf:.4f}")
            return None
        E = E_un * np.exp(ebs[0][None, :] * eb1 + ebs[1][None, :] * eb2)
        F = E / np.sqrt(2 * XX)
        Cp_ann = Qint(F ** 2)
        Pi0_new = Pi_Xb - Cp_ann - Cp_a
        state.update(mc=mc, E=E, U=U, F=F, amps=amps, ebs=ebs, E_a=E_a, l_a=l_a, moments_a=dict(M=M_a, I=I_a, J=J_a, S=S_a, Cp=Cp_a),
                     Pi_Xa=Pi_Xb - Cp_ann, Fcg=Fcg, Ucg=Ucg, Pi0=Pi0)
        return Pi0_new

    nfail = [0]; last_good = [None]
    def G(p):
        r = annulus(p)
        if r is None:
            nfail[0] += 1
            return p if last_good[0] is None else 0.5 * (p + last_good[0])      # step back toward the last good datum
        last_good[0] = p; return r
    Pi0, hist = anderson(G, np.zeros_like(eta), memory=6, tol=1e-11, maxit=n_fixed)
    if not np.all(np.isfinite(Pi0)) or annulus(Pi0) is None:
        if last_good[0] is None:
            return dict(ok=False, why=state.get("fail", "core never succeeded"), hist=[float(x) for x in hist])
        Pi0 = last_good[0]; annulus(Pi0)
    Pi0_res = float(np.abs(annulus(Pi0) - Pi0).max())
    state["core_fail_count"] = nfail[0]
    c_inf, S_tail, H_tail, H_pow = state["c_inf"], state["S_tail"], state["H_tail"], state["H_pow"]
    # --- pieces for the stress: core (Chebyshev in X), annulus (Chebyshev in y), exterior
    E, U, F = state["E"], state["U"], state["F"]
    Fcg, Ucg = state["Fcg"], state["Ucg"]
    Q = core_grid.QX; Xc = core_grid.XX
    core = Piece(core_grid.X, eta, Fcg, Ucg, None, core_grid.dX(Fcg), core_grid.dX(Ucg), Q @ Ucg, Q @ (2 * Xc * Fcg), Q @ (Ucg * 2 * Xc * Fcg),
                 Q @ (Ucg ** 2 - Xc * Fcg ** 2), Q @ (Fcg ** 2))
    core.Pi = Pi0[None, :] + core.Cp
    ma = state["moments_a"]
    dXf = lambda f: (DY @ f) / XX
    Qc = lambda f: QY @ (f * XX)
    Hh = 2 * XX * F
    ann = Piece(X, eta, F, U, None, dXf(F), dXf(U), ma["M"] + Qc(U), ma["I"] + Qc(Hh), ma["J"] + Qc(U * Hh), ma["S"] + Qc(U ** 2 - E ** 2 / 2), ma["Cp"] + Qc(F ** 2))
    ann.Pi = Pi0[None, :] + ann.Cp
    sc = stress_coefficients(ann, h, DE, skip_axis=False); cq = cone_quantities(sc)
    # identities at X_b (should vanish by construction) and the stress there
    idn = dict(M_inf=float(np.abs(ann.M[-1]).max()), J_inf=float(np.abs(ann.J[-1]).max()), S_inf=float(np.abs(ann.S[-1] - S_tail).max()),
               H_id=float(np.abs(ann.I[-1] - (QY @ (H_pow * XX))[-1] - (Q @ (2 * Xc * 0 + 0 * Fcg))[-1] + 0.0).max()))
    # H identity properly: int_0^{X_b} (H - H_pow) dX + H_tail, with H_pow integrated from 0 analytically: int_0^X sqrt(2x) c x^-A dx = sqrt2 c X^{1-h}/(1-h)
    Hpow_int = np.sqrt(2) * c_inf * X_b ** (1 - h) / (1 - h)
    idn["H_id"] = float(np.abs(ann.I[-1] - Hpow_int + H_tail).max())
    T0b = float(np.hypot(sc["T0_theta"][-1], sc["T0_z"][-1]).max())
    # cone on the modulated interval I = stages 2-5 (y1 <= y <= y5)
    rows = np.where((y >= st.y1) & (y <= st.y5))[0]
    inner = np.where((y >= st.y1) & (y <= st.y3))[0]           # stages 2-3 (power law + pulse): where the cone matters most
    def summary(rws):
        a = sc["a"][rws]; vs = cq["v_s"][rws]; Pc = cq["P_c"][rws]; gap = relaxed_cone_U(Pc, cq["J_c"][rws]) - vs
        return dict(a_min=float(np.nanmin(a)), vs_min=float(np.nanmin(vs)), Pc_min=float(np.nanmin(Pc)), gapU_min=float(np.nanmin(gap)),
                    relaxed_frac=float(cq["relaxed"][rws].mean()), admissible_frac=float(cq["admissible"][rws].mean()),
                    kappa=float(np.nanmin(cq["kappa_pt"][rws])), T0theta_min=float(np.nanmin(sc["T0_theta"][rws])), F_min=float(F[rws].min()))
    out = dict(ok=True, X_a=X_a, X_1=X_1, X_b=X_b, lam=lam, l_p=l_p, c_inf=float(c_inf), descent=float(state['descent']), NE=NE, hist=[float(x) for x in hist], Pi0_last=Pi0_res, core_fail_count=nfail[0], I_unmet=state.get("I_unmet", []),
               E_a=dict(mid=float(state["E_a"][np.argmin(np.abs(eta))]), min=float(state["E_a"].min()), max=float(state["E_a"].max())),
               l_a=dict(mid=float(state["l_a"][np.argmin(np.abs(eta))]), min=float(state["l_a"].min()), max=float(state["l_a"].max())),
               Amp=dict(mid=float(state["amps"][0][np.argmin(np.abs(eta))]), max=float(np.abs(state["amps"][0]).max())),
               S_unmet=state.get("S_unmet", []), c12_max=float(np.abs(state["amps"][1:]).max()), e12_max=float(np.abs(state["ebs"]).max()),
               maxU_ann=float(np.abs(U).max()), identities=idn, T0_at_Xb=T0b, cone_I=summary(rows), cone_inner=summary(inner),
               deficit=float(-(ann.Cp[-1][np.argmin(np.abs(eta))] - 0) - Pi0[np.argmin(np.abs(eta))] + Pi0[np.argmin(np.abs(eta))]))
    out["pieces"] = (core, ann, sc, cq, y, eta)
    if verbose:
        print(f"X_a {X_a} X_1 {X_1:.2f} X_b {X_b:.1f} lam {lam} l_p {l_p} c_inf {c_inf:.4f} (descent ratio {state['descent']:.3f}): datum residual {Pi0_res:.1e} after {len(hist)} its ({nfail[0]} core failures); E_a mid {out['E_a']['mid']:.3f}, l_a mid {out['l_a']['mid']:+.2f}; "
              f"Amp mid {out['Amp']['mid']:+.3f} (max {out['Amp']['max']:.3f}), |c12| {out['c12_max']:.3f}, |e12| {out['e12_max']:.3f}, max|U| ann {out['maxU_ann']:.2f}")
        print(f"  identities at X_b: M {idn['M_inf']:.1e} J {idn['J_inf']:.1e} S {idn['S_inf']:.1e} H {idn['H_id']:.1e}; |T_0(X_b)| {T0b:.2e}"
              + (f"; S unmet at {len(out['S_unmet'])} eta nodes (worst residual {max(v for _, v in out['S_unmet']):+.3f})" if out["S_unmet"] else "")
              + (f"; I solved by fallback at {len(out['I_unmet'])} nodes (worst residual {max(abs(v) for _, v in out['I_unmet']):.2e})" if out["I_unmet"] else ""))
        for k, v in (("I (stages 2-5)", out["cone_I"]), ("inner (2-3)", out["cone_inner"])):
            print(f"  cone {k}: a_min {v['a_min']:+.2f} vs_min {v['vs_min']:+.2f} Pc_min {v['Pc_min']:+.2f} gapU_min {v['gapU_min']:+.2f} "
                  f"relaxed {v['relaxed_frac']:.0%} admissible {v['admissible_frac']:.0%} kappa {v['kappa']:+.2f} T0theta_min {v['T0theta_min']:+.2e} F_min {v['F_min']:.3f}")
    return out


# ============================================================================ large-radius construction (Prop. A.4 proper)
class LargeStages:
    """Stage lengths in y = log(X/X_m): join y_j (core -> reference), reference interval to y_R = log(X_R/X_m), reduce-axial
    stage y_ra (l: 0.6 -> 0), axial shut-off y_sh (l = 0, U -> 0), power law y_pw (l = -lam), pulse y_p (l = -lam),
    interpolation y_3 (log E -> log E_ext), swirl bumps y_e, hold y_h."""
    def __init__(self, y_j=0.5, y_R=3.0, y_ra=1.0, y_sh=2.0, y_pw=1.5, y_p=6.0, y_3=1.0, y_e=1.0, y_h=0.5):
        self.y_j, self.y_R = y_j, y_R
        self.y_ra_end = y_R + y_ra; self.y_sh_end = self.y_ra_end + y_sh; self.y_pw_end = self.y_sh_end + y_pw
        self.y_p_end = self.y_pw_end + y_p; self.y_3_end = self.y_p_end + y_3; self.y_e_end = self.y_3_end + y_e
        self.Y = self.y_e_end + y_h; self.y_ra, self.y_sh, self.y_pw, self.y_p, self.y_3, self.y_e, self.y_h = y_ra, y_sh, y_pw, y_p, y_3, y_e, y_h


def build_large(F0, U0, X_m, lam, st: LargeStages, h=0.01, NE=24, K=40, m_filter=20, NY=900, n_fixed=40, u_s=None, verbose=True):
    """Core (series + march) to X_1 = X_m e^{y_j}, blended onto OpenAI's reference inner profile (A.7)
    E_ref = P f(eta) (X/X_R)^{1/10}, f = 1/(1 + eta^2), U_ref = u_s eta, out to X_R; then (A.2): l 0.6 -> 0, axial shut-off,
    power law l = -lam, long axial pulse (three lobes, M = J = S = 0 pointwise), interpolation onto the heat exterior, two
    swirl bumps (angular-momentum identity, pressure integral preserved), exterior.  c_inf from the mid-plane identity.
    Stress T_0 is nonzero on [X_m, X_R] as well (departure from Theorem 4.6's support); it is reported separately."""
    eta, DE = eta_grid(NE, 1.0)
    F0 = np.asarray(F0, float) * np.ones_like(eta) if np.ndim(F0) == 0 else np.asarray(F0, float)
    U0 = np.asarray(U0, float) * np.ones_like(eta) if np.ndim(U0) == 0 else np.asarray(U0, float)
    A = 0.5 + h
    X_1 = X_m * np.exp(st.y_j); X_R = X_m * np.exp(st.y_R); X_b = X_m * np.exp(st.Y)
    DY, y = cs.cheb_interval(NY, 0.0, st.Y); QY = cs.cheb_integration_matrix(DY, y)
    order = np.argsort(y); y = y[order]; DY = DY[order][:, order]; QY = QY[order][:, order]
    X = X_m * np.exp(y); XX = X[:, None]
    f_eta = 1.0 / (1.0 + eta ** 2)
    jm = int(np.argmin(np.abs(eta)))
    # stage shapes
    s_j = sigma(y / st.y_j)[:, None]
    l_shape = (0.6 * (1 - sigma((y - st.y_R) / st.y_ra)) * (y < st.y_ra_end)          # 0.6 on the reference interval, -> 0
               + 0.0 * ((y >= st.y_ra_end) & (y < st.y_sh_end))
               - lam * sigma((y - st.y_sh_end) / 0.3))                                   # -> -lam from the power-law stage on
    k_shut = np.where(y < st.y_ra_end, 1.0, 1.0 - sigma((y - st.y_ra_end) / st.y_sh))[:, None]
    ysp = y - st.y_pw_end
    R0 = bump(ysp, 0.5 * st.y_p / 3, 1.1 * st.y_p / 3)[:, None]
    b1 = bump(ysp, 1.5 * st.y_p / 3, 1.1 * st.y_p / 3)[:, None]; b2 = bump(ysp, 2.5 * st.y_p / 3, 1.1 * st.y_p / 3)[:, None]
    th = sigma((y - st.y_p_end) / st.y_3)[:, None]
    psi_t = bump(y - st.y_3_end, 0.5 * st.y_e, 0.9 * st.y_e)[:, None]           # terminal dip shape (A.12), unit maximum
    core_grid = cs.Grid(cs.Params(h=h, X_lo=0.0, X_hi=X_m, eta_max=1.0, NX=64, NE=NE))
    E_ext1 = np.sqrt(2 * XX) * exterior_F(X, eta, h, 1.0); H_tail1 = exterior_H_tail(X_b, eta, h, 1.0)
    Hpow_core = np.sqrt(2) * X_m ** (1 - h) / (1 - h)
    Qint = lambda f: (QY @ (f * XX))[-1]
    state = {}

    def annulus(Pi0):
        mc = MarchCore(F0, U0, Pi0, eta, DE, h, K, X_1 * 1.001, m_filter=m_filter)
        if not mc.success or mc.reached < X_1 - 1e-9:
            return None
        sel = X <= X_1 * (1 + 1e-12); n1 = int(sel.sum())
        Fc, Uc, _, _ = evaluate(mc, X[sel])
        Fm, Um, _, _ = evaluate(mc, np.array([X_m]))
        E_m = np.sqrt(2 * X_m) * Fm[0]
        if np.any(E_m <= 0):
            return None
        us = u_s if u_s is not None else float(np.sum(Um[0] * eta) / np.sum(eta ** 2))      # odd projection of the core's U at X_m
        P = E_m[jm] * np.exp(0.1 * st.y_R) / f_eta[jm]                                      # E_ref(X_m, mid) = E_core(X_m, mid)
        # prescribed swirl: log E_pw(y, eta) = log P + log f(eta) + int_0^y (l - 1/2) ds with l = 0.6 for y <= y_R ...
        logE_pw = (np.log(P) + QY @ (l_shape - 0.5) - 0.1 * st.y_R)[:, None] + np.log(f_eta)[None, :]
        logE_core = np.full((X.size, eta.size), np.nan); logE_core[:n1] = np.log(np.maximum(np.sqrt(2 * XX[:n1]) * Fc, 1e-300))
        logE_join = np.where(y[:, None] <= st.y_j, (1 - s_j) * np.nan_to_num(logE_core) + s_j * logE_pw, logE_pw)
        U_ref = us * eta[None, :] * k_shut
        U_base = np.where(y[:, None] <= st.y_j, (1 - s_j) * np.nan_to_num(np.vstack([Uc, np.zeros((X.size - n1, eta.size))])) + s_j * U_ref, U_ref)
        # core moments at X_m
        Fcg, Ucg, _, _ = evaluate(mc, core_grid.X); Xc = core_grid.XX; Ecg = np.sqrt(2 * Xc) * Fcg; Hcg = 2 * Xc * Fcg; Q = core_grid.QX
        M_a = (Q @ Ucg)[-1]; I_a = (Q @ Hcg)[-1]; J_a = (Q @ (Ucg * Hcg))[-1]; S_a = (Q @ (Ucg ** 2 - Ecg ** 2 / 2))[-1]; Cp_a = (Q @ (Fcg ** 2))[-1]
        # exterior amplitude: the continuation value at the start of the interpolation, taken at the eta where the
        # prescribed swirl is lowest, so that log E_ext <= log E_pw there and the swirl DESCENDS onto the exterior at
        # every height (l_eff <= max(l_pw, l_ext), hence a >= 2 + 2h wherever U = 0)
        i3 = int(np.argmin(np.abs(y - st.y_p_end)))
        c_inf = float(np.min(np.exp(logE_join[i3]) / E_ext1[i3]))                  # E_ext1 is the exterior swirl at c = 1
        E_ext = c_inf * E_ext1; S_tail = exterior_S_tail(X_b, eta, h, c_inf); H_tail = c_inf * H_tail1
        Pi_Xb = cs.heat_exterior_Pi0(X_b, eta, h, c_inf); H_pow = np.sqrt(2 * XX) * c_inf * XX ** (-A)
        descent = float(np.min(np.exp(logE_join[i3]) / E_ext[i3]))
        E_un = np.exp((1 - th) * logE_join + th * np.log(E_ext)); H_un = np.sqrt(2 * XX) * E_un
        # terminal dip (A.12): E -> E (1 - rho(eta) psi(y)) on the terminal stage; rho from the angular-momentum identity,
        # which is linear in rho: I_a - c int_0^{X_m} H_pow + int (H_un (1 - rho psi) - H_pow) dX + H_tail = 0
        I0 = I_a - c_inf * Hpow_core + Qint(H_un - H_pow) + H_tail
        lever = Qint(H_un * psi_t)
        rho = I0 / lever
        E = E_un * (1 - rho[None, :] * psi_t); H_E = np.sqrt(2 * XX) * E
        # pulse amplitudes on the dipped swirl (the dip region has U = 0, so only S sees it)
        basis = [E * R0, E * b1, E * b2]
        mA = [Qint(b) for b in basis]; jA = [Qint(b * H_E) for b in basis]
        sAB = [[Qint(basis[a] * basis[b]) for b in range(3)] for a in range(3)]
        M0 = M_a + Qint(U_base); J0 = J_a + Qint(U_base * H_E); S0 = S_a + Qint(U_base ** 2 - E ** 2 / 2) - S_tail
        amps = np.full((3, eta.size), np.nan); unmet = []
        for j in range(eta.size):
            Aeq = np.array([[mA[1][j], mA[2][j]], [jA[1][j], jA[2][j]]])
            try:
                p_ = np.linalg.solve(Aeq, [-M0[j], -J0[j]]); q_ = np.linalg.solve(Aeq, [-mA[0][j], -jA[0][j]])
            except np.linalg.LinAlgError:
                continue
            v0 = np.array([0.0, *p_]); v1 = np.array([1.0, *q_]); Sm = np.array([[sAB[a][b][j] for b in range(3)] for a in range(3)])
            qa = v1 @ Sm @ v1; qb = 2 * v0 @ Sm @ v1; qc = S0[j] + v0 @ Sm @ v0; disc = qb * qb - 4 * qa * qc
            if qa == 0: continue
            if disc < 0:
                r = -qb / (2 * qa); unmet.append((float(eta[j]), float(qc - qb * qb / (4 * qa))))
            else:
                cand = [(-qb - np.sqrt(disc)) / (2 * qa), (-qb + np.sqrt(disc)) / (2 * qa)]
                r = min(cand, key=lambda rr: np.abs(rr * R0[:, 0] + (p_[0] + q_[0] * rr) * b1[:, 0] + (p_[1] + q_[1] * rr) * b2[:, 0]).max())
            amps[:, j] = [r, p_[0] + q_[0] * r, p_[1] + q_[1] * r]
        if not np.all(np.isfinite(amps)):
            state["fail"] = "pulse solve singular"; return None
        U = U_base + E * (amps[0][None, :] * R0 + amps[1][None, :] * b1 + amps[2][None, :] * b2)
        F = E / np.sqrt(2 * XX); ebs = rho[None, :]; iunmet = []
        logE = (1 - th) * logE_join + th * np.log(E_ext) + np.log(np.maximum(1 - rho[None, :] * psi_t, 1e-300))
        Rb = amps[0][None, :] * R0 + amps[1][None, :] * b1 + amps[2][None, :] * b2
        state.update(logE=logE, Rb=Rb, U_base=U_base)
        Pi0_new = Pi_Xb - Qint(F ** 2) - Cp_a
        state.update(mc=mc, E=E, U=U, F=F, amps=amps, ebs=ebs, us=us, P=P, c_inf=c_inf, descent=descent, S_unmet=unmet, I_unmet=iunmet,
                     moments_a=dict(M=M_a, I=I_a, J=J_a, S=S_a, Cp=Cp_a), Fcg=Fcg, Ucg=Ucg, S_tail=S_tail, H_pow=H_pow, H_tail=H_tail, E_m=E_m)
        return Pi0_new

    nfail = [0]; last_good = [None]
    def G(p):
        r = annulus(p)
        if r is None:
            nfail[0] += 1; return p if last_good[0] is None else 0.5 * (p + last_good[0])
        last_good[0] = p; return r
    Pi0, hist = anderson(G, np.zeros_like(eta), memory=6, tol=1e-11, maxit=n_fixed)
    if not np.all(np.isfinite(Pi0)) or annulus(Pi0) is None:
        if last_good[0] is None:
            return dict(ok=False, why=state.get("fail", "core never succeeded"), hist=[float(x) for x in hist])
        Pi0 = last_good[0]; annulus(Pi0)
    Pi0_res = float(np.abs(annulus(Pi0) - Pi0).max())
    E, U, F = state["E"], state["U"], state["F"]; Fcg, Ucg = state["Fcg"], state["Ucg"]; ma = state["moments_a"]
    Q = core_grid.QX; Xc = core_grid.XX
    core = Piece(core_grid.X, eta, Fcg, Ucg, None, core_grid.dX(Fcg), core_grid.dX(Ucg), Q @ Ucg, Q @ (2 * Xc * Fcg), Q @ (Ucg * 2 * Xc * Fcg), Q @ (Ucg ** 2 - Xc * Fcg ** 2), Q @ (Fcg ** 2))
    core.Pi = Pi0[None, :] + core.Cp
    Qc = lambda f: QY @ (f * XX); Hh = 2 * XX * F
    dlogE = DY @ state["logE"]                                   # D_X log E, spectrally accurate (log E has O(1) slope)
    F_X = F * (dlogE - 0.5) / XX                                 # F = E / sqrt(2X)
    U_X = (DY @ state["U_base"]) / XX + E * (state["Rb"] * dlogE + DY @ state["Rb"]) / XX
    ann = Piece(X, eta, F, U, None, F_X, U_X, ma["M"] + Qc(U), ma["I"] + Qc(Hh), ma["J"] + Qc(U * Hh), ma["S"] + Qc(U ** 2 - E ** 2 / 2), ma["Cp"] + Qc(F ** 2))
    ann.Pi = Pi0[None, :] + ann.Cp
    sc = stress_coefficients(ann, h, DE, skip_axis=False); cq = cone_quantities(sc)
    S_tail, H_pow, H_tail, c_inf = state["S_tail"], state["H_pow"], state["H_tail"], state["c_inf"]
    Hpow_int = np.sqrt(2) * c_inf * X_b ** (1 - h) / (1 - h)
    idn = dict(M_inf=float(np.abs(ann.M[-1]).max()), J_inf=float(np.abs(ann.J[-1]).max()), S_inf=float(np.abs(ann.S[-1] - S_tail).max()), H_id=float(np.abs(ann.I[-1] - Hpow_int + H_tail).max()))
    def summary(mask):
        rws = np.where(mask)[0]
        if rws.size == 0: return None
        a = sc["a"][rws]; vs = cq["v_s"][rws]; Pc = cq["P_c"][rws]; gap = relaxed_cone_U(Pc, cq["J_c"][rws]) - vs
        return dict(a_min=float(np.nanmin(a)), vs_min=float(np.nanmin(vs)), Pc_min=float(np.nanmin(Pc)), gapU_min=float(np.nanmin(gap)),
                    relaxed_frac=float(cq["relaxed"][rws].mean()), admissible_frac=float(cq["admissible"][rws].mean()), kappa=float(np.nanmin(cq["kappa_pt"][rws])),
                    T0theta_min=float(np.nanmin(sc["T0_theta"][rws])), T0_max=float(np.nanmax(np.hypot(sc["T0_theta"][rws], sc["T0_z"][rws]))))
    regions = {"reference [X_1, X_R]": (y >= st.y_j) & (y <= st.y_R), "reduce+shutoff": (y > st.y_R) & (y <= st.y_sh_end), "power law": (y > st.y_sh_end) & (y <= st.y_pw_end),
               "pulse": (y > st.y_pw_end) & (y <= st.y_p_end), "interp+dip": (y > st.y_p_end) & (y <= st.y_e_end), "annulus [X_R, X_b]": (y > st.y_R) & (y <= st.y_e_end)}
    out = dict(ok=True, mode="large", X_m=X_m, X_1=X_1, X_R=X_R, X_b=X_b, lam=lam, c_inf=float(c_inf), descent=float(state["descent"]), u_s=float(state["us"]), P=float(state["P"]),
               NE=NE, NY=NY, Pi0_last=Pi0_res, core_fail_count=nfail[0], n_its=len(hist), hist=[float(x) for x in hist], Amp=dict(mid=float(state["amps"][0][jm]), max=float(np.abs(state["amps"][0]).max())),
               c12_max=float(np.abs(state["amps"][1:]).max()), dip_max=float(np.abs(state["ebs"]).max()), maxU_ann=float(np.abs(U[y > st.y_R]).max()),
               S_unmet=state["S_unmet"], I_unmet=state["I_unmet"], identities=idn, T0_at_Xb=float(np.hypot(sc["T0_theta"][-1], sc["T0_z"][-1]).max()),
               regions={k: summary(m) for k, m in regions.items()}, stages=vars(st))
    out["pieces"] = (core, ann, sc, cq, y, eta)
    if verbose:
        print(f"X_m {X_m} X_1 {X_1:.2f} X_R {X_R:.1f} X_b {X_b:.3g} lam {lam}: c_inf {c_inf:.4g} descent {out['descent']:.3f} u_s {out['u_s']:+.3f} P {out['P']:.3f}; datum res {Pi0_res:.1e} ({len(hist)} its, {nfail[0]} core failures); "
              f"Amp mid {out['Amp']['mid']:+.3g} max {out['Amp']['max']:.3g}, |c12| {out['c12_max']:.3g}, dip rho max {out['dip_max']:.2e}, max|U| annulus {out['maxU_ann']:.2f}")
        print(f"  identities: M {idn['M_inf']:.1e} J {idn['J_inf']:.1e} S {idn['S_inf']:.1e} H {idn['H_id']:.1e}; |T0(X_b)| {out['T0_at_Xb']:.2e}; S unmet {len(out['S_unmet'])}, I fallback {len(out['I_unmet'])}")
        for k, v in out["regions"].items():
            if v: print(f"  {k:22s}: a_min {v['a_min']:+8.2f} vs_min {v['vs_min']:+9.2f} Pc_min {v['Pc_min']:+10.2f} gapU_min {v['gapU_min']:+10.2f} relaxed {v['relaxed_frac']:4.0%} admissible {v['admissible_frac']:4.0%} kappa {v['kappa']:+.2f} |T0|max {v['T0_max']:.2e}")
    return out


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--X_a", type=float, default=2.0); ap.add_argument("--lam", type=float, default=0.1); ap.add_argument("--c", type=float, default=0.0, help="pin c_inf (0: set from the profile via --cratio)")
    ap.add_argument("--F0", type=float, default=0.25); ap.add_argument("--U0", type=float, default=0.5); ap.add_argument("--U0eta", type=float, default=0.0, help="odd part: U0 + U0eta * eta")
    ap.add_argument("--NE", type=int, default=24); ap.add_argument("--m", type=int, default=20); ap.add_argument("--NY", type=int, default=240)
    ap.add_argument("--y1", type=float, default=0.5); ap.add_argument("--yg", type=float, default=0.2); ap.add_argument("--yp", type=float, default=2.0)
    ap.add_argument("--y3", type=float, default=0.8); ap.add_argument("--ye", type=float, default=0.8); ap.add_argument("--yh", type=float, default=0.2)
    ap.add_argument("--lp", type=float, default=1.0, help="log-slope of H is -lp through the hold + pulse stages")
    ap.add_argument("--cratio", type=float, default=0.7)
    ap.add_argument("--json", type=str, default=None); ap.add_argument("--selftest", action="store_true")
    ap.add_argument("--large", action="store_true", help="large-radius construction (reference inner profile to X_R)")
    ap.add_argument("--X_m", type=float, default=2.5); ap.add_argument("--yR", type=float, default=3.0); ap.add_argument("--yra", type=float, default=1.0)
    ap.add_argument("--ysh", type=float, default=2.0); ap.add_argument("--ypw", type=float, default=1.5); ap.add_argument("--yj", type=float, default=0.5)
    ap.add_argument("--us", type=float, default=None, help="axial amplitude of the reference profile U = us * eta (default: odd projection of the core at X_m)")
    args = ap.parse_args()
    if "--large" in sys.argv:
        pass
    if args.selftest:
        y = np.linspace(-0.5, 1.5, 9); s = sigma(y); assert s[0] == 0 and s[-1] == 1 and np.all(np.diff(s) >= 0)
        b = bump(np.linspace(0, 1, 101), 0.5, 0.5); assert b.max() <= 1 + 1e-12 and b[0] == 0 and b[-1] == 0
        print("selftest ok"); sys.exit(0)
    eta, _ = eta_grid(args.NE, 1.0)
    if args.large:
        stl = LargeStages(y_j=args.yj, y_R=args.yR, y_ra=args.yra, y_sh=args.ysh, y_pw=args.ypw, y_p=args.yp, y_3=args.y3, y_e=args.ye, y_h=args.yh)
        out = build_large(args.F0 * np.ones_like(eta), args.U0 + args.U0eta * eta, args.X_m, args.lam, stl, NE=args.NE, m_filter=args.m, NY=args.NY, u_s=args.us)
        if not out.get("ok"): print("FAILED:", out.get("why"), out.get("hist", [])[-3:])
        if args.json:
            o = {k: v for k, v in out.items() if k != "pieces"}; o["argv"] = sys.argv[1:]; json.dump(o, open(args.json, "w"), indent=1)
        sys.exit(0)
    st = Stages(args.y1, args.yg, args.yp, args.y3, args.ye, args.yh)
    out = build(args.F0 * np.ones_like(eta), args.U0 + args.U0eta * eta, args.c if args.c > 0 else None, args.X_a, args.lam, st, NE=args.NE, m_filter=args.m, NY=args.NY, l_p=args.lp, c_ratio=args.cratio)
    if not out.get("ok"):
        print("FAILED:", out.get("why"), out.get("hist", [])[-3:])
    if args.json:
        o = {k: v for k, v in out.items() if k != "pieces"}; o["argv"] = sys.argv[1:]
        json.dump(o, open(args.json, "w"), indent=1)




==> anc/axis_piecewise_sweep.py <==
"""axis_piecewise_sweep.py -- run axis_piecewise.build over a list of configurations (in parallel processes) and tabulate.
Usage: python axis_piecewise_sweep.py <name> "<args1>" "<args2>" ...   (each args string is passed to axis_piecewise.py)
       python axis_piecewise_sweep.py --table runs/piecewise/<name>_*.json"""
import json, os, subprocess, sys, glob
from concurrent.futures import ThreadPoolExecutor
def table(files):
    print(f"{'config':52s} {'ok':>3} {'c_inf':>6} {'desc':>5} {'datum':>8} {'fail':>4} {'|Amp|':>6} {'|c12|':>6} {'|e12|':>5} {'maxU':>5} {'Sunmet':>6} {'S_id':>8} {'|T0(Xb)|':>8} | inner: {'a_min':>7} {'vs_min':>8} {'Pc_min':>9} {'gapU':>9} {'rel%':>4} {'adm%':>4}")
    for f in sorted(files):
        js = json.load(open(f)); cfg = " ".join(js.get("argv", []))[:52]
        if not js.get("ok"):
            print(f"{cfg:52s} {'no':>3}  {js.get('why','')[:120]}"); continue
        ci = js["cone_inner"]; idn = js["identities"]
        print(f"{cfg:52s} {'yes':>3} {js['c_inf']:6.3f} {js['descent']:5.2f} {js['Pi0_last']:8.1e} {js['core_fail_count']:4d} {js['Amp']['max']:6.2f} {js['c12_max']:6.2f} {js['e12_max']:5.2f} {js['maxU_ann']:5.1f} {len(js['S_unmet']):6d} {idn['S_inf']:8.1e} {js['T0_at_Xb']:8.1e} | "
              f"{ci['a_min']:7.2f} {ci['vs_min']:8.2f} {ci['Pc_min']:9.1f} {ci['gapU_min']:9.1f} {100*ci['relaxed_frac']:4.0f} {100*ci['admissible_frac']:4.0f}")
if sys.argv[1] == "--table":
    table(sys.argv[2:]); sys.exit()
name, cfgs = sys.argv[1], sys.argv[2:]
def run(i_cfg):
    i, cfg = i_cfg; out = f"runs/piecewise/{name}_{i:02d}.json"
    env = dict(os.environ, OMP_NUM_THREADS="2")
    r = subprocess.run([sys.executable, "axis_piecewise.py"] + cfg.split() + ["--json", out], capture_output=True, text=True, env=env, timeout=3000)
    if not os.path.exists(out):
        json.dump(dict(ok=False, why="crashed: " + (r.stderr.strip().splitlines() or ["?"])[-1][:150], argv=cfg.split()), open(out, "w"))
    return out
with ThreadPoolExecutor(max_workers=int(os.environ.get("NPAR", "4"))) as ex:
    files = list(ex.map(run, enumerate(cfgs)))
table(files)


==> anc/axis_pulse_growth.py <==
"""axis_pulse_growth.py -- the pulse growth model of OpenAI 2026, Section 7.1-7.2, evaluated on computed profiles.
Frame and rates (their (7.1)-(7.2), (7.10)-(7.12)), in profile variables: g_0 = F (-a, b_s) is the radial shear of the
tangential velocity, N = g_0/|g_0|, K = N^perp, and
    lambda_0^2 = 2 a F^2 (1 - 2/v_s)          (growth rate of a transverse wave fed by the shear; real iff a > 0, v_s > 2)
    c_0^2 = (v_s - 2)/2                        (ratio of the tangential to the radial amplitude)
    u_*/sqrt(1 + u_*^2) > |J_c| / (P_c - v_s)  (tilt chosen so the pulse pair spans the required stress direction)
    s(v) = u_* (1/2 + v/L_s)                   (wavevector tilt grows with the shear along the pulse)
    lambda(v) = lambda_0 / sqrt(1 + s^2),  d_ref = lambda_0 (1 + s^2) / (1 + u_*^2)^{3/2},  P(v) = exp int (lambda - d_ref)
so the net amplification from the pulse start to its peak (s = u_*) is exp(lambda_0 L_s I(u_*)/u_*) with
    I(u) = int_{u/2}^{u} [ (1 + s^2)^{-1/2} - (1 + s^2)(1 + u^2)^{-3/2} ] ds.
F is the angular velocity in similarity units (u_theta / r = q^{-A-1/2} F), so lambda_0 / F is the growth rate per unit
of swirl angle: the pulses e-fold every 1/(lambda_0/F) radians of the core's rotation.
Usage: python axis_pulse_growth.py runs/axis_march/t5_c02_big.json            (smooth matched profile)
       python axis_pulse_growth.py --large [build_large options as in axis_piecewise]  (large-radius construction)"""
import argparse, json, sys, warnings
import numpy as np
warnings.filterwarnings("ignore")
from scipy.integrate import quad
from axis_series import eta_grid
from axis_cone import stress_coefficients, cone_quantities, pieces, relaxed_cone_U


def growth_fields(sc, cq):
    a, F, vs, Pc, Jc = sc["a"], sc["F"], cq["v_s"], cq["P_c"], cq["J_c"]
    with np.errstate(invalid="ignore", divide="ignore"):
        lam0sq = 2 * a * F ** 2 * (1 - 2 / vs)
        lam0 = np.sqrt(np.maximum(lam0sq, 0))
        rate = np.where(lam0sq > 0, lam0 / np.abs(F), np.nan)               # per radian of swirl
        c0 = -np.sqrt(np.maximum((vs - 2) / 2, 0))
        need = np.abs(Jc) / (Pc - vs)                                        # u_*/sqrt(1+u_*^2) must exceed this
        ustar = np.where((need > 0) & (need < 1), need / np.sqrt(1 - need ** 2), np.nan)
    return dict(lam0sq=lam0sq, lam0=lam0, rate=rate, c0=c0, need=need, ustar=ustar)


def I_of_u(u):
    return quad(lambda s: (1 + s * s) ** -0.5 - (1 + s * s) * (1 + u * u) ** -1.5, u / 2, u)[0]


def report(sc, cq, X, eta, mask, label):
    g = growth_fields(sc, cq)
    rows = np.where(mask)[0]
    act = np.isfinite(g["rate"][rows])
    frac = act.mean()
    out = dict(label=label, active_frac=float(frac))
    if act.any():
        r = g["rate"][rows][act]; u = g["ustar"][rows][act]; c0 = g["c0"][rows][act]
        out.update(rate_min=float(r.min()), rate_med=float(np.median(r)), rate_max=float(r.max()),
                   c0_med=float(np.median(c0)), ustar_med=float(np.nanmedian(u)) if np.isfinite(u).any() else float("nan"),
                   ustar_max=float(np.nanmax(u)) if np.isfinite(u).any() else float("nan"))
        us = out["ustar_med"] if np.isfinite(out["ustar_med"]) else 1.0
        out["I_ustar"] = float(I_of_u(max(us, 1e-3))); out["efold_per_Ls_med"] = float(np.median(g["lam0"][rows][act]) * out["I_ustar"] / max(us, 1e-3))
    print(f"{label:34s}: pulses can grow on {100*frac:5.1f}% of nodes" + (f"; lambda_0/F min/med/max {out['rate_min']:.3f}/{out['rate_med']:.3f}/{out['rate_max']:.3f}; "
          f"c_0 med {out['c0_med']:+.2f}; u_* med/max {out['ustar_med']:.2f}/{out['ustar_max']:.2f}; e-folds per unit pulse length (med) {out['efold_per_Ls_med']:.3f}" if act.any() else ""))
    return out


if __name__ == "__main__":
    if "--large" in sys.argv:
        from axis_piecewise import build_large, LargeStages
        ap = argparse.ArgumentParser(); ap.add_argument("--large", action="store_true")
        for k, d in (("X_m", 2.5), ("yR", 3.0), ("lam", 0.1), ("F0", 0.25), ("U0eta", 0.1), ("us", 0.5), ("yp", 6.0), ("ye", 6.0), ("yh", 1.0)): ap.add_argument("--" + k, type=float, default=d)
        ap.add_argument("--NY", type=int, default=1000); ap.add_argument("--json", default=None); ap.add_argument("--fig", default=None)
        a = ap.parse_args(); eta, _ = eta_grid(24, 1.0)
        st = LargeStages(y_j=0.5, y_R=a.yR, y_ra=1.0, y_sh=2.0, y_pw=1.5, y_p=a.yp, y_3=1.0, y_e=a.ye, y_h=a.yh)
        out = build_large(a.F0 * np.ones_like(eta), a.U0eta * eta, a.X_m, a.lam, st, NE=24, m_filter=20, NY=a.NY, u_s=a.us, verbose=False)
        core, ann, sc, cq, y, eta = out["pieces"]; X = ann.X
        regions = {"reference [X_1, X_R]": (y >= st.y_j) & (y <= st.y_R), "reduce+shutoff": (y > st.y_R) & (y <= st.y_sh_end), "power law": (y > st.y_sh_end) & (y <= st.y_pw_end),
                   "pulse": (y > st.y_pw_end) & (y <= st.y_p_end), "interp+dip": (y > st.y_p_end) & (y <= st.y_e_end)}
        res = {k: report(sc, cq, X, eta, m[:, None] * np.ones((1, eta.size), bool), k) for k, m in regions.items()}
        if a.json: json.dump(dict(mode="large", argv=sys.argv[1:], regions=res), open(a.json, "w"), indent=1)
        if a.fig:
            import matplotlib; matplotlib.use("Agg"); import matplotlib.pyplot as plt
            g = growth_fields(sc, cq); fig, ax = plt.subplots(figsize=(7.2, 3.2), dpi=200)
            pc = ax.pcolormesh(y, eta, g["rate"].T, cmap="viridis", shading="auto", vmin=0, vmax=np.nanpercentile(g["rate"], 98)); fig.colorbar(pc, ax=ax, label=r"$\lambda_0/F$ (e-folds per radian of swirl)")
            for yy in (st.y_R, st.y_sh_end, st.y_pw_end, st.y_p_end, st.y_e_end): ax.axvline(yy, color="w", lw=0.6, ls="--")
            ax.set_xlabel(r"$y=\log(X/X_m)$"); ax.set_ylabel(r"$\eta$"); ax.set_title("pulse growth rate where the shear can feed the pulses (white: none)", fontsize=9)
            fig.tight_layout(); fig.savefig(a.fig)
    else:
        from axis_join import join
        from axis_pi0_fold import load_family
        js = json.load(open(sys.argv[1])); pa = js["argv"]; get = lambda k, d: int(pa[pa.index(k) + 1]) if k in pa else d
        NE, m, K, c = get("--NE", 32), get("--m", 24), get("--K", 40), js["c_inf"]
        fam, theta = load_family(js, c); eta, DE = eta_grid(NE); F0, U0, _, ann = fam.unpack(theta, eta)
        res = join(F0, U0, NE=NE, K=K, m_filter=m, core="march", c_inf=c, ann=ann, verbose=False, n_fixed=80)
        core, annp, ext = pieces(res, NX_ann=96)
        for pc, name in ((annp, "annulus (smooth matched profile)"), (ext, "heat exterior")):
            sc = stress_coefficients(pc, res.h, DE, skip_axis=False); cq = cone_quantities(sc)
            report(sc, cq, pc.X, eta, np.ones_like(sc["a"], bool), f"{js['tag']} {name}")


==> anc/axis_series.py <==
"""
axis_series.py -- the axis core as a Cauchy problem in X: Taylor series stage (BLOWUP_PLAN step 1,
CAUCHY_X_DESIGN.md Section 2).

Leading-order system (notes.tex eq. 4, core_solver.residuals), nu = 1, A = 1/2 + h, D = 1/2 - h,
d = 1 - eta^2, L = 1 - 2 h eta^2:

  [theta]  T_{-(A+1/2)} F + v0 (X F_X + F) + U Z_{-(A+1/2)} F - 2 (X F)_XX      = r_theta
  [z]      T_{-A} U + X v0 U_X + U Z_{-A} U + Z_{-2A} Pi - 2 (X U_X)_X          = r_z
  [cont]   (X v0)_X = L^{-1}(2A eta U - d U_eta + 2 eta X U_X)
  [rad]    Pi = Pi0 + int_0^X F^2 dX
  T_b f = L^{-1}(-b f + D eta f_eta + X f_X),   Z_b f = L^{-1}(2 b eta f + d f_eta - 2 eta X f_X)

Expand F = sum F_k X^k, U = sum U_k X^k, v0 = sum v_k X^k, Pi = sum P_k X^k (P_0 = Pi0), with F_k etc.
functions of eta held on a Chebyshev-Gauss-Lobatto grid (derivatives by the matrix DE).  Coefficient of
X^k of each term (products are Cauchy convolutions):

  T_b f          -> L^{-1}((k - b) f_k + D eta f_k')
  Z_b f          -> L^{-1}(2 b eta f_k + d f_k' - 2 k eta f_k)          =: (Z_b f)_k
  v0 (X F_X + F) -> sum_{i+j=k} v_i (j + 1) F_j
  X v0 U_X       -> sum_{i+j=k} v_i j U_j
  U Z_b F        -> sum_{i+j=k} U_i (Z_b F)_j
  (X F)_XX       -> (k + 1)(k + 2) F_{k+1}
  (X U_X)_X      -> (k + 1)^2 U_{k+1}
  continuity     -> (k + 1) v_k = L^{-1}(2A eta U_k - d U_k' + 2 k eta U_k)
  radial         -> k P_k = sum_{i+j=k-1} F_i F_j   (k >= 1)

Solving the theta and z equations at order k for the highest coefficient gives the explicit recursion

  (R1)  2 (k+1)(k+2) F_{k+1} = L^{-1}((k + A + 1/2) F_k + D eta F_k') + sum v_i (j+1) F_j
                               + sum U_i (Z_{-(A+1/2)} F)_j - r_theta,k
  (R2)  2 (k+1)^2  U_{k+1}   = L^{-1}((k + A) U_k + D eta U_k') + sum v_i j U_j
                               + sum U_i (Z_{-A} U)_j + (Z_{-2A} Pi)_k - r_z,k

The free data are F_0(eta), U_0(eta), Pi0(eta) (and optional forcing coefficients r_theta,k, r_z,k for
manufactured-solution tests).  X_* (radius of convergence of the series in X) is estimated from the
coefficient norms by the ratio and root tests.
"""
from __future__ import annotations
import numpy as np
from dataclasses import dataclass
from core_solver import cheb_interval


@dataclass
class SeriesCoeffs:
    eta: np.ndarray
    F: list           # F[k](eta)
    U: list
    v: list           # v0 coefficients
    P: list           # Pi coefficients, P[0] = Pi0
    h: float

    @property
    def K(self):
        return len(self.F) - 1


def eta_grid(NE: int, eta_c: float = 1.0):
    """Chebyshev-Gauss-Lobatto nodes (increasing) and differentiation matrix on [-eta_c, eta_c]."""
    DE, eta = cheb_interval(NE, -eta_c, eta_c)
    return eta, DE


def cheb_projector(eta, m_c):
    """Projector onto the Chebyshev modes T_0..T_{m_c} on the CGL nodes eta (exact interpolation on the
    grid).  Regularises the Cauchy problem in X: each application of the eta-derivative in the recursion
    multiplies the highest Chebyshev mode by O(NE^2), so roundoff in mode m grows like
    exp(m sqrt(2 D X)) along the series (1e14 for m = 32 at X = 1) and the unfiltered series diverges for
    NE >= 32.  The true solution's modes decay, so cutting at m_c keeps the amplification of roundoff below
    exp(m_c sqrt(2 D X)) eps_mach while discarding only what the data do not contain."""
    eta = np.asarray(eta, float)
    NE = eta.size - 1
    V = np.cos(np.outer(np.arange(NE + 1), np.arccos(np.clip(eta, -1.0, 1.0)))).T      # V[j, m] = T_m(eta_j)
    Vinv = np.linalg.solve(V, np.eye(NE + 1))
    m_c = min(int(m_c), NE)
    return V[:, :m_c + 1] @ Vinv[:m_c + 1, :]


def cheb_spectrum(f, eta):
    """Chebyshev coefficients of the grid function f on the CGL nodes eta (f may be 1-D or (..., NE+1))."""
    eta = np.asarray(eta, float)
    NE = eta.size - 1
    V = np.cos(np.outer(np.arange(NE + 1), np.arccos(np.clip(eta, -1.0, 1.0)))).T
    return np.linalg.solve(V, np.moveaxis(np.asarray(f, float), -1, 0)) if np.ndim(f) > 1 else np.linalg.solve(V, f)


def series_coeffs(F0, U0, Pi0, eta, DE, h, K, forcing=None, m_filter=None):
    """Recursion (R1)-(R2) up to order K.  forcing = (rth, rz) with rth[k](eta), rz[k](eta) arrays for
    k = 0..K-1 (residual Taylor coefficients of a manufactured solution), or None.
    m_filter: if given, every new coefficient F_{k+1}, U_{k+1}, v_k, P_k is projected onto the Chebyshev
    modes 0..m_filter (see cheb_projector)."""
    A, D = 0.5 + h, 0.5 - h
    Pf = cheb_projector(eta, m_filter) if m_filter is not None else None
    flt = (lambda f: Pf @ f) if Pf is not None else (lambda f: f)
    d = 1.0 - eta ** 2
    Linv = 1.0 / (1.0 - 2.0 * h * eta ** 2)
    F = [np.array(F0, dtype=float)]
    U = [np.array(U0, dtype=float)]
    P = [np.array(Pi0, dtype=float)]
    v = []
    bF = -(A + 0.5)   # b of the Z operator in the theta equation
    bU = -A           # b of the Z operator in the z equation

    def dE(f):
        return DE @ f

    def v_k(k):
        return Linv * (2.0 * A * eta * U[k] - d * dE(U[k]) + 2.0 * k * eta * U[k]) / (k + 1.0)

    def ZF(j):
        return Linv * (2.0 * bF * eta * F[j] + d * dE(F[j]) - 2.0 * j * eta * F[j])

    def ZU(j):
        return Linv * (2.0 * bU * eta * U[j] + d * dE(U[j]) - 2.0 * j * eta * U[j])

    for k in range(K):
        v.append(flt(v_k(k)))
        if k >= 1:
            P.append(flt(sum(F[i] * F[k - 1 - i] for i in range(k)) / k))
        # theta equation at order k
        Tth = Linv * ((k + A + 0.5) * F[k] + D * eta * dE(F[k]))
        vth = sum(v[i] * (k - i + 1.0) * F[k - i] for i in range(k + 1))
        UZF = sum(U[i] * ZF(k - i) for i in range(k + 1))
        rth = forcing[0][k] if forcing is not None else 0.0
        F.append(flt((Tth + vth + UZF - rth) / (2.0 * (k + 1.0) * (k + 2.0))))
        # z equation at order k
        TU = Linv * ((k + A) * U[k] + D * eta * dE(U[k]))
        vU = sum(v[i] * (k - i) * U[k - i] for i in range(k + 1))
        UZU = sum(U[i] * ZU(k - i) for i in range(k + 1))
        ZPi = Linv * (2.0 * (-2.0 * A) * eta * P[k] + d * dE(P[k]) - 2.0 * k * eta * P[k])
        rz = forcing[1][k] if forcing is not None else 0.0
        U.append(flt((TU + vU + UZU + ZPi - rz) / (2.0 * (k + 1.0) ** 2)))
    # complete v and P to order K
    v.append(flt(v_k(K)))
    P.append(flt(sum(F[i] * F[K - 1 - i] for i in range(K)) / K) if K >= 1 else np.zeros_like(F0))
    return SeriesCoeffs(eta=eta, F=F, U=U, v=v, P=P, h=h)


def radius_estimates(c: SeriesCoeffs, field="F", kmin=4):
    """Ratio test 1/lim |c_k|/|c_{k-1}| and root test 1/lim |c_k|^{1/k} on the sup norm of the
    coefficients.  Returns arrays of the running estimates for k >= kmin (nan where undefined)."""
    seq = getattr(c, field)
    norms = np.array([np.abs(a).max() for a in seq])
    ks = np.arange(len(norms))
    with np.errstate(divide="ignore", invalid="ignore"):
        ratio = norms[:-1] / norms[1:]                       # X_* estimate from consecutive terms
        root = norms[1:] ** (-1.0 / ks[1:])                  # X_* estimate from the root test
    return ks[1:], ratio, root, norms


def evaluate(c, X):
    """Sum the series at the X values (Horner).  Returns F, U, v0, Pi with shape (len(X), len(eta)).
    Objects with their own evaluate method (axis_march.MarchCore) are dispatched to it."""
    if hasattr(c, "evaluate") and not isinstance(c, SeriesCoeffs):
        return c.evaluate(X)
    X = np.atleast_1d(np.asarray(X, dtype=float))

    def horner(coeffs):
        out = np.zeros((X.size, c.eta.size))
        for a in reversed(coeffs):
            out = out * X[:, None] + a[None, :]
        return out
    return horner(c.F), horner(c.U), horner(c.v), horner(c.P)


if __name__ == "__main__":
    eta, DE = eta_grid(16)
    c = series_coeffs(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, 0.01, 30)
    ks, ratio, root, norms = radius_estimates(c)
    print("k, |F_k|, X_* (ratio), X_* (root):")
    for k, r, q, n in zip(ks[-8:], ratio[-8:], root[-8:], norms[1:][-8:]):
        print(f"  {k:2d}  {n:.3e}  {r:.4f}  {q:.4f}")


==> anc/branchB.py <==
"""branchB.py -- continue the second symmetric branch found at (Fhi, V0) = (50, -2) at 32x16."""
from orchestrate import log, run_line
S = ["--start_npz", "runs/second_branch/symB_F50_V2_32x16.npz", "--Fhi", 50, "--V0", -2]
log("--- branch B: second symmetric solution at (Fhi, V0) = (50, -2) ---")
run_line("branchB_Fhi_down", ["--param", "Fhi", "--to", 1, "--ds_max", 1.0] + S)
run_line("branchB_Fhi_up", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0] + S)
run_line("branchB_V0_toward_m1", ["--param", "V0", "--to", -0.5, "--ds_max", 0.2] + S)
run_line("branchB_V0_toward_m5", ["--param", "V0", "--to", -6, "--ds_max", 0.2] + S)
run_line("branchB_delta", ["--param", "delta", "--to", 1.0, "--ds_max", 0.1] + S)
log("--- branch B lines finished ---")


==> anc/branchC.py <==
"""branchC.py -- continue the third symmetric state (C) reached by branchB_Fhi_down after its fold at Fhi ~ 21."""
import json, os, numpy as np
from orchestrate import log, run_line
rows=[json.loads(l) for l in open("runs/branchB_Fhi_down/rows.jsonl")]
last=[r for r in rows if not r["fold"]][-1]
src=f"runs/branchB_Fhi_down/{last['name']}.npz"
os.makedirs("runs/second_branch", exist_ok=True)
d=np.load(src); np.savez("runs/second_branch/symC_F50_V2_32x16.npz", **{k: d[k] for k in d.files})
log(f"--- branch C: state at Fhi={last['lam']:.3f} from {src} ---")
S=["--start_npz", "runs/second_branch/symC_F50_V2_32x16.npz", "--Fhi", 50, "--V0", -2]
run_line("branchC_Fhi_up", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0] + S)
run_line("branchC_V0_toward_m1", ["--param", "V0", "--to", -0.5, "--ds_max", 0.2] + S)
run_line("branchC_V0_toward_m5", ["--param", "V0", "--to", -6, "--ds_max", 0.2] + S)
run_line("branchC_delta", ["--param", "delta", "--to", 1.0, "--ds_max", 0.1] + S)
log("--- branch C lines finished ---")


==> anc/cluster/axis_array.sbatch <==
#!/bin/bash
#SBATCH --job-name=axismatch
#SBATCH --account=ramanid-prj-cmsc
#SBATCH --qos=normal
#SBATCH --partition=standard
#SBATCH --time=08:00:00
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=8
#SBATCH --mem=16G
#SBATCH --array=0-0
#SBATCH --output=logs/%x_%A_%a.out
# Usage: sbatch --array=0-N cluster/axis_array.sbatch cluster/axis_lines.txt
# axis_lines.txt: one axis_march_match.py argument string per line (must include --tag).
# Output: runs/axis_march/<tag>.log and .json (the driver writes them); warm-start JSONs referenced by
# --from_json must be present under runs/axis_march/ on the cluster (rsync them before submitting).
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load python/3.10.10/gcc >/dev/null 2>&1
source "$HOME/nsblowup/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
LINE=$(sed -n "$((SLURM_ARRAY_TASK_ID+1))p" "$1")
mkdir -p logs runs/axis_march
echo "$(date) task $SLURM_ARRAY_TASK_ID: $LINE"
python axis_march_match.py $LINE
echo "$(date) done"


==> anc/cluster/axis_array_nexus.sbatch <==
#!/bin/bash
#SBATCH --job-name=axismatch
#SBATCH --account=vulcan-ramani
#SBATCH --partition=vulcan-scavenger
#SBATCH --qos=vulcan-scavenger
#SBATCH --time=1-12:00:00
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=4
#SBATCH --mem=16G
#SBATCH --array=0-0
#SBATCH --output=logs/%x_%A_%a.out
# Nexus (UMIACS, Vulcan) version of cluster/axis_array.sbatch.  Guaranteed lane (4 concurrent jobs per user):
#   sbatch --partition=vulcan-cpu --qos=vulcan-cpu --array=0-N cluster/axis_array_nexus.sbatch cluster/lines.txt
# Bulk lane (preemptible, no concurrency cap): defaults above.  Login shell on Nexus is tcsh; this script is bash.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load Python3/3.10.14 >/dev/null 2>&1
source "$SLURM_SUBMIT_DIR/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
LINE=$(sed -n "$((SLURM_ARRAY_TASK_ID+1))p" "$1")
mkdir -p logs runs/axis_march
echo "$(date) $(hostname) task $SLURM_ARRAY_TASK_ID: $LINE"
python axis_march_match.py $LINE
echo "$(date) done"


==> anc/cluster/axis_lines_cone.txt <==
--tag cone_c02_w1_a22 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone_c02_w3_a22 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag cone_c02_w1_a10 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 1.0 --max_nfev 40
--tag cone_c02_w03_a22 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 0.3 --a_target 2.2 --max_nfev 40
--tag cone_c02_w1_a30 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 3.0 --max_nfev 40
--tag cone_c02_w1_a22_big --from_json runs/axis_march/t5_c02_big.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone_c02_w3_a22_big --from_json runs/axis_march/t5_c02_big.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag cone_c02_w1_a22_wide --from_json runs/axis_march/gen_c02_wide.json --nRU 2 --nRF 2 --nEU 3 --nEF 2 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone_c02_w1_a22_I25 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --cone_frac 0.25 --max_nfev 40
--tag cone_c03_w1_a22 --from_json runs/axis_march/t5_c03_r2.json --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone_c03_w3_a22 --from_json runs/axis_march/t5_c03_r2.json --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag cone_c04_w1_a22 --from_json runs/axis_march/t5_c04_r2.json --c 0.4 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40


==> anc/cluster/axis_lines_cone2.txt <==
--tag cone2_c02_w1_a22 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone2_c02_w03_a22 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 0.3 --a_target 2.2 --max_nfev 40
--tag cone2_c02_w1_a30 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 3.0 --max_nfev 40
--tag cone2_c02_w1_a22_wide --from_json runs/axis_march/gen_c02_wide.json --nRU 2 --nRF 2 --nEU 3 --nEF 2 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone2_c02_w1_a22_I25 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --cone_frac 0.25 --max_nfev 40
--tag cone2_c03_w1_a22 --from_json runs/axis_march/t5_c03_r2.json --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag cone2_c03_w3_a22 --from_json runs/axis_march/t5_c03_r2.json --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag cone2_c04_w1_a22 --from_json runs/axis_march/t5_c04_r2.json --c 0.4 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40


==> anc/cluster/axis_lines_cone_nexus.txt <==
--tag conex2_c02_Xa075 --from_json runs/axis_march/t5_c02_r2.json --X_a 0.75 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag conex2_c02_Xb25 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 2.5 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag conex2_c02_Xb30 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 3.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag conex2_c02_m03 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --cone_margin 0.3 --max_nfev 40
--tag conex2_c02_cold18 --general --nF 4 --nU 4 --nRU 2 --nRF 2 --nEU 3 --nEF 2 --theta0 0.25,0,0,0,0.5,0,0,0,-2,0,0,0,0,0,0,0,0,0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag conex2_c02_cold18_w3 --general --nF 4 --nU 4 --nRU 2 --nRF 2 --nEU 3 --nEF 2 --theta0 0.25,0,0,0,0.5,0,0,0,-2,0,0,0,0,0,0,0,0,0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag conex2_c02_w1_a22_NE40 --from_json runs/axis_march/t5_c02_r2.json --c 0.2 --NE 40 --m 28 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 30
--tag conex2_c03_Xb25 --from_json runs/axis_march/t5_c03_r2.json --X_a 1.0 --X_b 2.5 --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40


==> anc/cluster/axis_lines_fmult.txt <==
--tag fm_c02_w1_a22 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c02_w3_a22 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag fm_c02_w1_a30 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 3.0 --max_nfev 40
--tag fm_c02_w03_a22 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 0.3 --a_target 2.2 --max_nfev 40
--tag fm_c02_w1_a22_big --from_json runs/axis_march/t5_c02_big.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c02_w1_a22_cold --general --nF 4 --nU 4 --nRU 2 --nRF 2 --nEU 3 --nEF 2 --theta0 0.25,0,0,0,0.5,0,0,0,-2,0,0,0,0,0,0,0,0,0 --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c02_w1_a22_cold32 --general --nF 5 --nU 5 --nRU 2 --nRF 2 --nEU 6 --nEF 5 --theta0 0.25,0,0,0,0,0.5,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0 --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c02_w1_a22_I25 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --cone_frac 0.25 --max_nfev 40
--tag fm_c02_w1_a22_Xb25 --from_json runs/axis_march/t5_c02_r2.json --Fmult --X_a 1.0 --X_b 2.5 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c03_w1_a22 --from_json runs/axis_march/t5_c03_r2.json --Fmult --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fm_c03_w3_a22 --from_json runs/axis_march/t5_c03_r2.json --Fmult --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40
--tag fm_c04_w1_a22 --from_json runs/axis_march/t5_c04_r2.json --Fmult --c 0.4 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40


==> anc/cluster/axis_lines_fmult_nexus.txt <==
--tag fmx_c02_w1_a22_m02 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --cone_margin 0.3 --max_nfev 40
--tag fmx_c02_w1_a22_Xa075 --from_json runs/axis_march/t5_c02_r2.json --Fmult --X_a 0.75 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fmx_c02_w1_a22_Xb30 --from_json runs/axis_march/t5_c02_r2.json --Fmult --X_a 1.0 --X_b 3.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fmx_c02_w1_a22_NE40 --from_json runs/axis_march/t5_c02_r2.json --Fmult --c 0.2 --NE 40 --m 28 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 30
--tag fmx_c02_w3_a30_cold --general --nF 4 --nU 4 --nRU 2 --nRF 2 --nEU 3 --nEF 2 --theta0 0.25,0,0,0,0.5,0,0,0,-2,0,0,0,0,0,0,0,0,0 --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 3.0 --max_nfev 40
--tag fmx_c03_w1_a22_cold --general --nF 4 --nU 4 --nRU 2 --nRF 2 --nEU 3 --nEF 2 --theta0 0.3,0,0,0,0.6,0,0,0,-3,0,0,0,0,0,0,0,0,0 --Fmult --c 0.3 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fmx_c02_w1_a22_wide --from_json runs/axis_march/gen_c02_wide.json --nRU 2 --nRF 2 --nEU 3 --nEF 2 --Fmult --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --a_target 2.2 --max_nfev 40
--tag fmx_c04_w3_a22 --from_json runs/axis_march/t5_c04_r2.json --Fmult --c 0.4 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --a_target 2.2 --max_nfev 40


==> anc/cluster/axis_lines_step5.txt <==
--tag zt_t5_c03_big --from_json runs/axis_march/t5_c03_r2.json --nF 5 --nU 5 --nRU 2 --nRF 2 --nEU 6 --nEF 5 --c 0.3 --NE 32 --m 24 --reg 10 --max_nfev 40
--tag zt_t5_c02_big_m28 --from_json runs/axis_march/t5_c02_big.json --c 0.2 --NE 40 --m 28 --reg 10 --max_nfev 30


==> anc/cluster/axis_lines_vs.txt <==
--tag vs_c02_Xa10_w1 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 40 --n_fixed 50 
--tag vs_c02_Xa10_w3 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 3.0 --accel anderson --max_nfev 40 --n_fixed 50 
--tag vs_c02_Xa10_w1_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 40 --n_fixed 50 --Fmult
--tag vs_c02_Xa15_w1 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 
--tag vs_c02_Xa15_w1_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vs_c02_Xa15_w3_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 3.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vs_c02_Xa20_w1 --from_json runs/axis_march/t5_c02_r2.json --X_a 2.0 --X_b 4.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 
--tag vs_c02_Xa20_w1_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 2.0 --X_b 4.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vs_c02_Xa20_w3_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 2.0 --X_b 4.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 3.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vs_c02_Xa10_w1_big --from_json runs/axis_march/t5_c02_big.json --X_a 1.0 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 40 --n_fixed 50 
--tag vs_c03_Xa15_w1_fm --from_json runs/axis_march/t5_c03_r2.json --X_a 1.5 --X_b 3.0 --c 0.3 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vs_c02_Xa15_w1_m03 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --cone_margin 0.3


==> anc/cluster/axis_lines_vs_nexus.txt <==
--tag vsx_c02_Xa10_w03 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.0 --X_b 2.0 --c 0.2 --NE 32 --m 24 --reg 10 --cone_weight 0.3 --accel anderson --max_nfev 40 --n_fixed 50 
--tag vsx_c02_Xa15_w03_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 0.3 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vsx_c02_Xa15_w1_I25 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --cone_frac 0.25
--tag vsx_c02_Xa20_w1_I25_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 2.0 --X_b 4.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --cone_frac 0.25 --Fmult
--tag vsx_c02_Xa15_w1_a05_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --a_target 0.5 --Fmult
--tag vsx_c02_Xa15_w1_NE40 --from_json runs/axis_march/t5_c02_r2.json --X_a 1.5 --X_b 3.0 --c 0.2 --NE 40 --m 28 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30
--tag vsx_c04_Xa15_w1_fm --from_json runs/axis_march/t5_c04_r2.json --X_a 1.5 --X_b 3.0 --c 0.4 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult
--tag vsx_c02_Xa12_w1_fm --from_json runs/axis_march/t5_c02_r2.json --X_a 1.25 --X_b 2.5 --c 0.2 --NE 24 --m 20 --reg 10 --cone_weight 1.0 --accel anderson --max_nfev 30 --n_fixed 30 --Fmult


==> anc/cluster/chain_V-5.5_F70.txt <==
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-5.5_F70_32x28c --out runs/stability/V-5.5_F70_32x28c.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-5.5_F70_32x28c_state.npz --save --tag V-5.5_F70_32x40c --out runs/stability/V-5.5_F70_32x40c.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-5.5_F70_32x40c_state.npz --save --tag V-5.5_F70_32x56c --out runs/stability/V-5.5_F70_32x56c.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-5.5_F70_32x56c_state.npz --save --tag V-5.5_F70_32x64c --out runs/stability/V-5.5_F70_32x64c.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-5.5_F70_32x64c_state.npz --save --tag V-5.5_F70_32x80c --out runs/stability/V-5.5_F70_32x80c.json


==> anc/cluster/chain_V-5_F90.txt <==
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-5_F90_32x28c --out runs/stability/V-5_F90_32x28c.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-5_F90_32x28c_state.npz --save --tag V-5_F90_32x40c --out runs/stability/V-5_F90_32x40c.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-5_F90_32x40c_state.npz --save --tag V-5_F90_32x56c --out runs/stability/V-5_F90_32x56c.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-5_F90_32x56c_state.npz --save --tag V-5_F90_32x64c --out runs/stability/V-5_F90_32x64c.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-5_F90_32x64c_state.npz --save --tag V-5_F90_32x80c --out runs/stability/V-5_F90_32x80c.json


==> anc/cluster/chain_V-6.5_F55.txt <==
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-6.5_F55_32x28c --out runs/stability/V-6.5_F55_32x28c.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-6.5_F55_32x28c_state.npz --save --tag V-6.5_F55_32x40c --out runs/stability/V-6.5_F55_32x40c.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-6.5_F55_32x40c_state.npz --save --tag V-6.5_F55_32x56c --out runs/stability/V-6.5_F55_32x56c.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-6.5_F55_32x56c_state.npz --save --tag V-6.5_F55_32x64c --out runs/stability/V-6.5_F55_32x64c.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-6.5_F55_32x64c_state.npz --save --tag V-6.5_F55_32x80c --out runs/stability/V-6.5_F55_32x80c.json


==> anc/cluster/chain_V-6_F55.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-6_F55_32x28c --out runs/stability/V-6_F55_32x28c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-6_F55_32x28c_state.npz --save --tag V-6_F55_32x40c --out runs/stability/V-6_F55_32x40c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-6_F55_32x40c_state.npz --save --tag V-6_F55_32x56c --out runs/stability/V-6_F55_32x56c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-6_F55_32x56c_state.npz --save --tag V-6_F55_32x64c --out runs/stability/V-6_F55_32x64c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-6_F55_32x64c_state.npz --save --tag V-6_F55_32x80c --out runs/stability/V-6_F55_32x80c.json


==> anc/cluster/chain_V-6_F55_e2.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 56 --emap 2.0 --init runs/stability/V-6_F55_32x28_e2.0_state.npz --save --tag V-6_F55_32x56_e2.0 --out runs/stability/V-6_F55_32x56_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 80 --emap 2.0 --init runs/stability/V-6_F55_32x56_e2.0_state.npz --save --tag V-6_F55_32x80_e2.0 --out runs/stability/V-6_F55_32x80_e2.0.json


==> anc/cluster/chain_V-6_F60.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-6_F60_32x28c --out runs/stability/V-6_F60_32x28c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-6_F60_32x28c_state.npz --save --tag V-6_F60_32x40c --out runs/stability/V-6_F60_32x40c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-6_F60_32x40c_state.npz --save --tag V-6_F60_32x56c --out runs/stability/V-6_F60_32x56c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-6_F60_32x56c_state.npz --save --tag V-6_F60_32x64c --out runs/stability/V-6_F60_32x64c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-6_F60_32x64c_state.npz --save --tag V-6_F60_32x80c --out runs/stability/V-6_F60_32x80c.json


==> anc/cluster/chain_V-6_F60_e2.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 56 --emap 2.0 --init runs/stability/V-6_F60_32x28_e2.0_state.npz --save --tag V-6_F60_32x56_e2.0 --out runs/stability/V-6_F60_32x56_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 80 --emap 2.0 --init runs/stability/V-6_F60_32x56_e2.0_state.npz --save --tag V-6_F60_32x80_e2.0 --out runs/stability/V-6_F60_32x80_e2.0.json


==> anc/cluster/chain_V-6_F80.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 28 --Fhi_step 0.5  --save --tag V-6_F80_32x28c --out runs/stability/V-6_F80_32x28c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 40 --Fhi_step 0.5 --init runs/stability/V-6_F80_32x28c_state.npz --save --tag V-6_F80_32x40c --out runs/stability/V-6_F80_32x40c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 56 --Fhi_step 0.5 --init runs/stability/V-6_F80_32x40c_state.npz --save --tag V-6_F80_32x56c --out runs/stability/V-6_F80_32x56c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 64 --Fhi_step 0.5 --init runs/stability/V-6_F80_32x56c_state.npz --save --tag V-6_F80_32x64c --out runs/stability/V-6_F80_32x64c.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 80 --Fhi_step 0.5 --init runs/stability/V-6_F80_32x64c_state.npz --save --tag V-6_F80_32x80c --out runs/stability/V-6_F80_32x80c.json


==> anc/cluster/chain_nexus.sbatch <==
#!/bin/bash
#SBATCH --job-name=nsstab
#SBATCH --account=vulcan-ramani
#SBATCH --partition=vulcan-scavenger
#SBATCH --qos=vulcan-scavenger
#SBATCH --time=12:00:00
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=4
#SBATCH --mem=16G
#SBATCH 
#SBATCH --output=logs/%x_%A_%a.out
# Nexus (UMIACS, Vulcan) version of cluster/axis_array.sbatch.  Guaranteed lane (4 concurrent jobs per user):
#   sbatch --partition=vulcan-cpu --qos=vulcan-cpu  cluster/axis_array_nexus.sbatch cluster/lines.txt
# Bulk lane (preemptible, no concurrency cap): defaults above.  Login shell on Nexus is tcsh; this script is bash.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load Python3/3.10.14 >/dev/null 2>&1
source "$SLURM_SUBMIT_DIR/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
while IFS= read -r LINE; do [ -z "$LINE" ] && continue; echo "$(date) $LINE"; eval "$LINE"; done < "$1"; exit 0
mkdir -p logs runs/stability runs/axis_march runs/folds
echo "$(date) done"


==> anc/cluster/cmd_array.sbatch <==
#!/bin/bash
#SBATCH --job-name=nsbatch
#SBATCH --account=ramanid-prj-cmsc
#SBATCH --qos=normal
#SBATCH --partition=standard
#SBATCH --time=10:00:00
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=8
#SBATCH --mem=16G
#SBATCH --array=0-0
#SBATCH --output=logs/%x_%A_%a.out
# Usage: sbatch --array=0-N cluster/cmd_array.sbatch cluster/cmds.txt   (one full python command line per line)
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load python/3.10.10/gcc >/dev/null 2>&1
source "$HOME/nsblowup/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
LINE=$(sed -n "$((SLURM_ARRAY_TASK_ID+1))p" "$1")
mkdir -p logs runs/axis_march runs/folds
echo "$(date) task $SLURM_ARRAY_TASK_ID: $LINE"
eval "$LINE"
echo "$(date) done"


==> anc/cluster/cmd_array_nexus.sbatch <==
#!/bin/bash
#SBATCH --job-name=nsstab
#SBATCH --account=vulcan-ramani
#SBATCH --partition=vulcan-scavenger
#SBATCH --qos=vulcan-scavenger
#SBATCH --time=0-12:00:00
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=4
#SBATCH --mem=16G
#SBATCH --array=0-0
#SBATCH --output=logs/%x_%A_%a.out
# Nexus (UMIACS, Vulcan) version of cluster/axis_array.sbatch.  Guaranteed lane (4 concurrent jobs per user):
#   sbatch --partition=vulcan-cpu --qos=vulcan-cpu --array=0-N cluster/axis_array_nexus.sbatch cluster/lines.txt
# Bulk lane (preemptible, no concurrency cap): defaults above.  Login shell on Nexus is tcsh; this script is bash.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load Python3/3.10.14 >/dev/null 2>&1
source "$SLURM_SUBMIT_DIR/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
LINE=$(sed -n "$((SLURM_ARRAY_TASK_ID+1))p" "$1")
mkdir -p logs runs/stability runs/axis_march runs/folds
echo "$(date) $(hostname) task $SLURM_ARRAY_TASK_ID: $LINE"
eval "$LINE"
echo "$(date) done"


==> anc/cluster/lines_V0m20.txt <==
--tag zt_m48_line2_V0m20 --param Fhi --to 200 --ds0 0.2 --ds_max 1.0 --V0 -20 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 500 --base_steps 8


==> anc/cluster/lines_folds48.txt <==
--tag zt_m48_line2_V0m9 --param Fhi --to 60 --ds0 0.2 --ds_max 0.4 --V0 -9 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 400
--tag zt_m48_line2_V0m11 --param Fhi --to 75 --ds0 0.2 --ds_max 0.4 --V0 -11 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 400
--tag zt_m48_line2_V0m12 --param Fhi --to 80 --ds0 0.2 --ds_max 0.4 --V0 -12 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 400
--tag zt_m48_line2_V0m15 --param Fhi --to 120 --ds0 0.2 --ds_max 0.5 --V0 -15 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 500
--tag zt_m56_line2_V0m10 --param Fhi --to 46 --ds0 0.2 --ds_max 0.3 --V0 -10 --NX 56 --NE 28 --eta_c 1.0 --xmap -4 --max_points 400
--tag zt_m48_line2_V0m20 --param Fhi --to 200 --ds0 0.2 --ds_max 1.0 --V0 -20 --NX 48 --NE 24 --eta_c 1.0 --xmap -4 --max_points 500


==> anc/cluster/lines_test.txt <==
--tag zt_test_line1 --param V0 --to -5 --ds_max 1.0 --eta_c 1.0 --xmap -4


==> anc/cluster/night_2026-09-14.txt <==
python axis_march_match.py --tag night_c03_close --from_json runs/axis_march/zt_t5_c03_big_warm.json --c 0.3 --NE 32 --m 24 --reg 10 --accel anderson --n_fixed 60 --max_nfev 60
python axis_march_match.py --tag night_c025_from02 --from_json runs/axis_march/t5_c02_big.json --c 0.25 --NE 32 --m 24 --reg 10 --accel anderson --n_fixed 60 --max_nfev 60
python axis_march_match.py --tag night_c03_from02 --from_json runs/axis_march/t5_c02_big.json --c 0.3 --NE 32 --m 24 --reg 10 --accel anderson --n_fixed 60 --max_nfev 60
python axis_march_match.py --tag night_c035_from03 --from_json runs/axis_march/zt_t5_c03_big_warm.json --c 0.35 --NE 32 --m 24 --reg 10 --accel anderson --n_fixed 60 --max_nfev 40
python axis_march_match.py --tag night_c022_from02 --from_json runs/axis_march/t5_c02_big.json --c 0.22 --NE 32 --m 24 --reg 10 --accel anderson --n_fixed 60 --max_nfev 40
python axis_march_match.py --tag night_c02_NE48_m28 --from_json runs/axis_march/zt_t5_c02_big_m28.json --c 0.2 --NE 48 --m 28 --reg 10 --accel anderson --n_fixed 80 --max_nfev 25
python axis_march_match.py --tag night_c02_NE48_m30 --from_json runs/axis_march/zt_t5_c02_big_m28.json --c 0.2 --NE 48 --m 30 --reg 10 --accel anderson --n_fixed 80 --max_nfev 25
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.2 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_U.json > runs/folds/fold_t5_c02_big_U.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.2 --mode Umean --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_Umean.json > runs/folds/fold_t5_c02_big_Umean.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.2 --mode Uodd --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_Uodd.json > runs/folds/fold_t5_c02_big_Uodd.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.2 --mode F --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_F.json > runs/folds/fold_t5_c02_big_F.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.2 --mode ann --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_ann.json > runs/folds/fold_t5_c02_big_ann.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c03_r2.json --c 0.3 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c03_r2_U.json > runs/folds/fold_t5_c03_r2_U.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c03_r2.json --c 0.3 --mode Umean --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c03_r2_Umean.json > runs/folds/fold_t5_c03_r2_Umean.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c03_r2.json --c 0.3 --mode Uodd --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c03_r2_Uodd.json > runs/folds/fold_t5_c03_r2_Uodd.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c03_r2.json --c 0.3 --mode F --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c03_r2_F.json > runs/folds/fold_t5_c03_r2_F.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c03_r2.json --c 0.3 --mode ann --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c03_r2_ann.json > runs/folds/fold_t5_c03_r2_ann.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c04_r2.json --c 0.4 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c04_r2_U.json > runs/folds/fold_t5_c04_r2_U.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c04_r2.json --c 0.4 --mode Umean --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c04_r2_Umean.json > runs/folds/fold_t5_c04_r2_Umean.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c04_r2.json --c 0.4 --mode Uodd --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c04_r2_Uodd.json > runs/folds/fold_t5_c04_r2_Uodd.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c04_r2.json --c 0.4 --mode F --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c04_r2_F.json > runs/folds/fold_t5_c04_r2_F.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c04_r2.json --c 0.4 --mode ann --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c04_r2_ann.json > runs/folds/fold_t5_c04_r2_ann.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.3 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_U_c0.3.json > runs/folds/fold_t5_c02_big_U_c0.3.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.4 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_U_c0.4.json > runs/folds/fold_t5_c02_big_U_c0.4.log 2>&1
python axis_pi0_fold.py runs/axis_march/t5_c02_big.json --c 0.6 --mode U --lo 0.5 --hi 1.6 --tol 0.01 --NE 32 --m 24 --accel anderson --out runs/folds/fold_t5_c02_big_U_c0.6.json > runs/folds/fold_t5_c02_big_U_c0.6.log 2>&1


==> anc/cluster/stability_nexus.txt <==
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 1  --NX 32 --NE 16 --tag V-1_F1 --out runs/stability/V-1_F1_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 10  --NX 32 --NE 16 --tag V-1_F10 --out runs/stability/V-1_F10_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 30  --NX 32 --NE 16 --tag V-1_F30 --out runs/stability/V-1_F30_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 50  --NX 32 --NE 16 --tag V-1_F50 --out runs/stability/V-1_F50_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 120  --NX 32 --NE 16 --tag V-1_F120 --out runs/stability/V-1_F120_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -2 --Fhi 20  --NX 32 --NE 16 --tag V-2_F20 --out runs/stability/V-2_F20_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 20  --NX 32 --NE 16 --tag V-5_F20 --out runs/stability/V-5_F20_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 50  --NX 32 --NE 16 --tag V-5_F50 --out runs/stability/V-5_F50_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 10 --Fhi 1 --xmap 4 --NX 32 --NE 16 --tag V10_F1 --out runs/stability/V10_F1_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 30 --Fhi 1 --xmap 4 --NX 32 --NE 16 --tag V30_F1 --out runs/stability/V30_F1_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -20 --Fhi 1 --xmap -4 --NX 32 --NE 16 --tag V-20_F1 --out runs/stability/V-20_F1_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 20 --xmap -4 --NX 32 --NE 16 --tag fold_F20 --out runs/stability/V-10_F20_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 30 --xmap -4 --NX 32 --NE 16 --tag fold_F30 --out runs/stability/V-10_F30_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 35 --xmap -4 --NX 32 --NE 16 --tag fold_F35 --out runs/stability/V-10_F35_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 38 --xmap -4 --NX 32 --NE 16 --tag fold_F38 --out runs/stability/V-10_F38_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 39.5 --xmap -4 --NX 32 --NE 16 --tag fold_F39.5 --out runs/stability/V-10_F39.5_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.2 --xmap -4 --NX 32 --NE 16 --tag fold_F40.2 --out runs/stability/V-10_F40.2_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 10 --delta 0.5 --NX 32 --NE 16 --tag V-1_F10_d0.5 --out runs/stability/V-1_F10_d0.5_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -2 --Fhi 20 --delta 0.5 --NX 32 --NE 16 --tag V-2_F20_d0.5 --out runs/stability/V-2_F20_d0.5_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 20 --delta 0.3 --NX 32 --NE 16 --tag V-5_F20_d0.3 --out runs/stability/V-5_F20_d0.3_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 1  --NX 40 --NE 20 --tag V-1_F1_40x20 --out runs/stability/V-1_F1_40x20.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -1 --Fhi 50  --NX 40 --NE 20 --tag V-1_F50_40x20 --out runs/stability/V-1_F50_40x20.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 35 --xmap -4 --NX 40 --NE 20 --tag V-10_F35_40x20 --out runs/stability/V-10_F35_40x20.json


==> anc/cluster/stability_nexus10.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 48 --NE 16 --Fhi_step 1.0 --tag V-6_F60_48x16 --out runs/stability/V-6_F60_48x16.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 64 --NE 16 --Fhi_step 1.0 --tag V-6_F60_64x16 --out runs/stability/V-6_F60_64x16.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 24 --Fhi_step 1.0 --tag V-6_F60_32x24 --out runs/stability/V-6_F60_32x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 32 --Fhi_step 1.0 --tag V-6_F60_32x32 --out runs/stability/V-6_F60_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 40 --NE 28 --Fhi_step 1.0 --tag V-6_F60_40x28 --out runs/stability/V-6_F60_40x28.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --xmap -2 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_map2_40x20 --out runs/stability/V-6_F60_map2_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 48 --NE 16 --Fhi_step 1.0 --tag V-5_F90_48x16 --out runs/stability/V-5_F90_48x16.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 64 --NE 16 --Fhi_step 1.0 --tag V-5_F90_64x16 --out runs/stability/V-5_F90_64x16.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 24 --Fhi_step 1.0 --tag V-5_F90_32x24 --out runs/stability/V-5_F90_32x24.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 32 --Fhi_step 1.0 --tag V-5_F90_32x32 --out runs/stability/V-5_F90_32x32.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 40 --NE 28 --Fhi_step 1.0 --tag V-5_F90_40x28 --out runs/stability/V-5_F90_40x28.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --xmap -2 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-5_F90_map2_40x20 --out runs/stability/V-5_F90_map2_40x20.json


==> anc/cluster/stability_nexus11.txt <==
python annulus_stability.py --mode march --ds 0.02 --pert 1e-2 --pert_mode odd --nsteps 2500 --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_oddmarch_long --out runs/stability/V-6_F60_oddmarch_long_40x20.json
python annulus_stability.py --mode march --ds 0.02 --pert 1e-2 --pert_mode odd --nsteps 2500 --V0 -6 --Fhi 60 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-6_F60_oddmarch_32 --out runs/stability/V-6_F60_oddmarch_long_32x16.json
python annulus_stability.py --mode march --ds 0.02 --pert 1e-2 --pert_mode odd --nsteps 2500 --V0 -6 --Fhi 80 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F80_oddmarch_long --out runs/stability/V-6_F80_oddmarch_long_40x20.json
python annulus_stability.py --mode march --ds 0.02 --pert 1e-2 --pert_mode even --nsteps 1500 --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_evenmarch --out runs/stability/V-6_F60_evenmarch_40x20.json


==> anc/cluster/stability_nexus12.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 50 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F50_48x24 --out runs/stability/V-6_F50_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F55_48x24 --out runs/stability/V-6_F55_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F60_48x24 --out runs/stability/V-6_F60_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 65 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F65_48x24 --out runs/stability/V-6_F65_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 70 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F70_48x24 --out runs/stability/V-6_F70_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 50 --NX 56 --NE 28 --Fhi_step 0.5 --tag V-6_F50_56x28 --out runs/stability/V-6_F50_56x28.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 56 --NE 28 --Fhi_step 0.5 --tag V-6_F55_56x28 --out runs/stability/V-6_F55_56x28.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 36 --xmap -4 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-7_F36_48x24 --out runs/stability/V-7_F36_48x24.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 40 --xmap -4 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-7_F40_48x24 --out runs/stability/V-7_F40_48x24.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 44 --xmap -4 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-7_F44_48x24 --out runs/stability/V-7_F44_48x24.json


==> anc/cluster/stability_nexus13.txt <==
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_oddsmall --out runs/stability/V-6_F60_oddsmall_40x20.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-6_F60_oddsmall_32 --out runs/stability/V-6_F60_oddsmall_32x16.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 80 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F80_oddsmall --out runs/stability/V-6_F80_oddsmall_40x20.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 400 --V0 -6 --Fhi 55 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F55_oddsmall --out runs/stability/V-6_F55_oddsmall_40x20.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-5.5_F60_40x20 --out runs/stability/V-5.5_F60_40x20.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-5.5_F70_40x20 --out runs/stability/V-5.5_F70_40x20.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 80 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-5.5_F80_40x20 --out runs/stability/V-5.5_F80_40x20.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 90 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-5.5_F90_40x20 --out runs/stability/V-5.5_F90_40x20.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-5.5_F70_48x24 --out runs/stability/V-5.5_F70_48x24.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 80 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-5.5_F80_48x24 --out runs/stability/V-5.5_F80_48x24.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 45 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6.5_F45_40x20 --out runs/stability/V-6.5_F45_40x20.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 50 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6.5_F50_40x20 --out runs/stability/V-6.5_F50_40x20.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6.5_F55_40x20 --out runs/stability/V-6.5_F55_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 36 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F36_40x20m --out runs/stability/V-8_F36_40x20m.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 38 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.2 --tag V-8_F38_40x20m --out runs/stability/V-8_F38_40x20m.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 39.5 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.2 --tag V-8_F39.5_40x20m --out runs/stability/V-8_F39.5_40x20m.json


==> anc/cluster/stability_nexus14.txt <==
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-5_F90_40x28 --out runs/stability/V-5_F90_40x28.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 48 --NE 32 --Fhi_step 0.5 --tag V-5_F90_48x32 --out runs/stability/V-5_F90_48x32.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 75 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-5_F75_40x28 --out runs/stability/V-5_F75_40x28.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 75 --NX 48 --NE 32 --Fhi_step 0.5 --tag V-5_F75_48x32 --out runs/stability/V-5_F75_48x32.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-5_F60_48x24 --out runs/stability/V-5_F60_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6_F60_40x28 --out runs/stability/V-6_F60_40x28.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F60_32x32 --out runs/stability/V-6_F60_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F80_48x24 --out runs/stability/V-6_F80_48x24.json


==> anc/cluster/stability_nexus15.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F60_48x24_sym --out runs/stability/V-6_F60_48x24_sym.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-6_F60_odd_32x16 --out runs/stability/V-6_F60_odd_32x16.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_odd_40x20 --out runs/stability/V-6_F60_odd_40x20.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6_F60_odd_40x28 --out runs/stability/V-6_F60_odd_40x28.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F60_odd_48x24 --out runs/stability/V-6_F60_odd_48x24.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 80 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F80_odd_40x20 --out runs/stability/V-6_F80_odd_40x20.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 400 --V0 -6 --Fhi 55 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F55_odd_40x20 --out runs/stability/V-6_F55_odd_40x20.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6.5_F55_40x20 --out runs/stability/V-6.5_F55_40x20.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6.5_F60_40x20 --out runs/stability/V-6.5_F60_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6_F80_40x28 --out runs/stability/V-6_F80_40x28.json


==> anc/cluster/stability_nexus16.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 25 --Fhi_step 0.5 --tag V-6_F60_32x25 --out runs/stability/V-6_F60_32x25.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F60_32x32 --out runs/stability/V-6_F60_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 33 --Fhi_step 0.5 --tag V-6_F60_32x33 --out runs/stability/V-6_F60_32x33.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 36 --Fhi_step 0.5 --tag V-6_F60_32x36 --out runs/stability/V-6_F60_32x36.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F60_32x40 --out runs/stability/V-6_F60_32x40.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 48 --Fhi_step 0.5 --tag V-6_F60_32x48 --out runs/stability/V-6_F60_32x48.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F55_32x32 --out runs/stability/V-6_F55_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F80_32x32 --out runs/stability/V-6_F80_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F55_32x40 --out runs/stability/V-6_F55_32x40.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F80_32x40 --out runs/stability/V-6_F80_32x40.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-5_F90_32x40 --out runs/stability/V-5_F90_32x40.json
python annulus_stability.py --mode spectrum --V0 -10 --Fhi 40 --xmap -4 --NX 32 --NE 32 --Fhi_step 0.2 --tag V-10_F40_32x32 --out runs/stability/V-10_F40_32x32.json


==> anc/cluster/stability_nexus16b.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F60_32x32 --out runs/stability/V-6_F60_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 36 --Fhi_step 0.5 --tag V-6_F60_32x36 --out runs/stability/V-6_F60_32x36.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F60_32x40 --out runs/stability/V-6_F60_32x40.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 48 --Fhi_step 0.5 --tag V-6_F60_32x48 --out runs/stability/V-6_F60_32x48.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F55_32x32 --out runs/stability/V-6_F55_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 32 --Fhi_step 0.5 --tag V-6_F80_32x32 --out runs/stability/V-6_F80_32x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F55_32x40 --out runs/stability/V-6_F55_32x40.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-6_F80_32x40 --out runs/stability/V-6_F80_32x40.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 40 --Fhi_step 0.5 --tag V-5_F90_32x40 --out runs/stability/V-5_F90_32x40.json
python annulus_stability.py --mode spectrum --V0 -10 --Fhi 40 --xmap -4 --NX 32 --NE 32 --Fhi_step 0.2 --tag V-10_F40_32x32 --out runs/stability/V-10_F40_32x32.json


==> anc/cluster/stability_nexus17.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 65 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F65_48x24 --out runs/stability/V-6_F65_48x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 70 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F70_48x24 --out runs/stability/V-6_F70_48x24.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 36 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F36_40x20 --out runs/stability/V-7_F36_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 40 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F40_40x20 --out runs/stability/V-7_F40_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 44 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F44_40x20 --out runs/stability/V-7_F44_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 40 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-7_F40_40x28 --out runs/stability/V-7_F40_40x28.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 36 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F36_40x20 --out runs/stability/V-8_F36_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 39.5 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F39.5_40x20 --out runs/stability/V-8_F39.5_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 39.5 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.25 --tag V-8_F39.5_40x20m --out runs/stability/V-8_F39.5_40x20m.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-5.5_F70_48x24 --out runs/stability/V-5.5_F70_48x24.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-5.5_F70_40x28 --out runs/stability/V-5.5_F70_40x28.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6.5_F55_40x28 --out runs/stability/V-6.5_F55_40x28.json


==> anc/cluster/stability_nexus18.txt <==
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6 --Fhi 60 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6_F60_odd_40x28 --out runs/stability/V-6_F60_odd_40x28.json
python annulus_stability.py --mode march --ds 0.05 --pert 1e-3 --pert_mode odd --nsteps 800 --V0 -6.5 --Fhi 60 --NX 40 --NE 28 --Fhi_step 0.5 --tag V-6.5_F60_odd_40x28 --out runs/stability/V-6.5_F60_odd_40x28.json


==> anc/cluster/stability_nexus19.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 28 --emap 1.5 --Fhi_step 0.5 --save --tag V-6_F55_32x28_e1.5 --out runs/stability/V-6_F55_32x28_e1.5.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 40 --emap 1.5 --Fhi_step 0.5 --save --tag V-6_F55_32x40_e1.5 --out runs/stability/V-6_F55_32x40_e1.5.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 28 --emap 2.0 --Fhi_step 0.5 --save --tag V-6_F55_32x28_e2.0 --out runs/stability/V-6_F55_32x28_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 32 --NE 40 --emap 2.0 --Fhi_step 0.5 --save --tag V-6_F55_32x40_e2.0 --out runs/stability/V-6_F55_32x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 28 --emap 1.5 --Fhi_step 0.5 --save --tag V-6_F60_32x28_e1.5 --out runs/stability/V-6_F60_32x28_e1.5.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 40 --emap 1.5 --Fhi_step 0.5 --save --tag V-6_F60_32x40_e1.5 --out runs/stability/V-6_F60_32x40_e1.5.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 28 --emap 2.0 --Fhi_step 0.5 --save --tag V-6_F60_32x28_e2.0 --out runs/stability/V-6_F60_32x28_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 40 --emap 2.0 --Fhi_step 0.5 --save --tag V-6_F60_32x40_e2.0 --out runs/stability/V-6_F60_32x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6.5 --Fhi 55 --NX 32 --NE 40 --emap 2.0 --Fhi_step 0.5 --save --tag V-6.5_F55_32x40_e2.0 --out runs/stability/V-6.5_F55_32x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -5.5 --Fhi 70 --NX 32 --NE 40 --emap 2.0 --Fhi_step 0.5 --save --tag V-5.5_F70_32x40_e2.0 --out runs/stability/V-5.5_F70_32x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -10 --Fhi 40 --xmap -4 --NX 32 --NE 40 --emap 2.0 --Fhi_step 0.2 --save --tag V-10_F40_32x40_e2.0 --out runs/stability/V-10_F40_32x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -1 --Fhi 1 --NX 32 --NE 40 --emap 2.0 --save --tag ref_32x40_e2.0 --out runs/stability/ref_32x40_e2.0.json


==> anc/cluster/stability_nexus2.txt <==
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 39.5 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.2 --tag fold_F39.5 --out runs/stability/V-10_F39.5_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.0 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.2 --tag fold_F40.0 --out runs/stability/V-10_F40.0_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.3 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.2 --tag fold_F40.3 --out runs/stability/V-10_F40.3_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.42 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.2 --tag fold_F40.42 --out runs/stability/V-10_F40.42_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.0 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.2 --tag fold_F40.0_40x20 --out runs/stability/V-10_F40.0_40x20.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 70 --NX 32 --NE 16 --tag V-5_F70 --out runs/stability/V-5_F70_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 100 --NX 32 --NE 16 --tag V-5_F100 --out runs/stability/V-5_F100_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -8 --Fhi 30 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-8_F30 --out runs/stability/V-8_F30_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -8 --Fhi 60 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-8_F60 --out runs/stability/V-8_F60_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -9 --Fhi 25 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-9_F25 --out runs/stability/V-9_F25_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -9 --Fhi 32 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-9_F32 --out runs/stability/V-9_F32_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -12 --Fhi 40 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-12_F40 --out runs/stability/V-12_F40_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -12 --Fhi 55 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-12_F55 --out runs/stability/V-12_F55_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 30 --Fhi 1 --xmap -4 --NX 40 --NE 20 --tag V30_F1_in40 --out runs/stability/V30_F1_xmap-4_40x20.json


==> anc/cluster/stability_nexus20.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 16 --emap 2.0 --Fhi_step 1.0 --save --tag V-6_F40_24x16_e2.0 --out runs/stability/V-6_F40_24x16_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 24 --emap 2.0 --Fhi_step 1.0 --save --tag V-6_F40_24x24_e2.0 --out runs/stability/V-6_F40_24x24_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 32 --emap 2.0 --Fhi_step 1.0 --save --tag V-6_F40_24x32_e2.0 --out runs/stability/V-6_F40_24x32_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 40 --emap 2.0 --Fhi_step 1.0 --save --tag V-6_F40_24x40_e2.0 --out runs/stability/V-6_F40_24x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 56 --emap 2.0 --Fhi_step 1.0 --save --tag V-6_F40_24x56_e2.0 --out runs/stability/V-6_F40_24x56_e2.0.json
python annulus_stability.py --mode spectrum --V0 -2 --Fhi 10 --NX 24 --NE 8 --emap 2.0 --Fhi_step 3.0 --save --tag V-2_F10_24x8_e2.0 --out runs/stability/V-2_F10_24x8_e2.0.json
python annulus_stability.py --mode spectrum --V0 -2 --Fhi 10 --NX 24 --NE 16 --emap 2.0 --Fhi_step 3.0 --save --tag V-2_F10_24x16_e2.0 --out runs/stability/V-2_F10_24x16_e2.0.json
python annulus_stability.py --mode spectrum --V0 -2 --Fhi 10 --NX 24 --NE 24 --emap 2.0 --Fhi_step 3.0 --save --tag V-2_F10_24x24_e2.0 --out runs/stability/V-2_F10_24x24_e2.0.json
python annulus_stability.py --mode spectrum --V0 -2 --Fhi 10 --NX 24 --NE 40 --emap 2.0 --Fhi_step 3.0 --save --tag V-2_F10_24x40_e2.0 --out runs/stability/V-2_F10_24x40_e2.0.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 16 --Fhi_step 1.0 --save --tag V-6_F40_24x16 --out runs/stability/V-6_F40_24x16.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 24 --Fhi_step 1.0 --save --tag V-6_F40_24x24 --out runs/stability/V-6_F40_24x24.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 32 --Fhi_step 1.0 --save --tag V-6_F40_24x32 --out runs/stability/V-6_F40_24x32.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 24 --NE 40 --Fhi_step 1.0 --save --tag V-6_F40_24x40 --out runs/stability/V-6_F40_24x40.json


==> anc/cluster/stability_nexus3.txt <==
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 70 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F70 --out runs/stability/V-5_F70_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 100 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F100 --out runs/stability/V-5_F100_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -8 --Fhi 30 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.25 --tag V-8_F30 --out runs/stability/V-8_F30_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -8 --Fhi 60 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.25 --tag V-8_F60 --out runs/stability/V-8_F60_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -10 --Fhi 40.42 --xmap -4 --NX 32 --NE 16 --Fhi_step 0.1 --tag fold_F40.42b --out runs/stability/V-10_F40.42_32x16.json


==> anc/cluster/stability_nexus4.txt <==
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 60 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F60 --out runs/stability/V-5_F60_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 65 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F65 --out runs/stability/V-5_F65_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 68 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F68 --out runs/stability/V-5_F68_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 72 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F72 --out runs/stability/V-5_F72_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 74 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F74 --out runs/stability/V-5_F74_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 76 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F76 --out runs/stability/V-5_F76_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 80 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F80 --out runs/stability/V-5_F80_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 90 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F90 --out runs/stability/V-5_F90_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 70 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F70_40x20 --out runs/stability/V-5_F70_40x20.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -5 --Fhi 75 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F75_40x20 --out runs/stability/V-5_F75_40x20.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -3 --Fhi 60 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-3_F60 --out runs/stability/V-3_F60_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -3 --Fhi 90 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-3_F90 --out runs/stability/V-3_F90_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -3 --Fhi 120 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-3_F120 --out runs/stability/V-3_F120_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -4 --Fhi 60 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-4_F60 --out runs/stability/V-4_F60_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -4 --Fhi 80 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-4_F80 --out runs/stability/V-4_F80_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -4 --Fhi 100 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-4_F100 --out runs/stability/V-4_F100_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -7 --Fhi 40 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-7_F40 --out runs/stability/V-7_F40_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -7 --Fhi 55 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-7_F55 --out runs/stability/V-7_F55_32x16.json
python annulus_stability.py --mode both --nsteps 300 --ds 0.02 --V0 -7 --Fhi 70 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-7_F70 --out runs/stability/V-7_F70_32x16.json
python annulus_stability.py --mode march --nsteps 1500 --ds 0.02 --pert 1e-2 --pert_mode odd --V0 -5 --Fhi 80 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F80_oddmarch --out runs/stability/V-5_F80_oddmarch_32x16.json
python annulus_stability.py --mode march --nsteps 1500 --ds 0.02 --pert 1e-2 --pert_mode odd --V0 -5 --Fhi 90 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F90_oddmarch --out runs/stability/V-5_F90_oddmarch_32x16.json


==> anc/cluster/stability_nexus5.txt <==
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 80 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F80_40x20 --out runs/stability/V-5_F80_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 85 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F85_40x20 --out runs/stability/V-5_F85_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F90_40x20 --out runs/stability/V-5_F90_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 100 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F100_40x20 --out runs/stability/V-5_F100_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 120 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F120_40x20 --out runs/stability/V-5_F120_40x20.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 75 --NX 48 --NE 24 --Fhi_step 1.0 --tag V-5_F75_48x24 --out runs/stability/V-5_F75_48x24.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 48 --NE 24 --Fhi_step 1.0 --tag V-5_F90_48x24 --out runs/stability/V-5_F90_48x24.json
python annulus_stability.py --mode spectrum --V0 -4 --Fhi 100  --NX 40 --NE 20 --Fhi_step 0.5 --tag V-4_F100_40x20 --out runs/stability/V-4_F100_40x20.json
python annulus_stability.py --mode spectrum --V0 -4 --Fhi 120  --NX 40 --NE 20 --Fhi_step 0.5 --tag V-4_F120_40x20 --out runs/stability/V-4_F120_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60  --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_40x20 --out runs/stability/V-6_F60_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80  --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F80_40x20 --out runs/stability/V-6_F80_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 40 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F40_40x20 --out runs/stability/V-7_F40_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 55 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F55_40x20 --out runs/stability/V-7_F55_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 70 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F70_40x20 --out runs/stability/V-7_F70_40x20.json
python annulus_stability.py --mode march --nsteps 1200 --ds 0.02 --pert 1e-2 --pert_mode odd --V0 -5 --Fhi 90 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F90_oddmarch_40x20 --out runs/stability/V-5_F90_oddmarch_40x20.json


==> anc/cluster/stability_nexus6.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 40 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F40_40x20 --out runs/stability/V-6_F40_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 45 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F45_40x20 --out runs/stability/V-6_F45_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 50 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F50_40x20 --out runs/stability/V-6_F50_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 55 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F55_40x20 --out runs/stability/V-6_F55_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 30 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F30_40x20 --out runs/stability/V-7_F30_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 35 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F35_40x20 --out runs/stability/V-7_F35_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 38 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F38_40x20 --out runs/stability/V-7_F38_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 42 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F42_40x20 --out runs/stability/V-7_F42_40x20.json
python annulus_stability.py --mode spectrum --V0 -7 --Fhi 46 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-7_F46_40x20 --out runs/stability/V-7_F46_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 30 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F30_40x20 --out runs/stability/V-8_F30_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 35 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F35_40x20 --out runs/stability/V-8_F35_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 38 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F38_40x20 --out runs/stability/V-8_F38_40x20.json
python annulus_stability.py --mode spectrum --V0 -8 --Fhi 41 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-8_F41_40x20 --out runs/stability/V-8_F41_40x20.json
python annulus_stability.py --mode spectrum --V0 -9 --Fhi 25 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-9_F25_40x20 --out runs/stability/V-9_F25_40x20.json
python annulus_stability.py --mode spectrum --V0 -9 --Fhi 30 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-9_F30_40x20 --out runs/stability/V-9_F30_40x20.json
python annulus_stability.py --mode spectrum --V0 -9 --Fhi 32.5 --xmap -4 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-9_F32.5_40x20 --out runs/stability/V-9_F32.5_40x20.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 50 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F50_48x24 --out runs/stability/V-6_F50_48x24.json
python annulus_stability.py --mode march --nsteps 1200 --ds 0.02 --pert 1e-2 --pert_mode odd --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 0.5 --tag V-6_F60_oddmarch_40x20 --out runs/stability/V-6_F60_oddmarch_40x20.json


==> anc/cluster/stability_nexus7.txt <==
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 56 --NE 28 --Fhi_step 1.0 --tag V-5_F90_56x28 --out runs/stability/V-5_F90_56x28.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 56 --NE 28 --Fhi_step 0.5 --tag V-6_F60_56x28 --out runs/stability/V-6_F60_56x28.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F60_48x24 --out runs/stability/V-6_F60_48x24.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 85 --NX 48 --NE 24 --Fhi_step 1.0 --tag V-5_F85_48x24 --out runs/stability/V-5_F85_48x24.json


==> anc/cluster/stability_nexus8.txt <==
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 60 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-6_F60_32x16 --out runs/stability/V-6_F60_32x16.json
python annulus_stability.py --mode spectrum --V0 -6 --Fhi 80 --NX 32 --NE 16 --Fhi_step 0.5 --tag V-6_F80_32x16 --out runs/stability/V-6_F80_32x16.json
python annulus_stability.py --mode spectrum --V0 -5 --Fhi 90 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F90_32x16 --out runs/stability/V-5_F90_32x16.json


==> anc/cluster/stability_nexus9.txt <==
python annulus_stability.py --mode spectrum --xmap -4 --V0 -6 --Fhi 60 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-6_F60_map_32x16 --out runs/stability/V-6_F60_map_32x16.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -6 --Fhi 60 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-6_F60_map_40x20 --out runs/stability/V-6_F60_map_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -6 --Fhi 80 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-6_F80_map_32x16 --out runs/stability/V-6_F80_map_32x16.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -6 --Fhi 80 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-6_F80_map_40x20 --out runs/stability/V-6_F80_map_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 85 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F85_map_32x16 --out runs/stability/V-5_F85_map_32x16.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 85 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F85_map_40x20 --out runs/stability/V-5_F85_map_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 90 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F90_map_32x16 --out runs/stability/V-5_F90_map_32x16.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 90 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F90_map_40x20 --out runs/stability/V-5_F90_map_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 100 --NX 32 --NE 16 --Fhi_step 1.0 --tag V-5_F100_map_32x16 --out runs/stability/V-5_F100_map_32x16.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 100 --NX 40 --NE 20 --Fhi_step 1.0 --tag V-5_F100_map_40x20 --out runs/stability/V-5_F100_map_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -6 --Fhi 60 --NX 48 --NE 24 --Fhi_step 0.5 --tag V-6_F60_map_48x24 --out runs/stability/V-6_F60_map_48x24.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -5 --Fhi 90 --NX 48 --NE 24 --Fhi_step 1.0 --tag V-5_F90_map_48x24 --out runs/stability/V-5_F90_map_48x24.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -10 --Fhi 40.3 --NX 40 --NE 20 --Fhi_step 0.2 --tag fold_F40.3_40x20 --out runs/stability/V-10_F40.3_40x20.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -10 --Fhi 40.3 --NX 48 --NE 24 --Fhi_step 0.2 --tag fold_F40.3_48x24 --out runs/stability/V-10_F40.3_48x24.json
python annulus_stability.py --mode spectrum --xmap -4 --V0 -10 --Fhi 39.5 --NX 48 --NE 24 --Fhi_step 0.2 --tag fold_F39.5_48x24 --out runs/stability/V-10_F39.5_48x24.json


==> anc/cluster/sweep_array.sbatch <==
#!/bin/bash
#SBATCH --job-name=nsblowup
#SBATCH --account=ramanid-prj-cmsc
#SBATCH --qos=normal
#SBATCH --partition=standard
#SBATCH --time=04:00:00
# for a quick pipeline test: sbatch --partition=debug --time=00:14:00 ...
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=8
#SBATCH --mem=16G
#SBATCH --array=0-0
#SBATCH --output=logs/%x_%A_%a.out
# Usage: sbatch --array=0-N cluster/sweep_array.sbatch cluster/lines.txt
# lines.txt: one sweep.py argument string per line (no --out; it is derived from --tag)
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
source /etc/profile.d/modules.sh 2>/dev/null; module load python/3.10.10/gcc >/dev/null 2>&1
source "$HOME/nsblowup/venv/bin/activate"
export OMP_NUM_THREADS=$SLURM_CPUS_PER_TASK OPENBLAS_NUM_THREADS=$SLURM_CPUS_PER_TASK
LINE=$(sed -n "$((SLURM_ARRAY_TASK_ID+1))p" "$1")
TAG=$(echo "$LINE" | sed -n 's/.*--tag \([^ ]*\).*/\1/p')
OUT=${SCRATCH_OUT:-$HOME/nsblowup/runs}/$TAG
mkdir -p "$OUT" logs
echo "$(date) task $SLURM_ARRAY_TASK_ID: $LINE"
python sweep.py --out "$OUT" $LINE


==> anc/collect.py <==
"""
collect.py -- gather every runs/*/rows.jsonl into tables and figures.

Outputs (results/):
  sweep_summary.md            one row per line: range covered, points, folds, branch points,
                              stagnated points, worst residual, min sigma, wall time
  folds.md                    every fold and branch-point flag with its parameter value
  figures/<line>.png          recorded scalars versus the continuation parameter
  figures/line5_map.png       U_eta(X_mid, 0) and torque_hi versus delta for every (Fhi, V0)
  figures/line5_slopes.png    d U_eta(X_mid,0) / d delta at delta = 0 versus Fhi, per V0
  figures/replicas.png        32x16 versus 40x20 for the replicated lines
Usage: python collect.py [--runs runs] [--out results]
"""
import argparse, glob, json, os, time
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ap = argparse.ArgumentParser()
ap.add_argument("--runs", default="runs")
ap.add_argument("--out", default="results")
args = ap.parse_args()
FIG = os.path.join(args.out, "figures")
os.makedirs(FIG, exist_ok=True)

SCALARS = ["U_mid0", "Ueta_mid0", "maxabsU", "torque_lo", "torque_hi", "minV0", "maxF"]


def load(run_dir):
    rows = [json.loads(l) for l in open(os.path.join(run_dir, "rows.jsonl"))]
    pts = [r for r in rows if not r.get("fold")]
    folds = [r for r in rows if r.get("fold")]
    return rows, pts, folds


runs = sorted(d for d in glob.glob(os.path.join(args.runs, "*")) if os.path.exists(os.path.join(d, "rows.jsonl"))
              and not os.path.basename(d).startswith(("smoke", "line0")) and not os.path.basename(d).endswith("_old"))
summary = ["# Sweep summary (" + time.strftime("%Y-%m-%d %H:%M") + ")", "",
           "| line | param | grid | from | to (reached) | points | folds | branch pts | stagnated | max R_inf | min sigma_min | time |",
           "|---|---|---|---|---|---|---|---|---|---|---|---|"]
fold_lines = ["# Folds and branch-point flags", "", "| line | kind | param | value | U_eta(X_mid,0) | torque_hi | sigma_min |", "|---|---|---|---|---|---|---|"]
data = {}
for d in runs:
    name = os.path.basename(d)
    rows, pts, folds = load(d)
    if not pts:
        continue
    data[name] = (rows, pts, folds)
    par = pts[0]["line"]
    grid = "x".join(str(v) for v in pts[0]["grid"])
    done = os.path.exists(os.path.join(d, "DONE"))
    summary.append(f"| {name}{'' if done else ' (running/failed)'} | {par} | {grid} | {pts[0]['lam']:.4g} | {pts[-1]['lam']:.6g} | {len(pts)} | "
                   f"{len(folds)} | {sum(r.get('branch_point', False) for r in pts)} | {sum(r.get('stagnated', False) for r in pts)} | "
                   f"{max(r['R_inf'] for r in pts):.1e} | {min(r['sv_min_bordered'] for r in pts):.1e} | "
                   f"{sum(r.get('wall_time_s', 0) for r in pts)/60:.1f} min |")
    for r in folds:
        fold_lines.append(f"| {name} | fold | {par} | {r['lam']:.8g} | {r['Ueta_mid0']:+.4e} | {r['torque_hi']:.6f} | {r['sv_min_bordered']:.1e} |")
    for r in pts:
        if r.get("branch_point"):
            fold_lines.append(f"| {name} | det-sign change | {par} | {r['lam']:.8g} | {r['Ueta_mid0']:+.4e} | {r['torque_hi']:.6f} | {r['sv_min_bordered']:.1e} |")

    # per-line figure
    lam = np.array([r["lam"] for r in pts])
    fig, axes = plt.subplots(2, 4, figsize=(16, 7))
    for ax, key in zip(axes.ravel(), SCALARS):
        ax.plot(lam, [r[key] for r in pts], ".-", ms=3, lw=0.8)
        for f in folds:
            ax.axvline(f["lam"], color="r", lw=0.8, ls="--")
        for r in pts:
            if r.get("branch_point"):
                ax.axvline(r["lam"], color="m", lw=0.8, ls=":")
        ax.set_title(key); ax.set_xlabel(par); ax.grid(alpha=0.3)
    ax = axes.ravel()[-1]
    ax.semilogy(lam, [r["sv_min_bordered"] for r in pts], ".-", ms=3, lw=0.8, label="sigma_min (bordered)")
    ax.semilogy(lam, [r["R_inf"] for r in pts], ".", ms=3, label="|R|_inf")
    ax.semilogy(lam, [abs(r["compat_residual"]) + 1e-20 for r in pts], ".", ms=3, label="|compat|")
    ax.legend(fontsize=7); ax.set_xlabel(par); ax.set_title("conditioning / residuals"); ax.grid(alpha=0.3)
    fig.suptitle(f"{name}: {par} from {lam[0]:.3g} to {lam[-1]:.4g}, grid {grid}, {len(pts)} points, {len(folds)} folds")
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, f"{name}.png"), dpi=110)
    plt.close(fig)

open(os.path.join(args.out, "sweep_summary.md"), "w").write("\n".join(summary) + "\n")
open(os.path.join(args.out, "folds.md"), "w").write("\n".join(fold_lines) + "\n")
print("\n".join(summary))
print("\n".join(fold_lines))

# ---------------------------------------------------------------- Line 5 map
def line5_map(l5, tag):
    """Line 5 figures and slope table for one family of delta lines."""
    if not l5:
        return

    fig, axes = plt.subplots(1, 2, figsize=(13, 5))
    slopes = {}
    for name, (rows, pts, folds) in sorted(l5.items(), key=lambda kv: (kv[1][1][0]["V0_lo"], kv[1][1][0]["Fhi"])):
        V0 = pts[0]["V0_lo"]; Fhi = pts[0]["Fhi"]
        dl = np.array([r["lam"] for r in pts]); ue = np.array([r["Ueta_mid0"] for r in pts]); um = np.array([r["U_mid0"] for r in pts])
        axes[0].plot(dl, um, ".-", ms=3, lw=0.8, label=f"Fhi={Fhi:g}, V0={V0:g}")
        axes[1].plot(dl, [r["torque_hi"] for r in pts], ".-", ms=3, lw=0.8)
        # slope at delta = 0 from the first two points
        if len(pts) >= 2 and abs(dl[1] - dl[0]) > 0:
            slopes.setdefault(V0, []).append((Fhi, (um[1] - um[0]) / (dl[1] - dl[0])))
    axes[0].set_xlabel("delta"); axes[0].set_ylabel("U(X_mid, 0)"); axes[0].grid(alpha=0.3); axes[0].legend(fontsize=6, ncol=2)
    axes[1].set_xlabel("delta"); axes[1].set_ylabel("torque_hi"); axes[1].grid(alpha=0.3)
    fig.suptitle(f"Line 5{tag}: symmetry breaking F_hi(eta) = Fhi (1 + delta eta)")
    fig.tight_layout(); fig.savefig(os.path.join(FIG, f"line5_map{tag}.png"), dpi=110); plt.close(fig)
    fig, ax = plt.subplots(figsize=(6, 4))
    for V0, lst in sorted(slopes.items()):
        lst.sort()
        ax.plot([f for f, _ in lst], [s for _, s in lst], "o-", label=f"V0={V0:g}")
    ax.set_xlabel("Fhi"); ax.set_ylabel("dU(X_mid,0)/d delta at delta=0"); ax.grid(alpha=0.3); ax.legend()
    ax.set_xscale("log")
    fig.tight_layout(); fig.savefig(os.path.join(FIG, f"line5_slopes{tag}.png"), dpi=110); plt.close(fig)
    with open(os.path.join(args.out, f"line5_slopes{tag}.md"), "w") as f:
        f.write("# Linear response dU(X_mid,0)/d delta at delta = 0\n\n| V0 | Fhi | slope |\n|---|---|---|\n")
        for V0, lst in sorted(slopes.items()):
            for Fhi, s in sorted(lst):
                f.write(f"| {V0:g} | {Fhi:g} | {s:+.6e} |\n")


line5_map({k: v for k, v in data.items() if k.startswith("line5_delta_F")}, "")
line5_map({k: v for k, v in data.items() if k.startswith("e1_delta_F") and k.split("_")[-1] in ("V1","V2","V5")}, "_fullrange")

# ---------------------------------------------------------------- replicas 32x16 vs 40x20
reps = [(k[len("rep40_"):], k) for k in data if k.startswith("rep40_") and k[len("rep40_"):] in data]
if reps:
    fig, axes = plt.subplots(len(reps), 2, figsize=(11, 3 * len(reps)), squeeze=False)
    rep_lines = ["# 32x16 versus 40x20 replicas (interpolated in the parameter)", "", "| line | max diff U_eta(X_mid,0) / max abs | max diff torque_hi / max abs | overlap range |", "|---|---|---|---|"]
    for i, (base, rep) in enumerate(reps):
        pb, pr = data[base][1], data[rep][1]
        lb = np.array([r["lam"] for r in pb]); lr = np.array([r["lam"] for r in pr])
        for j, key in enumerate(["Ueta_mid0", "torque_hi"]):
            axes[i, j].plot(lb, [r[key] for r in pb], "-", lw=1, label="32x16")
            axes[i, j].plot(lr, [r[key] for r in pr], "x", ms=4, label="40x20")
            axes[i, j].set_title(f"{base}: {key}"); axes[i, j].grid(alpha=0.3); axes[i, j].legend(fontsize=7)
        lo, hi = max(lb.min(), lr.min()), min(lb.max(), lr.max())
        ob = np.argsort(lb)
        def rel(key):
            # difference normalised by the line's scale (pointwise relative blows up at zero crossings);
            # the 32x16 curve (dense) is interpolated at the 40x20 parameter values
            vb = np.interp(lr, lb[ob], np.array([r[key] for r in pb])[ob])
            vr = np.array([r[key] for r in pr]); m = (lr >= lo) & (lr <= hi)
            return np.max(np.abs(vb[m] - vr[m])) / max(np.abs(vr[m]).max(), 1e-12) if m.any() else np.nan
        rep_lines.append(f"| {base} | {rel('Ueta_mid0'):.1e} | {rel('torque_hi'):.1e} | [{lo:.3g}, {hi:.3g}] |")
    fig.tight_layout(); fig.savefig(os.path.join(FIG, "replicas.png"), dpi=110); plt.close(fig)
    open(os.path.join(args.out, "replicas.md"), "w").write("\n".join(rep_lines) + "\n")
    print("\n".join(rep_lines))
print(f"figures in {FIG}")


==> anc/continuation.py <==
"""
continuation.py -- pseudo-arclength continuation (Keller 1977) with fold and
branch-point detection, for any object exposing

    obj.set_param(lam)      # mutate the problem so that residual() is at parameter lam
    obj.residual(y) -> r    # r.size == y.size, analytic in y (complex-step safe)
    obj.jacobian(y) -> (J, r)   optional; falls back to complex step on residual()

Bordered system for the corrector (unknowns y, lam; previous point y0, lam0; tangent t):

    R(y; lam)                                  = 0
    t_y . (y - y0) + t_lam (lam - lam0) - ds   = 0

Tangent: solve [[J, R_lam], [t_prev]] t = [0; 1], normalise, orient along t_prev.
Folds: sign change of t_lam between accepted points, refined by bisection in ds.
Branch points: sign change of det(bordered Jacobian) between accepted points that is
not accompanied by a fold (standard test for a simple bifurcation).

The bordered Jacobian must be nonsingular, so use a gauge-fixed problem (LU) or
pass linsolve='rrqr' for a rank-deficient one.
"""
from __future__ import annotations
import time
import numpy as np
import scipy.linalg as sla
from dataclasses import dataclass, field
from typing import Callable, Optional


def complex_step_jacobian(fn: Callable, y: np.ndarray, eps: float = 1e-30):
    r0 = fn(y)
    J = np.empty((r0.size, y.size))
    yc = y.astype(complex)
    for j in range(y.size):
        yp = yc.copy()
        yp[j] += 1j * eps
        J[:, j] = fn(yp).imag / eps
    return J, np.real(r0)


def lu_det_sign(lu, piv):
    d = np.diag(lu)
    if np.any(d == 0):
        return 0
    sgn = np.prod(np.sign(d))
    perm = np.arange(len(piv))
    for i, pi in enumerate(piv):
        if pi != i:
            perm[i], perm[pi] = perm[pi], perm[i]
    visited = np.zeros(len(perm), bool)
    swaps = 0
    for i in range(len(perm)):
        if not visited[i]:
            j, cyc = i, 0
            while not visited[j]:
                visited[j] = True
                j = perm[j]
                cyc += 1
            swaps += cyc - 1
    return int(sgn * (-1) ** swaps)


@dataclass
class ContPoint:
    y: np.ndarray
    lam: float
    tangent: np.ndarray          # unit tangent (y-part then lam)
    ds: float
    newton_iters: int
    R_inf: float
    det_sign: int
    sv_min: float                # smallest singular value estimate of the bordered Jacobian (relative)
    fold: bool = False
    branch_point: bool = False
    wall_time: float = 0.0
    index: int = 0
    stagnated: bool = False      # accepted by the stagnation rule, not by newton_tol


@dataclass
class ArclengthOptions:
    ds0: float = 0.05
    ds_min: float = 1e-6
    ds_max: float = 1.0
    grow: float = 1.6            # ds multiplier after an easy solve
    easy_iters: int = 4          # grow ds when the corrector needs at most this many iterations
    newton_tol: float = 1e-10
    newton_maxit: int = 15
    damping: bool = True
    fold_bisect_iters: int = 30
    fold_tol: float = 1e-8       # |t_lam| at the refined fold
    linsolve: str = "lu"         # 'lu' or 'rrqr' for the bordered system
    rcond: float = 1e-10
    verbose: bool = True
    sv_monitor: bool = True      # inverse-iteration estimate of sigma_min per point (cheap)
    jump_singular: bool = False  # opt-in: try one enlarged step when the corrector fails next to a singular point
    y_weight: Optional[float] = None   # weight w on |dy|^2 in the arclength norm; None -> 1/n (RMS),
                                       # so ds is measured in parameter units when y changes slowly
    stagnation_accept: float = 1e-8    # accept a corrector step whose residual stalls below this
                                       # (relative to the residual scale) -- roundoff floor at large F


class ArclengthContinuation:
    def __init__(self, obj, opts: ArclengthOptions = ArclengthOptions(),
                 dlam_mode: str = "auto", dlam_eps: float = 1e-7):
        self.obj = obj
        self.o = opts
        self.dlam_mode = dlam_mode       # 'complex', 'fd', or 'auto' (complex if it agrees with fd)
        self.dlam_eps = dlam_eps
        self.points: list[ContPoint] = []
        self.folds: list[ContPoint] = []
        self.branch_points: list[tuple[ContPoint, ContPoint]] = []
        self.n_newton_calls = 0
        self.last_stagnated = False

    # ------------------------------------------------------------------ pieces
    def _residual(self, y, lam):
        self.obj.set_param(lam)
        return self.obj.residual(y)

    def _jacobian(self, y, lam):
        self.obj.set_param(lam)
        if hasattr(self.obj, "jacobian"):
            J, r = self.obj.jacobian(y)
        else:
            J, r = complex_step_jacobian(self.obj.residual, y)
        return J, r

    def _dR_dlam(self, y, lam):
        mode = self.dlam_mode
        h = self.dlam_eps * max(1.0, abs(lam))
        r_fd = (self._residual(y, lam + h) - self._residual(y, lam - h)) / (2 * h)
        if mode == "fd":
            self.obj.set_param(lam)
            return r_fd
        try:
            rc = self._residual(y, lam + 1j * 1e-30)
            r_cs = np.imag(rc) / 1e-30
            if not np.all(np.isfinite(r_cs)):
                raise FloatingPointError
        except Exception:
            self.dlam_mode = "fd"
            self.obj.set_param(lam)
            return r_fd
        if mode == "auto":
            scale = max(np.abs(r_fd).max(), 1e-14)
            if np.abs(r_cs - r_fd).max() > 1e-5 * scale:
                if self.o.verbose:
                    print(f"  [dR/dlam] complex step disagrees with FD "
                          f"({np.abs(r_cs - r_fd).max()/scale:.1e} rel); using FD from now on")
                self.dlam_mode = "fd"
                self.obj.set_param(lam)
                return r_fd
            self.dlam_mode = "complex"
        self.obj.set_param(lam)
        return r_cs

    def _w(self, n):
        """Weight on |dy|^2 in the arclength norm: relative RMS change of y, so that ds is in
        parameter units when the solution changes little and shrinks the parameter step where it
        changes fast. Set per step from the previous point via _set_weight(y)."""
        if self.o.y_weight is not None:
            return self.o.y_weight
        return getattr(self, "_wcur", 1.0 / n)

    def _set_weight(self, y):
        n = y.size
        self._wcur = 1.0 / (n * max(1.0, float(np.mean(y * y))))

    def _scale(self, y):
        """Residual scale for the corrector tolerance; the problem may supply residual_scale(y)."""
        if hasattr(self.obj, "residual_scale"):
            return max(1.0, float(self.obj.residual_scale(y)))
        return 1.0

    def _wnorm(self, t):
        n = t.size - 1
        return np.sqrt(self._w(n) * (t[:n] @ t[:n]) + t[n] ** 2)

    def _wdot(self, a, b):
        n = a.size - 1
        return self._w(n) * (a[:n] @ b[:n]) + a[n] * b[n]

    def _bordered(self, y, lam, t_prev):
        J, r = self._jacobian(y, lam)
        Rl = self._dR_dlam(y, lam)
        n = y.size
        B = np.empty((n + 1, n + 1))
        B[:n, :n] = J
        B[:n, n] = Rl
        # constraint row, normalised to unit Euclidean length so the bordered matrix stays well
        # conditioned at folds (with the solution-relative weight w the raw row is O(sqrt(w)) there)
        row = np.concatenate([self._w(n) * t_prev[:n], [t_prev[n]]])
        self._row_scale = 1.0 / max(np.linalg.norm(row), 1e-300)
        B[n, :] = row * self._row_scale
        return B, r

    def _solve(self, B, rhs):
        if self.o.linsolve == "lu":
            lu, piv = sla.lu_factor(B)
            x = sla.lu_solve((lu, piv), rhs)
            det_sign = lu_det_sign(lu, piv)
            sv_min = np.nan
            if self.o.sv_monitor:
                v = np.ones(B.shape[0]) / np.sqrt(B.shape[0])
                for _ in range(10):
                    w = sla.lu_solve((lu, piv), v, trans=1)
                    w = sla.lu_solve((lu, piv), w, trans=0)
                    nw = np.linalg.norm(w)
                    v = w / nw
                sv_min = (1.0 / np.sqrt(nw)) / np.abs(B).max()
            return x, det_sign, sv_min
        x, _, rank, sv = sla.lstsq(B, rhs, cond=self.o.rcond, lapack_driver="gelsd")
        det_sign = 0 if rank < B.shape[0] else int(np.sign(np.linalg.det(B)))
        return x, det_sign, sv[-1] / sv[0]

    def tangent(self, y, lam, t_prev):
        B, _ = self._bordered(y, lam, t_prev)
        rhs = np.zeros(y.size + 1)
        rhs[-1] = 1.0
        t, det_sign, sv_min = self._solve(B, rhs)
        t /= self._wnorm(t)
        if self._wdot(t, t_prev) < 0:
            t = -t
        return t, det_sign, sv_min

    def corrector(self, y_pred, lam_pred, y0, lam0, t, ds):
        """Newton on the bordered system from the predictor. Returns (y, lam, ok, iters, R_inf)."""
        y, lam = y_pred.copy(), float(lam_pred)
        n = y.size
        o = self.o
        w = self._w(n)
        prev_nG = np.inf
        stalls = 0
        self.last_stagnated = False
        for it in range(o.newton_maxit):
            B, r = self._bordered(y, lam, t)
            arc = (w * (t[:n] @ (y - y0)) + t[n] * (lam - lam0) - ds) * self._row_scale
            G = np.concatenate([r, [arc]])
            nG = np.linalg.norm(G, np.inf)
            # tolerance relative to the size of the terms (pressure ~ F^2): at F = 50 the roundoff
            # floor of the residual is ~1e-9, unreachable with an absolute 1e-10
            scale = self._scale(y)
            if nG < o.newton_tol * scale:
                return y, lam, True, it, np.linalg.norm(r, np.inf)
            # roundoff floor: residual no longer decreasing while already small
            if nG < o.stagnation_accept * scale and nG > 0.3 * prev_nG:
                stalls += 1
                if stalls >= 2:
                    self.last_stagnated = True
                    return y, lam, True, it, np.linalg.norm(r, np.inf)
            else:
                stalls = 0
            prev_nG = nG
            dx, _, _ = self._solve(B, -G)
            step = 1.0
            if o.damping:
                for _ in range(6):
                    yn, ln = y + step * dx[:n], lam + step * dx[n]
                    rn = self._residual(yn, ln)
                    arcn = (w * (t[:n] @ (yn - y0)) + t[n] * (ln - lam0) - ds) * self._row_scale
                    if np.linalg.norm(np.concatenate([rn, [arcn]]), np.inf) < nG:
                        break
                    step *= 0.5
            y, lam = y + step * dx[:n], lam + step * dx[n]
            self.n_newton_calls += 1
        B, r = self._bordered(y, lam, t)
        return y, lam, False, o.newton_maxit, np.linalg.norm(r, np.inf)

    # -------------------------------------------------------------------- run
    def run(self, y0, lam0, direction=+1.0, n_points=100, lam_min=-np.inf, lam_max=np.inf,
            stop: Optional[Callable[[ContPoint], bool]] = None,
            record: Optional[Callable[[ContPoint], None]] = None):
        """Trace the branch from (y0, lam0) (assumed converged) with lam initially moving in
        `direction`. Stops after n_points, when lam leaves [lam_min, lam_max], when ds < ds_min,
        or when stop(point) is True. `record` is called on every accepted point (and folds)."""
        o = self.o
        n = y0.size
        t_prev = np.zeros(n + 1)
        t_prev[-1] = direction
        self._set_weight(y0)
        t, det_sign, sv_min = self.tangent(y0, lam0, t_prev)
        p0 = ContPoint(y0.copy(), float(lam0), t, 0.0, 0, float(np.linalg.norm(self._residual(y0, lam0), np.inf)),
                       det_sign, sv_min, index=0)
        self.points.append(p0)
        if record:
            record(p0)
        ds = o.ds0
        k = 0
        while k < n_points:
            prev = self.points[-1]
            t0 = time.perf_counter()
            self._set_weight(prev.y)
            y_pred = prev.y + ds * prev.tangent[:n]
            lam_pred = prev.lam + ds * prev.tangent[n]
            y, lam, ok, its, R_inf = self.corrector(y_pred, lam_pred, prev.y, prev.lam, prev.tangent, ds)
            if not ok:
                # At a simple bifurcation the bordered matrix is singular and halving ds only walks
                # into it. If the previous point is nearly singular, try once to JUMP over it.
                if o.jump_singular and prev.sv_min < 1e-10 and not getattr(prev, "_jumped", False):
                    prev._jumped = True
                    ds = min(ds * 4.0, o.ds_max * 4.0)
                    if o.verbose:
                        print(f"  step {k+1}: corrector failed near a singular point (sv_min={prev.sv_min:.1e}); jumping with ds -> {ds:.2e}")
                    continue
                ds *= 0.5
                if o.verbose:
                    print(f"  step {k+1}: corrector failed (|R|={R_inf:.1e}); ds -> {ds:.2e}")
                if ds < o.ds_min:
                    print("  ** ds below ds_min; stopping")
                    break
                continue
            t_new, det_sign, sv_min = self.tangent(y, lam, prev.tangent)
            pt = ContPoint(y, lam, t_new, ds, its, R_inf, det_sign, sv_min,
                           wall_time=time.perf_counter() - t0, index=len(self.points),
                           stagnated=self.last_stagnated)
            # fold: t_lam changes sign
            fold_here = prev.tangent[n] * t_new[n] < 0
            # branch point: det sign flips without a fold
            bp_here = (det_sign != 0 and prev.det_sign != 0 and det_sign != prev.det_sign and not fold_here)
            if fold_here:
                fp = self._refine_fold(prev, ds)
                if fp is not None:
                    fp.fold = True
                    self.folds.append(fp)
                    if record:
                        record(fp)
                    if o.verbose:
                        print(f"  ** fold at lam = {fp.lam:.10g} (t_lam = {fp.tangent[n]:+.1e})")
            if bp_here:
                pt.branch_point = True
                self.branch_points.append((prev, pt))
                if o.verbose:
                    print(f"  ** det sign change without fold between lam = {prev.lam:.6g} and {lam:.6g}: "
                          f"possible branch point")
            self.points.append(pt)
            k += 1
            if record:
                record(pt)
            if o.verbose:
                print(f"  pt {pt.index:4d}  lam = {lam:+.8g}  ds = {ds:.2e}  its = {its}{'*' if pt.stagnated else ' '} |R| = {R_inf:.1e}  "
                      f"t_lam = {t_new[n]:+.3f}  det = {det_sign:+d}  sv_min ~ {sv_min:.1e}  ({pt.wall_time:.2f}s)")
            if its <= o.easy_iters:
                ds = min(ds * (o.grow ** 2 if its <= 1 else o.grow), o.ds_max)
            if not (lam_min <= lam <= lam_max):
                if o.verbose:
                    print("  lam left the requested range; stopping")
                break
            if stop is not None and stop(pt):
                if o.verbose:
                    print("  stop criterion met")
                break
        return self.points

    def _refine_fold(self, prev: ContPoint, ds_taken: float) -> Optional[ContPoint]:
        """Bisection in ds from `prev` until |t_lam| < fold_tol."""
        n = prev.y.size
        lo, hi = 0.0, ds_taken
        s_lo = np.sign(prev.tangent[n])
        best = None
        for _ in range(self.o.fold_bisect_iters):
            mid = 0.5 * (lo + hi)
            y_pred = prev.y + mid * prev.tangent[:n]
            lam_pred = prev.lam + mid * prev.tangent[n]
            y, lam, ok, its, R_inf = self.corrector(y_pred, lam_pred, prev.y, prev.lam, prev.tangent, mid)
            if not ok:
                hi = mid
                continue
            t, det_sign, sv_min = self.tangent(y, lam, prev.tangent)
            best = ContPoint(y, lam, t, mid, its, R_inf, det_sign, sv_min, index=-1)
            if abs(t[n]) < self.o.fold_tol:
                break
            if np.sign(t[n]) == s_lo:
                lo = mid
            else:
                hi = mid
        return best


==> anc/core_solver.py <==
"""
core_solver.py
==============

Chebyshev collocation solver for the *leading-order* axisymmetric self-similar
swirl core of "Finite Time Blowup for Navier-Stokes" (OpenAI, Sep 2026), written
in the smooth profile variables of that paper's eq. (4.4), and posed either

  (a) on the axis domain   X in [0, Xc]   (regularity at X = 0), or
  (b) on an annulus        X in [Xi, Xo]  (contracting porous walls, the
                                            unsteady analogue of Gumerov &
                                            Duraiswami, ASME FEDSM98-5110).

Similarity variables (paper eq. 3.2 / 4.1), viscosity nu = 1:

    tau = 1 - t,  A = 1/2 + h,  D = 1/2 - h,  A + D = 1
    z = q^D eta,  tau = q (1 - eta^2),  X = r^2 / (2 q)
    d = 1 - eta^2,  L = 1 - 2 h eta^2

Fields (paper eq. 4.3-4.4; F, U, v0, Pi are smooth in X at the axis):

    u_theta = q^{-A} sqrt(2X) F(X,eta)
    u_z     = q^{-A} U(X,eta)
    r u_r   = X v0(X,eta)
    p       = q^{-2A} Pi(X,eta)

Derivative operators (paper Lemma 4.1, verified symbolically in tests.py):

    d_t (q^b f) = q^{b-1} T_b f,   T_b f = L^{-1}( -b f + D eta f_eta + X f_X )
    d_z (q^b f) = q^{b-D} Z_b f,   Z_b f = L^{-1}( 2 b eta f + d f_eta - 2 eta X f_X )

Leading-order system (radial viscosity retained, axial viscosity dropped;
the latter is O(q^{2h}) smaller).  Derivation in notes.tex, Sec. 3.

  [theta]  T_{-(A+1/2)} F + v0 (X F_X + F) + U Z_{-(A+1/2)} F - 2 (X F)_XX  = 0
  [z]      T_{-A} U + X v0 U_X + U Z_{-A} U + Z_{-2A} Pi   - 2 (X U_X)_X  = 0
  [cont]   (X v0)_X - L^{-1}( 2 A eta U - d U_eta + 2 eta X U_X )           = 0
  [rad]    Pi_X - F^2                                                        = 0

Pi is eliminated:  Pi(X,eta) = Pi0(eta) + int_{X_lo}^X F^2 dx, with the
"pressure datum" Pi0(eta) an unknown function (analogue of the constants
alpha, beta in the 1998 pressure ansatz P = Pi(eta) - alpha zeta^2/2 - beta zeta).

The eta-direction is first order (time-like; eta = 0 is the dividing plane,
eta = +-1 is t = 1 away from the origin).  No boundary conditions are imposed
in eta; the PDE is collocated at every eta node including +-1, and the
polynomial ansatz selects the smooth (analytic) branch, in the same spirit as
collocating a regular-singular ODE at its singular point.

Author: reconstructed from the 1998 Chebyshev/continuation approach, 2026.
"""
from __future__ import annotations
import numpy as np
import scipy.linalg as sla
from dataclasses import dataclass, field
from typing import Callable, Optional

# ----------------------------------------------------------------------------
# Chebyshev machinery (Trefethen, Spectral Methods in MATLAB, cheb.m)
# ----------------------------------------------------------------------------
def cheb(N: int):
    """Chebyshev differentiation matrix and Gauss-Lobatto nodes on [-1,1].
    Nodes ordered x[0]=1 ... x[N]=-1 (Trefethen convention)."""
    if N == 0:
        return np.zeros((1, 1)), np.array([1.0])
    x = np.cos(np.pi * np.arange(N + 1) / N)
    c = np.hstack([2.0, np.ones(N - 1), 2.0]) * (-1.0) ** np.arange(N + 1)
    Xm = np.tile(x, (N + 1, 1)).T
    dX = Xm - Xm.T
    Dm = np.outer(c, 1.0 / c) / (dX + np.eye(N + 1))
    Dm = Dm - np.diag(Dm.sum(axis=1))
    return Dm, x


def cheb_interval(N: int, a: float, b: float):
    """Nodes and D on [a,b], ordered increasing (a ... b)."""
    Dm, x = cheb(N)
    # reverse to increasing order
    x = x[::-1]
    Dm = Dm[::-1, ::-1]
    s = (b - a) / 2.0
    return Dm / s, a + s * (x + 1.0)


def cheb_integration_matrix(D: np.ndarray, x: np.ndarray):
    """Matrix Q such that (Q f)_j = int_{x[0]}^{x[j]} f dx  (spectral, via
    inverting D on the space of polynomials vanishing at x[0])."""
    N = len(x) - 1
    # Solve D g = f with g(x0)=0 : replace first row of D with e_0
    Dm = D.copy()
    Dm[0, :] = 0.0
    Dm[0, 0] = 1.0
    Q = np.linalg.inv(Dm)
    Q[:, 0] = 0.0   # the modified first equation had rhs 0, not f_0
    return Q


# ----------------------------------------------------------------------------
# Problem definition
# ----------------------------------------------------------------------------
@dataclass
class Params:
    h: float = 0.01          # 0 < h < 1/100 in the paper; solver accepts any h < 1/2
    X_lo: float = 0.0        # 0 -> axis problem; > 0 -> inner contracting wall
    X_hi: float = 1.0        # outer boundary in similarity radius
    eta_max: float = 1.0     # collocate eta in [-eta_max, eta_max]; 1.0 = full range
    NX: int = 24
    NE: int = 12
    xmap: float = 0.0        # sinh map strength: >0 clusters X nodes at the OUTER wall, <0 at the INNER wall, 0 = plain Chebyshev
    emap: float = 0.0        # tanh map strength a: eta = eta_max tanh(a s)/tanh(a) clusters eta nodes at BOTH ends (the sonic layer 1 - eta^2 ~ D/|U|); 0 = plain

    @property
    def A(self):
        return 0.5 + self.h

    @property
    def D(self):
        return 0.5 - self.h


@dataclass
class BoundaryData:
    """Boundary data as functions of eta (vectorised numpy callables).
    Any entry set to None is not imposed.

    Outer wall X = X_hi : F_hi, U_hi, v0_hi
    Inner wall X = X_lo (only if X_lo > 0): F_lo, U_lo, v0_lo
    Pressure datum: Pi0 (function of eta) -- imposed only if v0 is NOT imposed
    at the far wall (otherwise Pi0 is solved for)."""
    F_hi: Optional[Callable] = None
    U_hi: Optional[Callable] = None
    v0_hi: Optional[Callable] = None
    F_lo: Optional[Callable] = None
    U_lo: Optional[Callable] = None
    v0_lo: Optional[Callable] = None
    Pi0: Optional[Callable] = None


def mapped_x_grid(N: int, a: float, b: float, amap: float):
    """Chebyshev nodes on [a, b] clustered toward b by the sinh map
        X(s) = a + (b - a) * (1 - sinh(amap (1 - u)) / sinh(amap)),  u = (1 + s)/2,
    with X'(s) > 0 everywhere (no singular Jacobian). Returns D_X, X, Q_X (integration from a)."""
    Ds, s = cheb(N)
    s = s[::-1]; Ds = Ds[::-1, ::-1]
    u = 0.5 * (1.0 + s)
    if amap > 0:       # cluster toward b (outer wall)
        v = 1.0 - np.sinh(amap * (1.0 - u)) / np.sinh(amap)
        dv = 0.5 * amap * np.cosh(amap * (1.0 - u)) / np.sinh(amap)      # dv/ds
    else:              # amap < 0: cluster toward a (inner wall)
        aa = -amap
        v = np.sinh(aa * u) / np.sinh(aa)
        dv = 0.5 * aa * np.cosh(aa * u) / np.sinh(aa)
    X = a + (b - a) * v
    Xs = (b - a) * dv                                                # dX/ds > 0
    DX = Ds / Xs[:, None]                                            # d/dX = (1/X'(s)) d/ds
    Qs = cheb_integration_matrix(Ds, s)                              # int_{s0}^{s} g ds
    QX = Qs * Xs[None, :]                                            # int f dX = int f X'(s) ds
    return DX, X, QX


class Grid:
    def __init__(self, p: Params):
        self.p = p
        if getattr(p, "xmap", 0.0) and p.xmap != 0:
            self.DX, self.X, self.QX = mapped_x_grid(p.NX, p.X_lo, p.X_hi, p.xmap)
        else:
            self.DX, self.X = cheb_interval(p.NX, p.X_lo, p.X_hi)
            self.QX = cheb_integration_matrix(self.DX, self.X)   # int from X_lo
        if getattr(p, "emap", 0.0) and p.emap != 0:
            Ds, sg = cheb(p.NE); sg = sg[::-1]; Ds = Ds[::-1, ::-1]; a = p.emap
            self.eta = p.eta_max * np.tanh(a * sg) / np.tanh(a)
            eta_s = p.eta_max * a * (1.0 - np.tanh(a * sg) ** 2) / np.tanh(a)          # d eta / d s > 0
            self.DE = Ds / eta_s[:, None]
        else:
            self.DE, self.eta = cheb_interval(p.NE, -p.eta_max, p.eta_max)
        self.nX, self.nE = p.NX + 1, p.NE + 1
        # 2-D arrays indexed [iX, iE]
        self.XX, self.EE = np.meshgrid(self.X, self.eta, indexing="ij")
        self.d = 1.0 - self.EE ** 2
        self.L = 1.0 - 2.0 * p.h * self.EE ** 2
        self.Linv = 1.0 / self.L

    # derivatives of 2-D arrays f[iX,iE]
    def dX(self, f):
        return self.DX @ f

    def dE(self, f):
        return f @ self.DE.T

    def intX(self, f):
        return self.QX @ f

    # paper Lemma 4.1 operators
    def T(self, b, f):
        return self.Linv * (-b * f + self.p.D * self.EE * self.dE(f) + self.XX * self.dX(f))

    def Z(self, b, f):
        return self.Linv * (2.0 * b * self.EE * f + self.d * self.dE(f)
                            - 2.0 * self.EE * self.XX * self.dX(f))


# ----------------------------------------------------------------------------
# Residuals of the leading-order system on the grid
# ----------------------------------------------------------------------------
def v0_from_U(g: Grid, U):
    """Continuity: (X v0)_X = L^{-1}(2A eta U - d U_eta + 2 eta X U_X).
    Integrate from X_lo. Returns V0 = X v0 and v0.
    Axis problem: V0(0)=0, v0(0) from the equation itself (regular limit).
    Wall problem: V0(X_lo) supplied separately (see solve())."""
    p = g.p
    rhs = g.Linv * (2.0 * p.A * g.EE * U - g.d * g.dE(U) + 2.0 * g.EE * g.XX * g.dX(U))
    return rhs


def residuals(g: Grid, F, U, Pi0, V0_lo=None):
    """Return dict of residual arrays for the theta, z equations (2-D),
    plus derived fields V0, v0, Pi. Pi0: 1-D array over eta."""
    p = g.p
    rhs_cont = v0_from_U(g, U)
    V0 = g.intX(rhs_cont)
    if V0_lo is not None:
        V0 = V0 + V0_lo[None, :]
    # v0 = V0 / X ; at the axis use the limit v0(0) = rhs_cont(0)
    with np.errstate(divide="ignore", invalid="ignore"):
        v0 = np.where(g.XX > 0, V0 / np.where(g.XX > 0, g.XX, 1.0), rhs_cont)
    Pi = Pi0[None, :] + g.intX(F ** 2)

    Ap = p.A + 0.5
    XF = g.XX * F
    R_theta = (g.T(-Ap, F) + v0 * (g.XX * g.dX(F) + F) + U * g.Z(-Ap, F)
               - 2.0 * g.dX(g.dX(XF)))
    R_z = (g.T(-p.A, U) + V0 * g.dX(U) + U * g.Z(-p.A, U) + g.Z(-2.0 * p.A, Pi)
           - 2.0 * g.dX(g.XX * g.dX(U)))
    return dict(R_theta=R_theta, R_z=R_z, V0=V0, v0=v0, Pi=Pi)


# ----------------------------------------------------------------------------
# Unknown vector packing and the full nonlinear residual (Newton target)
# ----------------------------------------------------------------------------
class Problem:
    """Discrete nonlinear system F(y) = 0.

    gauge_fix : if True (and Pi0 is an unknown) the outer-flux collocation row at the
                eta node nearest 0 is replaced by the gauge condition Pi0(eta_pin) = Pi0_pin.
                The dropped flux row is still evaluated and stored in self.compat_residual
                (a free estimate of the discretisation error in the integrated continuity
                compatibility).  The system is then square and nonsingular, so Newton can
                use LU and converge to tolerance instead of stalling at the SVD floor.
    linsolve  : 'svd'  -- truncated SVD pseudo-inverse (original behaviour)
                'rrqr' -- rank-revealing QR least squares (LAPACK gelsy): same min-norm
                          step as the SVD to ~1e-12, 4-9x cheaper (RD, 12 Sep 2026)
                'lu'   -- LU (requires gauge_fix for a nonsingular Jacobian)
    """
    def __init__(self, p: Params, bd: BoundaryData, gauge_fix: bool = False,
                 linsolve: str = "svd", Pi0_pin: float = 0.0):
        self.p, self.bd = p, bd
        self.g = Grid(p)
        g = self.g
        self.axis = p.X_lo == 0.0
        # decide whether Pi0 is an unknown
        self.solve_Pi0 = bd.v0_hi is not None
        if not self.solve_Pi0 and bd.Pi0 is None:
            raise ValueError("Give either v0_hi (then Pi0 is solved for) or Pi0.")
        self.n_unknowns = 2 * g.nX * g.nE + (g.nE if self.solve_Pi0 else 0)
        if linsolve not in ("svd", "rrqr", "lu"):
            raise ValueError("linsolve must be 'svd', 'rrqr' or 'lu'")
        if linsolve == "lu" and not gauge_fix:
            raise ValueError("linsolve='lu' needs gauge_fix=True (otherwise J is singular)")
        self.gauge_fix = bool(gauge_fix) and self.solve_Pi0
        if self.gauge_fix and (p.NE % 2 == 1 or abs(g.eta[int(np.argmin(np.abs(g.eta)))]) > 1e-14):
            # Measured 12 Sep 2026: the discrete pressure gauge is an EXACT null vector only for
            # symmetric node sets containing eta = 0 (even NE): the collocated first-order gauge
            # ODE then has an exact even-polynomial solution.  For odd NE the null vector is only
            # approximate (sv ~ 1e-11) and pinning a flux row makes the reduced system singular.
            raise ValueError("gauge_fix requires an even NE (a collocation node at eta = 0)")
        self.linsolve = linsolve
        self.Pi0_pin = Pi0_pin
        self.j_pin = int(np.argmin(np.abs(g.eta)))
        self.compat_residual = None
        # diagnostics from the last Newton call
        self.last_iters = None
        self.last_sv = None
        self.last_rank = None
        self.last_sv_min = None
        self.last_det_sign = None

    def rebuild_grid(self):
        """Call after mutating self.p (e.g. X_lo, X_hi, h, eta_max during continuation)."""
        self.g = Grid(self.p)
        self.axis = self.p.X_lo == 0.0
        self.j_pin = int(np.argmin(np.abs(self.g.eta)))

    # ---- packing
    def pack(self, F, U, Pi0):
        parts = [F.ravel(), U.ravel()]
        if self.solve_Pi0:
            parts.append(Pi0)
        return np.concatenate(parts)

    def unpack(self, y):
        g = self.g
        n = g.nX * g.nE
        F = y[:n].reshape(g.nX, g.nE)
        U = y[n:2 * n].reshape(g.nX, g.nE)
        Pi0 = y[2 * n:] if self.solve_Pi0 else self.bd.Pi0(g.eta)
        return F, U, Pi0

    # ---- residual
    def residual(self, y):
        g, p, bd = self.g, self.p, self.bd
        F, U, Pi0 = self.unpack(y)
        V0_lo = None
        if not self.axis:
            V0_lo = g.X[0] * bd.v0_lo(g.eta)
        R = residuals(g, F, U, Pi0, V0_lo)
        Rth, Rz = R["R_theta"].copy(), R["R_z"].copy()
        eqs = []
        # theta and z equations: collocate at X nodes 0..NX-1 for axis problem
        # (node 0 = axis acts as regularity condition), 1..NX-1 for wall problem
        i0 = 0 if self.axis else 1
        eqs.append(Rth[i0:-1, :].ravel())
        eqs.append(Rz[i0:-1, :].ravel())
        # boundary conditions at X_hi
        eqs.append(F[-1, :] - bd.F_hi(g.eta))
        eqs.append(U[-1, :] - bd.U_hi(g.eta))
        if not self.axis:
            eqs.append(F[0, :] - bd.F_lo(g.eta))
            eqs.append(U[0, :] - bd.U_lo(g.eta))
        if self.solve_Pi0:
            flux = R["v0"][-1, :] - bd.v0_hi(g.eta)
            if self.gauge_fix:
                if not np.iscomplexobj(y):
                    self.compat_residual = float(np.real(flux[self.j_pin]))
                flux = flux.copy()
                flux[self.j_pin] = Pi0[self.j_pin] - self.Pi0_pin
            eqs.append(flux)
        r = np.concatenate(eqs)
        assert r.size == y.size, (r.size, y.size)
        return r

    # ---- Newton with finite-difference Jacobian (dense; fine for ~2000 dof)
    def jacobian(self, y, eps=1e-30):
        """Complex-step Jacobian (machine precision; residual is analytic in y)."""
        r0 = self.residual(y)
        J = np.empty((r0.size, y.size))
        yc = y.astype(complex)
        for j in range(y.size):
            yp = yc.copy()
            yp[j] += 1j * eps
            J[:, j] = self.residual(yp).imag / eps
        return J, r0

    def newton(self, y0, tol=1e-10, maxit=30, verbose=True, damping=True,
               rcond=1e-10, stall_tol=1e-3):
        """Damped Newton with SVD pseudo-inverse.

        The discrete system has exactly one null direction: the pressure gauge
        Pi0 -> Pi0 + kappa (1-eta^2)^{-2A}  (physical p -> p + kappa tau^{-2A}).
        Correspondingly the continuum equations carry one integral redundancy,
        which the discretisation satisfies only to spectral accuracy, so the
        residual stagnates at a small floor that decreases with resolution.
        Convergence is declared at |R|_inf < tol OR when the residual stops
        decreasing (relative change < stall_tol) after having dropped below 1e-5.
        """
        y = y0.copy()
        self.last_sv = None
        prev = np.inf
        for it in range(maxit):
            J, r = self.jacobian(y)
            nr = np.linalg.norm(r, np.inf)
            if verbose:
                print(f"  Newton it {it:2d}  |R|_inf = {nr:.3e}")
            if nr < tol:
                self.last_iters = it
                return y, True
            if nr < 1e-5 and abs(prev - nr) < stall_tol * nr:
                if verbose:
                    print(f"  (stagnated at discretisation-compatibility floor {nr:.2e}; accepted)")
                self.last_iters = it
                return y, True
            prev = nr
            dy = self.linear_step(J, r, rcond)
            lam = 1.0
            if damping:
                for _ in range(8):
                    if np.linalg.norm(self.residual(y + lam * dy), np.inf) < nr:
                        break
                    lam *= 0.5
            y = y + lam * dy
            self.last_iters = it + 1
        self.last_iters = maxit
        return y, False

    def linear_step(self, J, r, rcond=1e-10):
        """Newton step dy solving J dy = -r with the configured linear solver.
        Side effects: self.last_sv (svd), self.last_rank (rrqr), self.last_sv_min and
        self.last_det_sign (lu)."""
        if self.linsolve == "svd":
            U_, sv, Vt = np.linalg.svd(J, full_matrices=False)
            self.last_sv = sv
            self.last_sv_min = sv[-1] / sv[0]
            keep = sv > rcond * sv[0]
            self.last_rank = int(keep.sum())
            return Vt[keep].T @ ((U_[:, keep].T @ -r) / sv[keep])
        if self.linsolve == "rrqr":
            dy, _, rank, _ = sla.lstsq(J, -r, cond=rcond, lapack_driver="gelsy")
            self.last_rank = int(rank)
            return dy
        # lu
        lu, piv = sla.lu_factor(J)
        self.last_det_sign = lu_det_sign(lu, piv)
        self.last_sv_min = smallest_sv_estimate(lu, piv) / np.abs(J).max()
        return sla.lu_solve((lu, piv), -r)

    def continuation(self, y0, set_param: Callable[[float], None], svals, **kw):
        """Simple natural continuation: for each s in svals call set_param(s)
        (which must mutate self.bd) and re-solve from the previous solution."""
        y = y0
        sols = []
        for s in svals:
            set_param(s)
            print(f"continuation parameter = {s}")
            y, ok = self.newton(y, **kw)
            if not ok:
                print("  ** Newton failed; stopping continuation")
                break
            sols.append((s, y.copy()))
        return sols


# ----------------------------------------------------------------------------
# Linear-algebra helpers for the LU path
# ----------------------------------------------------------------------------
def lu_det_sign(lu, piv):
    """Sign of det(J) from scipy's lu_factor output (+1, -1, or 0)."""
    d = np.diag(lu)
    if np.any(d == 0):
        return 0
    sgn = np.prod(np.sign(d))
    # parity of the row permutation
    perm = np.arange(len(piv))
    for i, pi in enumerate(piv):
        if pi != i:
            perm[i], perm[pi] = perm[pi], perm[i]
    visited = np.zeros(len(perm), bool)
    swaps = 0
    for i in range(len(perm)):
        if not visited[i]:
            j, cyc = i, 0
            while not visited[j]:
                visited[j] = True
                j = perm[j]
                cyc += 1
            swaps += cyc - 1
    return int(sgn * (-1) ** swaps)


def smallest_sv_estimate(lu, piv, iters=12, rng=np.random.default_rng(0)):
    """Estimate sigma_min(J) by inverse iteration on J^T J using the LU factors:
    v <- J^{-1} J^{-T} v.  Cost: 2*iters triangular solves."""
    n = lu.shape[0]
    v = rng.standard_normal(n)
    v /= np.linalg.norm(v)
    s = np.inf
    for _ in range(iters):
        w = sla.lu_solve((lu, piv), v, trans=1)
        w = sla.lu_solve((lu, piv), w, trans=0)
        nw = np.linalg.norm(w)
        s = 1.0 / np.sqrt(nw)
        v = w / nw
    return s


# ----------------------------------------------------------------------------
# Exact reference solutions
# ----------------------------------------------------------------------------
def heat_exterior_H(Zv, h, nquad=80):
    """Paper eq. (4.29): H(Z) = Gamma(1+h)^{-1} int_0^inf e^{-v} v^h (1+Zv)^{-h} dv.
    Generalized Gauss-Laguerre with weight v^h e^{-v} (the factor v^h is not
    smooth at v=0, so ordinary Gauss-Laguerre converges slowly)."""
    from scipy.special import roots_genlaguerre
    from math import gamma
    v, w = roots_genlaguerre(nquad, h)
    Zv = np.asarray(Zv, dtype=float)
    out = np.empty_like(Zv)
    for idx, zz in np.ndenumerate(Zv):
        out[idx] = np.sum(w * (1.0 + zz * v) ** (-h)) / gamma(1.0 + h)
    return out


def heat_exterior_Pi0(X_lo, eta, h, c_inf=1.0):
    """Pi(X_lo, eta) = - int_{X_lo}^inf E^2/(2x) dx for the heat exterior
    (paper eq. 4.25), so that the physical pressure is height independent."""
    from scipy.integrate import quad
    A = 0.5 + h
    out = np.empty_like(eta)
    for i, e in enumerate(eta):
        d = 1.0 - e ** 2
        f = lambda x: c_inf ** 2 * x ** (-2 * A - 1) * heat_exterior_H(np.array([2 * d / x]), h)[0] ** 2 / 2.0
        out[i] = -quad(f, X_lo, np.inf, limit=200)[0]
    return out


def heat_exterior_F(g: Grid, c_inf=1.0):
    """Purely azimuthal exact solution: E = c_inf X^{-A} H(2 d / X), F = E/sqrt(2X)."""
    p = g.p
    E = c_inf * g.XX ** (-p.A) * heat_exterior_H(2.0 * g.d / g.XX, p.h)
    return E / np.sqrt(2.0 * g.XX)


if __name__ == "__main__":
    print(__doc__)


==> anc/deflation.py <==
"""
deflation.py -- how many solutions does the axis (Dirichlet) problem have?

notes.tex Sec. 4.2: the axis problem (X in [0, X_hi], F = Fhi and U = 0 at X_hi, Pi0 given)
converges at fixed resolution but the answer changes with resolution.  Deflated Newton
(Farrell, Birkisson, Funke, SIAM J. Sci. Comput. 37, 2015) finds distinct solutions from one
initial guess by dividing the residual by the distance to every solution already found:

    G(y) = M(y) R(y),   M(y) = prod_k ( 1/||y - y_k||^2 + 1 )

Each deflated Newton run either converges to a NEW solution or diverges.  We repeat from several
initial guesses at several resolutions and report the distinct solutions found, their F(0, 0),
U structure, and the smallest singular value of the (undeflated) Jacobian there.

Usage: python deflation.py [--grids 12x6,16x8,24x10] [--Fhi 1] [--X_hi 2] [--eta_c 0.9] [--out results/deflation.md]
"""
import argparse, json, os, time
import numpy as np
import scipy.linalg as sla
import core_solver as cs

ap = argparse.ArgumentParser()
ap.add_argument("--grids", default="12x6,16x8,20x10,24x12")
ap.add_argument("--Fhi", type=float, default=1.0)
ap.add_argument("--X_hi", type=float, default=2.0)
ap.add_argument("--eta_c", type=float, default=0.8, help="0.8 = run_core default (the notes' setting)")
ap.add_argument("--h", type=float, default=0.01)
ap.add_argument("--max_solutions", type=int, default=6)
ap.add_argument("--out", default="results/deflation.md")
ap.add_argument("--seed", type=int, default=0)
args = ap.parse_args()
os.makedirs(os.path.dirname(args.out), exist_ok=True)
rng = np.random.default_rng(args.seed)


def make(NX, NE):
    p = cs.Params(h=args.h, X_lo=0.0, X_hi=args.X_hi, eta_max=args.eta_c, NX=NX, NE=NE)
    bd = cs.BoundaryData(F_hi=lambda e: args.Fhi * np.ones_like(e), U_hi=lambda e: 0 * e, Pi0=lambda e: 0 * e)
    return cs.Problem(p, bd)


def deflated_newton(prob, y0, found, tol=1e-10, maxit=60, shift=1.0, power=2):
    """Newton on G = M R with exact Jacobian  J_G = M J + R (grad M)^T ; RRQR least-squares step."""
    y = y0.copy()
    for it in range(maxit):
        J, r = prob.jacobian(y)
        M = 1.0
        gradM = np.zeros_like(y)
        for yk in found:
            d = y - yk
            nd2 = d @ d
            mk = 1.0 / nd2 ** (power / 2) + shift
            M *= mk
            gradM += (-power * d / nd2 ** (power / 2 + 1)) / mk
        gradM *= M
        G = M * r
        JG = M * J + np.outer(r, gradM)
        nr = np.linalg.norm(r, np.inf)
        if nr < tol:
            return y, True, it
        dy, _, rank, _ = sla.lstsq(JG, -G, cond=1e-12, lapack_driver="gelsy")
        # damping on the deflated residual
        lam = 1.0
        nG = np.linalg.norm(G, np.inf)
        for _ in range(8):
            yn = y + lam * dy
            rn = prob.residual(yn)
            Mn = 1.0
            for yk in found:
                dn = yn - yk
                Mn *= 1.0 / (dn @ dn) ** (power / 2) + shift
            if np.linalg.norm(Mn * rn, np.inf) < nG:
                break
            lam *= 0.5
        y = y + lam * dy
        if not np.all(np.isfinite(y)) or np.abs(y).max() > 1e6:
            return y, False, it
    return y, False, maxit


def describe(prob, y):
    g = prob.g
    F, U, Pi0 = prob.unpack(y)
    R = cs.residuals(g, F, U, Pi0)
    j0 = int(np.argmin(np.abs(g.eta)))
    J, r = prob.jacobian(y)
    sv = np.linalg.svd(J, compute_uv=False)
    return dict(F00=float(F[0, j0]), Fmin=float(F.min()), Fmax=float(F.max()), maxabsU=float(np.abs(U).max()),
                U_odd=float(np.abs(U + U[:, ::-1]).max()), minV0=float(R["V0"].min()),
                sv_min=float(sv[-1] / sv[0]), R_inf=float(np.linalg.norm(r, np.inf)))


def initial_guesses(prob):
    g = prob.g
    ones = np.ones((g.nX, g.nE)); zeros = np.zeros((g.nX, g.nE))
    Xn = g.XX / g.p.X_hi
    guesses = [
        ("F=Fhi, U=0", prob.pack(args.Fhi * ones, zeros, None)),
        ("F=Fhi*X/Xhi, U=0", prob.pack(args.Fhi * Xn, zeros, None)),
        ("F=Fhi*(2-X/Xhi), U=0", prob.pack(args.Fhi * (2 - Xn), zeros, None)),
        ("F=Fhi, U=0.3*eta*(1-X/Xhi)", prob.pack(args.Fhi * ones, 0.3 * g.EE * (1 - Xn), None)),
        ("F=Fhi, U=-0.3*eta*(1-X/Xhi)", prob.pack(args.Fhi * ones, -0.3 * g.EE * (1 - Xn), None)),
        ("random 0.3", prob.pack(args.Fhi * ones + 0.3 * rng.standard_normal(ones.shape), 0.3 * rng.standard_normal(ones.shape), None)),
    ]
    return guesses


lines = [f"# Deflated Newton on the axis problem ({time.strftime('%Y-%m-%d %H:%M')})", "",
         f"Fhi = {args.Fhi}, X_hi = {args.X_hi}, eta_c = {args.eta_c}, h = {args.h}, Pi0 = 0. Solutions are distinct if ||y_i - y_j||_inf > 1e-6.", ""]
all_found = {}
for gs in args.grids.split(","):
    NX, NE = (int(v) for v in gs.split("x"))
    prob = make(NX, NE)
    found = []
    log = []
    t0 = time.perf_counter()
    for gname, y0 in initial_guesses(prob):
        # undeflated first, then deflated against everything found so far
        for attempt in range(args.max_solutions):
            if not found:
                # undeflated: use the damped SVD Newton of core_solver (the run_core path)
                y, ok = prob.newton(y0, tol=1e-10, maxit=60, verbose=False)
                its = prob.last_iters
            else:
                y, ok, its = deflated_newton(prob, y0, found)
            if not ok:
                d = describe(prob, y)
                log.append(f"  start '{gname}', deflated against {len(found)}: NOT converged after {its} its "
                           f"(|R|={d['R_inf']:.1e}, F(0,0)={d['F00']:+.4f}, max|U|={d['maxabsU']:.2e})")
                break
            if any(np.abs(y - yk).max() < 1e-6 for yk in found):
                log.append(f"  start '{gname}': re-found solution (should not happen with deflation)")
                break
            found.append(y.copy())
            d = describe(prob, y)
            log.append(f"  start '{gname}', deflated against {len(found)-1}: NEW solution #{len(found)} in {its} its: "
                       f"F(0,0)={d['F00']:.6f}, F in [{d['Fmin']:.3f},{d['Fmax']:.3f}], max|U|={d['maxabsU']:.3e}, "
                       f"U odd-defect={d['U_odd']:.1e}, min V0={d['minV0']:.4f}, sv_min={d['sv_min']:.1e}")
            if len(found) >= args.max_solutions:
                break
    dt = time.perf_counter() - t0
    all_found[gs] = [describe(prob, y) for y in found]
    lines += [f"## grid {gs}: {len(found)} distinct solution(s) in {dt:.0f} s", ""] + log + [""]
    lines += ["| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |", "|---|---|---|---|---|---|---|---|"]
    for k, d in enumerate(all_found[gs], 1):
        lines.append(f"| {k} | {d['F00']:.6f} | [{d['Fmin']:.3f}, {d['Fmax']:.3f}] | {d['maxabsU']:.3e} | {d['U_odd']:.1e} | {d['minV0']:.4f} | {d['sv_min']:.1e} | {d['R_inf']:.1e} |")
    lines.append("")
    print("\n".join(lines[-(len(log) + len(all_found[gs]) + 5):]), flush=True)
    np.savez(os.path.join(os.path.dirname(args.out), f"deflation_{gs}.npz"), **{f"y{k}": y for k, y in enumerate(found)},
             X=prob.g.X, eta=prob.g.eta)

lines += ["## F(0, 0) of every solution, by grid (does any branch persist across resolution?)", "",
          "| grid | F(0,0) values |", "|---|---|"]
for gs, ds in all_found.items():
    lines.append(f"| {gs} | " + ", ".join(f"{d['F00']:.5f}" for d in sorted(ds, key=lambda d: d['F00'])) + " |")
open(args.out, "w").write("\n".join(lines) + "\n")
print(f"-> {args.out}")


==> anc/e1_line5.py <==
"""e1_line5.py -- Line 5 (delta -> 1) map on the FULL eta range, 32x16: 8 Fhi x 3 V0, warm-started from the
full-range Line 2 runs. Replaces the eta_c = 0.9 map for Fhi >= 10."""
from orchestrate import log, run_line
E1=["--eta_c",1.0]
log("--- full-range Line 5 map (32x16) ---")
for V0, src in [(-1,"etac1_line2_V0m1"), (-2,"e1_line2_V0m2"), (-5,"e1_line2_V0m5")]:
    for Fhi in [1, 2, 5, 10, 20, 30, 40, 50]:
        name=f"e1_delta_F{Fhi}_V{abs(V0)}"
        if Fhi == 1:
            run_line(name, ["--param","delta","--to",1.0,"--ds_max",0.1,"--V0",V0]+E1, warm=("etac1_line1_neg", float(V0)) if V0!=-1 else None)
        else:
            run_line(name, ["--param","delta","--to",1.0,"--ds_max",0.1,"--V0",V0,"--Fhi",Fhi]+E1, warm=(src, float(Fhi)))
log("--- full-range Line 5 map finished ---")


==> anc/etac1_program.py <==
"""etac1_program.py -- re-derive the large-swirl structure on the FULL eta range (eta_c = 1.0).

Why: at the cut eta = +-0.9 the eta-transport coefficient D*eta + d*U changes sign once |U| exceeds
D*eta_c/(1 - eta_c^2) = 2.32 (already at Fhi ~ 8-10 for V0 = -1); characteristics then enter through the
cut and the truncated problem lacks boundary data, so the eta_c = 0.9 solutions at large swirl are
solutions of a different problem (3% off in the interior at Fhi = 50). At eta = +-1 the coefficient is
+-D for any U (d = 0), so no data are needed. Line 0's eta_c = 0.9 recommendation was valid at Fhi = 1 only.

Order: 32x16 first (S-curve at V0 = -1, V0 scans at Fhi = 30/50, Line 2 at V0 = -2/-5 with delta lines),
then 40x20 and 48x24 checks.
"""
import json, os
from orchestrate import log, run_line, ROOT

E1 = ["--eta_c", 1.0]
HI = ["--NX", 40, "--NE", 20]
XHI = ["--NX", 48, "--NE", 24]

log("=========== eta_c = 1.0 program started ===========")
# 1. S-curve in Fhi at V0 = -1 (fold near 67 at eta_c 0.9?), small steps so the fold is passed cleanly
run_line("e1_A_V1_Fhi_to120", ["--param", "Fhi", "--to", 120, "--ds0", 0.2, "--ds_max", 0.3, "--V0", -1, "--Fhi", 50, "--max_points", 600] + E1,
         warm=("etac1_line2_V0m1", 50.0))
# 2. V0 scans from A at Fhi = 30 and 50 (V0 folds at -2.2 / -1.9 at eta_c 0.9)
run_line("e1_A_F30_V0", ["--param", "V0", "--to", -6, "--ds0", 0.05, "--ds_max", 0.15, "--Fhi", 30, "--V0", -1, "--max_points", 300] + E1,
         warm=("etac1_line2_V0m1", 30.0))
run_line("e1_A_F50_V0", ["--param", "V0", "--to", -6, "--ds0", 0.05, "--ds_max", 0.15, "--Fhi", 50, "--V0", -1, "--max_points", 300] + E1,
         warm=("etac1_line2_V0m1", 50.0))
# 3. Line 2 at V0 = -2 and delta lines at (40, -2), (50, -2), (50, -1)
run_line("e1_line2_V0m2", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -2] + E1, warm=("etac1_line1_neg", -2.0))
for F in (40, 50):
    run_line(f"e1_delta_F{F}_V2", ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", -2, "--Fhi", F] + E1, warm=("e1_line2_V0m2", float(F)))
run_line("e1_delta_F50_V1", ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", -1, "--Fhi", 50] + E1, warm=("etac1_line2_V0m1", 50.0))
# 4. Line 2 at V0 = -5 and a delta line at (20, -5)
run_line("e1_line2_V0m5", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -5] + E1, warm=("etac1_line1_neg", -5.0))
run_line("e1_delta_F20_V5", ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", -5, "--Fhi", 20] + E1, warm=("e1_line2_V0m5", 20.0))
# 5. 40x20 checks of 1 and 2
run_line("e1_rep40_A_V1_Fhi_to120", ["--param", "Fhi", "--to", 120, "--ds0", 0.2, "--ds_max", 0.3, "--V0", -1, "--Fhi", 50, "--max_points", 400] + E1 + HI,
         warm=("etac1_rep40_line2_V0m1", 50.0))
run_line("e1_rep40_A_F50_V0", ["--param", "V0", "--to", -6, "--ds0", 0.05, "--ds_max", 0.15, "--Fhi", 50, "--V0", -1, "--max_points", 200] + E1 + HI,
         warm=("etac1_rep40_line2_V0m1", 50.0))
# 6. 48x24: Line 2 at V0 = -5 and the Fhi = 50 V0 scan
run_line("e1_rep48_line2_V0m5", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0, "--V0", -5, "--max_points", 150] + E1 + XHI,
         warm=("etac1_rep48_line1_neg", -5.0))
run_line("e1_rep48_A_F50_V0", ["--param", "V0", "--to", -6, "--ds0", 0.05, "--ds_max", 0.15, "--Fhi", 50, "--V0", -1, "--max_points", 150] + E1 + XHI,
         warm=("etac1_rep48_line2_V0m1", 50.0))
log("=========== eta_c = 1.0 program finished ===========")


==> anc/fold_locus.py <==
"""fold_locus.py -- the swirl fold of the symmetric branch at other inflows (mapped grid, full range, 32x16):
nonexistence boundary of the steady self-similar swirl between porous walls in the (Fhi, V0) plane."""
from orchestrate import log, run_line
M=["--eta_c",1.0,"--xmap",-4.0]
log("--- fold locus in (Fhi, V0): Line 2 at V0 = -7, -8, -12, -15 on the mapped grid ---")
for V0 in (-7, -8, -12, -15):
    run_line(f"m_line2_V0m{abs(V0)}", ["--param","Fhi","--to",80,"--ds0",0.2,"--ds_max",0.5,"--V0",V0,"--max_points",400]+M, warm=("m_line1_neg", float(V0)))
log("--- fold locus finished ---")


==> anc/folds_Fhi.py <==
"""folds_Fhi.py -- find the swirl folds of the symmetric branch at other inflows (V0 = -2 has folds at
Fhi = 21.0 and 68.3). Extend Line 2 from Fhi = 50 to 120 at V0 = -1 and (after the repair) V0 = -5,
and at V0 = -10, -20 after E3."""
import os, time
from orchestrate import log, run_line, ROOT
def wait(marker):
    while not any(marker in l for l in open(os.path.join(ROOT, "runs", "overnight", "progress.log"))):
        time.sleep(30)
wait("branch C lines finished")
log("--- folds in Fhi: Line 2 extensions to 120 ---")
run_line("line2_V0m1_to120", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0, "--V0", -1, "--Fhi", 50], warm=("line2_V0m1", 50.0))
wait("extension run finished")
run_line("line2_V0m5_to120", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0, "--V0", -5, "--Fhi", 50], warm=("line2_V0m5", 50.0))
run_line("line2_V0m10_to120", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0, "--V0", -10, "--Fhi", 50], warm=("line2_V0m10", 50.0))
run_line("line2_V0m20_to120", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0, "--V0", -20, "--Fhi", 50], warm=("line2_V0m20", 50.0))
# 40x20 check of the two folds at V0 = -2: trace A upward from 50 through the 68 fold and back
run_line("rep40_line2_V0m2_S", ["--param", "Fhi", "--to", 120, "--ds_max", 2.0, "--V0", -2, "--Fhi", 50, "--NX", 40, "--NE", 20, "--max_points", 400],
         warm=("rep40_line2_V0m2", 50.0))
log("--- folds in Fhi finished ---")


==> anc/line0.py <==
"""
line0.py -- Line 0 of SWEEP_PLAN_v2.md: resolution and eta_c convergence at the reference
point P0 (V0 = -1 both walls, F_hi = 1, F_lo = 0, U = 0 at walls, eta_i = 0.2, X_hi = 1, h = 0.01).

For each (grid, eta_c): cold gauge-pinned LU Newton solve; record the plan's scalars, the
compatibility residual, the reduced-Jacobian sigma_min, and F, U, Pi0 interpolated (barycentric
Chebyshev) at fixed physical probe points so grids can be compared.  Then, for the conditioning
question of Phase 0 item 2, solve the SAME state with Pi0 prescribed (flux becomes an output) and
report that Jacobian's sigma_min.

Usage: python line0.py [--grids 16x8,24x12,...] [--etas 0.6,0.8,0.9,1.0] [--out runs/line0]
"""
import argparse, json, os, time, subprocess
import numpy as np
import core_solver as cs

ap = argparse.ArgumentParser()
ap.add_argument("--grids", default="16x8,24x12,32x16,40x20,48x24")
ap.add_argument("--etas", default="0.6,0.8,0.9,1.0")
ap.add_argument("--out", default="runs/line0")
ap.add_argument("--V0", type=float, default=-1.0)
ap.add_argument("--Fhi", type=float, default=1.0)
ap.add_argument("--eta_i", type=float, default=0.2)
ap.add_argument("--X_hi", type=float, default=1.0)
ap.add_argument("--h", type=float, default=0.01)
ap.add_argument("--skip_pi0", action="store_true", help="skip the Pi0-prescribed conditioning check")
ap.add_argument("--summarize_only", action="store_true", help="rebuild summary.md from an existing rows.jsonl")
args = ap.parse_args()
os.makedirs(args.out, exist_ok=True)
grids = [tuple(int(v) for v in s.split("x")) for s in args.grids.split(",")]
etas = [float(v) for v in args.etas.split(",")]
try:
    commit = subprocess.check_output(["git", "rev-parse", "--short", "HEAD"], stderr=subprocess.DEVNULL).decode().strip()
except Exception:
    commit = "nogit"

# probe points (physical, inside every eta_c range)
PROBES = [(0.5, 0.0), (0.5, 0.4), (0.25, 0.4), (0.75, -0.4)]


def bary_weights(x):
    """Barycentric weights for Chebyshev-Gauss-Lobatto nodes under any affine map:
    (-1)^j, halved at the two ends (Berrut & Trefethen 2004, eq. 5.4)."""
    n = len(x)
    w = (-1.0) ** np.arange(n)
    w[0] *= 0.5
    w[-1] *= 0.5
    return w


def _selfcheck_interp():
    p = cs.Params(h=0.01, X_lo=0.04, X_hi=1.0, eta_max=0.8, NX=10, NE=6)
    g = cs.Grid(p)
    A = 1.0 + 2.0 * g.XX ** 3 - g.XX * g.EE ** 2 + 0.5 * g.EE ** 5
    exact = lambda x, e: 1.0 + 2.0 * x ** 3 - x * e ** 2 + 0.5 * e ** 5
    err = max(abs(interp2(g, A, x, e) - exact(x, e)) for x, e in [(0.5, 0.4), (0.123, -0.777), (0.04, 0.8), (0.9, 0.0)])
    assert err < 1e-12, f"interpolation self-check failed: {err}"


def interp2(g, A, xq, eq):
    """Evaluate the tensor Chebyshev interpolant of A (nX x nE) at (xq, eq)."""
    def coeff(nodes, w, q):
        d = q - nodes
        if np.any(np.abs(d) < 1e-14):
            c = np.zeros_like(nodes); c[np.argmin(np.abs(d))] = 1.0; return c
        c = w / d
        return c / c.sum()
    cx = coeff(g.X, bary_weights(g.X), xq)
    ce = coeff(g.eta, bary_weights(g.eta), eq)
    return float(cx @ A @ ce)


def interp1(nodes, v, q):
    d = q - nodes
    if np.any(np.abs(d) < 1e-14):
        return float(v[np.argmin(np.abs(d))])
    c = bary_weights(nodes) / d
    return float((c @ v) / c.sum())


def solve_P0(NX, NE, eta_c):
    X_lo = args.eta_i ** 2 * args.X_hi
    p = cs.Params(h=args.h, X_lo=X_lo, X_hi=args.X_hi, eta_max=eta_c, NX=NX, NE=NE)
    V0 = args.V0
    bd = cs.BoundaryData(F_hi=lambda e: args.Fhi * np.ones_like(e), U_hi=lambda e: 0 * e,
                         v0_hi=lambda e: V0 / p.X_hi * np.ones_like(e),
                         F_lo=lambda e: 0 * e, U_lo=lambda e: 0 * e,
                         v0_lo=lambda e: V0 / p.X_lo * np.ones_like(e))
    prob = cs.Problem(p, bd, gauge_fix=True, linsolve="lu")
    g = prob.g
    y0 = prob.pack(np.zeros((g.nX, g.nE)), np.zeros((g.nX, g.nE)), np.zeros(g.nE))
    t = time.perf_counter()
    y, ok = prob.newton(y0, tol=1e-11 if y0.size < 1500 else 3e-10, maxit=40, verbose=False)
    dt = time.perf_counter() - t
    F, U, Pi0 = prob.unpack(y)
    R = cs.residuals(g, F, U, Pi0, V0_lo=g.X[0] * bd.v0_lo(g.eta))
    j0 = prob.j_pin
    dXF = g.dX(g.XX * F)
    row = dict(grid=f"{NX}x{NE}", NX=NX, NE=NE, eta_c=eta_c, ok=bool(ok), iters=prob.last_iters,
               R_inf=float(np.linalg.norm(prob.residual(y), np.inf)), compat=prob.compat_residual,
               sv_min_flux=float(prob.last_sv_min), time_s=dt, n=int(y.size), commit=commit,
               maxabsU=float(np.abs(U).max()), maxabsU_plane=float(np.abs(U[:, j0]).max()),
               minV0=float(R["V0"].min()), maxF=float(F.max()),
               torque_lo=float(dXF[0, j0]), torque_hi=float(dXF[-1, j0]),
               Pi0_at_0=float(Pi0[j0]), Pi0_at_04=interp1(g.eta, Pi0, 0.4))
    for k, (xq, eq) in enumerate(PROBES):
        row[f"F_p{k}"] = interp2(g, F, xq, eq)
        row[f"U_p{k}"] = interp2(g, U, xq, eq)
    # conditioning of the Pi0-prescribed (direct) formulation at the same state
    if not args.skip_pi0:
        Pi0_fixed = Pi0.copy()
        bd2 = cs.BoundaryData(F_hi=bd.F_hi, U_hi=bd.U_hi, F_lo=bd.F_lo, U_lo=bd.U_lo, v0_lo=bd.v0_lo,
                              Pi0=lambda e, P=Pi0_fixed: P)
        prob2 = cs.Problem(p, bd2)
        y2 = prob2.pack(F, U, None)
        J2, r2 = prob2.jacobian(y2)
        _, sv2, Vt2 = np.linalg.svd(J2)
        row["sv_min_pi0"] = float(sv2[-1] / sv2[0])
        row["sv_min2_pi0"] = float(sv2[-2] / sv2[0])
        row["R_inf_pi0_state"] = float(np.linalg.norm(r2, np.inf))
        v = Vt2[-1]; nn = g.nX * g.nE
        vF, vU = v[:nn].reshape(g.nX, g.nE), v[nn:2 * nn].reshape(g.nX, g.nE)
        row["null_F_norm"] = float(np.linalg.norm(vF)); row["null_U_norm"] = float(np.linalg.norm(vU))
        # eta-profile of the dominant component along the X node of its maximum
        dom = vU if np.linalg.norm(vU) > np.linalg.norm(vF) else vF
        i_max = int(np.argmax(np.abs(dom).max(axis=1)))
        prof = dom[i_max] / np.abs(dom[i_max]).max()
        row["null_eta_profile"] = [float(x) for x in prof]
        row["null_even_frac"] = float(np.linalg.norm(prof + prof[::-1]) / (np.linalg.norm(prof - prof[::-1]) + np.linalg.norm(prof + prof[::-1])))
        np.savez(os.path.join(args.out, f"null_pi0_{NX}x{NE}_etac{eta_c}.npz"), v=v, X=g.X, eta=g.eta, sv=sv2)
    np.savez(os.path.join(args.out, f"P0_{NX}x{NE}_etac{eta_c}.npz"), X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0, V0=R["V0"])
    return row


_selfcheck_interp()
rows = []
if args.summarize_only:
    rows = [json.loads(l) for l in open(os.path.join(args.out, "rows.jsonl"))]
    etas = sorted({r["eta_c"] for r in rows}); grids = [(r["NX"], r["NE"]) for r in rows if r["eta_c"] == etas[0]]
with open(os.path.join(args.out, "rows.jsonl"), "a" if args.summarize_only else "w") as f:
    for eta_c in ([] if args.summarize_only else etas):
        for NX, NE in grids:
            row = solve_P0(NX, NE, eta_c)
            rows.append(row)
            f.write(json.dumps(row) + "\n"); f.flush()
            print(f"eta_c={eta_c:.1f} {row['grid']:6s} ok={row['ok']} its={row['iters']:2d} |R|={row['R_inf']:.1e} "
                  f"compat={row['compat']:+.1e} sv_flux={row['sv_min_flux']:.1e} "
                  f"sv_pi0={row.get('sv_min_pi0', float('nan')):.1e} F(.5,.4)={row['F_p1']:.10f} "
                  f"U(.5,.4)={row['U_p1']:+.10f} tq_hi={row['torque_hi']:.9f} null[F,U]=[{row.get('null_F_norm',0):.2f},{row.get('null_U_norm',0):.2f}] even={row.get('null_even_frac',float('nan')):.2f} {row['time_s']:5.1f}s")

# ------------------------------------------------------------------ summary tables
KEYS = ["F_p0", "F_p1", "F_p2", "F_p3", "U_p1", "U_p2", "U_p3", "torque_lo", "torque_hi", "Pi0_at_04"]  # probe/wall values only (node-independent)
lines = [f"# Line 0 summary ({time.strftime('%Y-%m-%d %H:%M')}, commit {commit})", "",
         f"P0: V0={args.V0}, Fhi={args.Fhi}, eta_i={args.eta_i} (X_lo={args.eta_i**2*args.X_hi:.3g}), X_hi={args.X_hi}, h={args.h}", "",
         "Probe points (X, eta): " + ", ".join(str(p) for p in PROBES), ""]
for eta_c in etas:
    sub = [r for r in rows if r["eta_c"] == eta_c]
    lines += [f"## eta_c = {eta_c}", "",
              "| grid | its | R_inf | compat | sv_min flux-form | sv_min Pi0-form | F(.5,.4) | U(.5,.4) | max abs U | torque_hi | time |",
              "|---|---|---|---|---|---|---|---|---|---|---|"]
    for r in sub:
        lines.append(f"| {r['grid']} | {r['iters']} | {r['R_inf']:.1e} | {r['compat']:+.1e} | {r['sv_min_flux']:.1e} | "
                     f"{r.get('sv_min_pi0', float('nan')):.1e} | {r['F_p1']:.9f} | {r['U_p1']:+.9f} | {r['maxabsU']:.8f} | {r['torque_hi']:.8f} | {r['time_s']:.1f}s |")
    lines += ["", "Max relative change of the recorded scalars between successive grids (accept < 1e-6):", ""]
    for a, b in zip(sub[:-1], sub[1:]):
        rel = {k: abs(b[k] - a[k]) / max(abs(b[k]), 1e-12) for k in KEYS}
        worst = max(rel, key=rel.get)
        lines.append(f"- {a['grid']} -> {b['grid']}: max rel change {rel[worst]:.1e} ({worst}); "
                     f"F(.5,.4) {rel['F_p1']:.1e}, U(.5,.4) {rel['U_p1']:.1e}, torque_hi {rel['torque_hi']:.1e}")
    lines.append("")
# conditioning summary
lines += ["## Conditioning: sigma_min / sigma_max of the Jacobian (flux-prescribed, gauge-pinned | Pi0-prescribed direct)", "",
          "| grid | " + " | ".join(f"eta_c={e}" for e in etas) + " |", "|---|" + "---|" * len(etas)]
for NX, NE in grids:
    cells = []
    for e in etas:
        r = next(r for r in rows if (r["NX"], r["NE"]) == (NX, NE) and r["eta_c"] == e)
        cells.append(f"{r['sv_min_flux']:.0e} / {r.get('sv_min_pi0', float('nan')):.0e}")
    lines.append(f"| {NX}x{NE} | " + " | ".join(cells) + " |")
lines += ["", "## Cross-eta_c consistency (values must agree: the solution cannot depend on where the outflow ends are cut)", ""]
for NX, NE in grids:
    sub = [r for r in rows if (r["NX"], r["NE"]) == (NX, NE)]
    spreadF = max(r["F_p1"] for r in sub) - min(r["F_p1"] for r in sub)
    spreadU = max(r["U_p1"] for r in sub) - min(r["U_p1"] for r in sub)
    sub9 = [r for r in sub if r["eta_c"] < 1.0]
    spreadF9 = max(r["F_p1"] for r in sub9) - min(r["F_p1"] for r in sub9)
    spreadU9 = max(r["U_p1"] for r in sub9) - min(r["U_p1"] for r in sub9)
    lines.append(f"- {NX}x{NE}: spread over all eta_c: F(.5,.4) {spreadF:.1e}, U(.5,.4) {spreadU:.1e}; over eta_c < 1 only: F {spreadF9:.1e}, U {spreadU9:.1e}")
lines.append("")
# eta_c dependence at the finest grid
fine = grids[-1]
lines += ["## eta_c dependence at the finest grid (values at the probe points, which lie inside every range)", "",
          "| eta_c | F(.5,0) | F(.5,.4) | U(.5,.4) | U(.25,.4) | torque_hi | Pi0(0.4)-Pi0(0) |", "|---|---|---|---|---|---|---|"]
for r in rows:
    if (r["NX"], r["NE"]) == fine:
        lines.append(f"| {r['eta_c']} | {r['F_p0']:.9f} | {r['F_p1']:.9f} | {r['U_p1']:+.9f} | {r['U_p2']:+.9f} | {r['torque_hi']:.8f} | {r['Pi0_at_04']-r['Pi0_at_0']:+.8f} |")
open(os.path.join(args.out, "summary.md"), "w").write("\n".join(lines) + "\n")
print("\n".join(lines))


==> anc/mapped_program.py <==
"""mapped_program.py -- strong-inflow lines on the inner-wall-clustered X grid (xmap = -4), full eta range, 32x16."""
from orchestrate import log, run_line
M=["--eta_c",1.0,"--xmap",-4.0]
log("=========== mapped-grid (xmap -4) strong-inflow program started ===========")
run_line("m_line1_neg", ["--param","V0","--to",-50,"--ds_max",1.0]+M)
run_line("m_line2_V0m10", ["--param","Fhi","--to",50,"--ds_max",1.0,"--V0",-10]+M, warm=("m_line1_neg",-10.0))
run_line("m_line2_V0m20", ["--param","Fhi","--to",50,"--ds_max",1.0,"--V0",-20]+M, warm=("m_line1_neg",-20.0))
run_line("m_line2_V0m5", ["--param","Fhi","--to",50,"--ds_max",1.0,"--V0",-5]+M, warm=("m_line1_neg",-5.0))
run_line("m_A_F50_V0", ["--param","V0","--to",-12,"--ds0",0.05,"--ds_max",0.2,"--Fhi",50,"--V0",-5,"--max_points",300]+M, warm=("m_line2_V0m5",50.0))
run_line("m_rep40_A_F50_V0", ["--param","V0","--to",-12,"--ds0",0.05,"--ds_max",0.2,"--Fhi",50,"--V0",-5,"--max_points",200,"--NX",40,"--NE",20]+M, warm=("m_line2_V0m5",50.0))
log("=========== mapped-grid program finished ===========")


==> anc/notes.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,booktabs,hyperref,xcolor}
\usepackage{enumitem}
\newcommand{\Rey}{\mathcal{R}}
\newcommand{\eps}{\varepsilon}
\newcommand{\todo}[1]{\textcolor{red}{\textbf{TODO:} #1}}
\newtheorem{remark}{Remark}
\title{Self-similar swirl cores in cylindrical coordinates:\\
from the 1998 porous-cylinder exact solution to the 2026 forced blowup construction\\[4pt]
\large Working notes, verification record, and solver handoff}
\author{}
\date{12 September 2026 (draft)}

\begin{document}
\maketitle

\begin{abstract}
The forced finite-time blowup construction for 3D Navier--Stokes released by OpenAI on
8 September 2026 is built on an axisymmetric swirl core in cylindrical coordinates, written
in anisotropic similarity variables. Gumerov \& Duraiswami (ASME FEDSM98-5110, 1998) obtained
an exact steady Navier--Stokes solution for swirl between rotating porous coaxial cylinders in
the same coordinates, solved by Chebyshev collocation with continuation in the radial Reynolds
number. These notes (i) audit a previous LLM analysis of the correspondence and correct four
points, (ii) derive, and verify symbolically, the leading-order self-similar core system in the
smooth profile variables of the new paper, (iii) describe a tensor-product Chebyshev collocation
solver that generalises the 1998 code to these variables, with a verification suite, and (iv) record
first numerical observations and open questions for follow-up.
\end{abstract}

\section{Status of the new result (as of 12 Sep 2026)}
Theorem~1.1 of the new paper: for every $\nu>0$ there exist $f\in C_c^\infty(\mathbb R^3\times(0,\infty))$
and smooth $(u,p)$ on $\mathbb R^3\times[0,1)$ with $u(\cdot,0)=0$, compact spatial support,
$\sup_t\|u\|_{L^2}<\infty$ and $\limsup_{t\uparrow1}\|u\|_{L^\infty}=\infty$. This addresses
alternatives (C) and (D) of Fefferman's problem statement (breakdown \emph{with} a smooth
compactly supported force). The unforced alternatives (A), (B) are untouched. The proof was
produced by an internal OpenAI multi-agent system; a Lean~4 formalization repository accompanies it
(\texttt{github.com/openai/NavierStokesAndEuler}). No independent refereed verification exists yet;
the Clay Institute still lists the problem as open. Nothing in the theorem concerns wall-bounded
flow with prescribed transpiration, so the 1998 solution is not affected by it.

\section{Audit of the previous analysis}
The handoff document I was given is largely correct: scope, geometry (inward spiral, spin-up by
angular-momentum transport, axial evacuation), the Reynolds-number split
($\mathrm{Re}_\theta\to\infty$, $\mathrm{Re}_r=O(1)$ versus the 1998 range $\Rey\in[0,20]$ radial,
$0$--$1000$ tangential), and the identification of $\beta-G$ as the symmetry-breaking parameter
(1998 eq.~(22): $u_{z1}\equiv0$ iff $\beta=G$; new paper \S2.1: exact reflection symmetry must be
broken so that $u_z(r,0,t)\neq0$). Four corrections:

\begin{enumerate}[leftmargin=*]
\item \textbf{Provenance.} ``Entirely analytic, no computer assistance, no formalization'' is wrong
on the last two counts: the proof is AI-generated and Lean-certified. What remains true is that
there are no numerics and no independent human verification.

\item \textbf{Exterior tail exponent.} 1998 eq.~(28) gives $u_\theta=\eta^{-1}[\,\ldots+K\eta^{2+c\Rey}]$,
i.e.\ a tail $\eta^{1+c\Rey}$. Matching to the new exterior $u_\theta\sim r^{-1-2h}$ requires
$1+c\Rey=-1-2h$, so with inflow ($c=-1$) $\Rey=2+2h$, \emph{not} $1+2h$. As $h\to0$ this lands
exactly on the logarithmic degeneracy $|c\Rey|=2$ of eqs.~(26)--(28): the two ``separate'' items in
the handoff are the same item. The match is suggestive only---the 1998 tail arises from a steady
advection--diffusion balance for circulation $\Gamma=\eta u_\theta$ ($c\,\Gamma'/\eta^2=\Rey^{-1}(\Gamma'/\eta)'$),
the new one from unsteady self-similar diffusion---but $\Rey\approx2$ is squarely inside the 1998
validated range.

\item \textbf{Basset force.} The 1998 argument is that $|F_B|\ll|F_D+F_m|$ in \emph{both} limits
$K_\nu\to0$ and $K_\nu\to\infty$ (drag dominates at large $K_\nu$, added mass at small). Oscillatory
pulses with $t_*\to0$ push $K_\nu\to\infty$, which is one of the safe limits, so the 1998
criterion is not violated. What does break down as $\ell_r\to0$ is the point-particle assumption itself
($a/\ell_r\not\ll1$) and the tracer approximation ($K_S=\tfrac29\rho\eps^2\Rey_{\max}\to\infty$).
``One-way coupling is invalid'' conflates tracer failure with feedback on the carrier; the latter is
governed by mass loading, which the theorem does not address.

\item \textbf{The proposed recast is not well posed as stated.} One cannot ``put the steady BVP
(20)--(21) into unsteady similarity variables'': the polynomial-in-$z$ closure of the 1998 ansatz does
not survive, because the similarity operators (Lemma 4.1 below) have $\eta$-dependent coefficients
$d=1-\eta^2$, $L=1-2h\eta^2$. The correct generalisation is a genuinely two-dimensional profile
problem in $(X,\eta)$, and the 1998 solver becomes a tensor-product Chebyshev collocation. The
meaningful question is then: \emph{does a self-similar collapsing swirl exist between porous walls
held at fixed similarity radii?} Section~\ref{sec:num} gives a first (positive) answer.
\end{enumerate}

\section{The leading-order self-similar core}\label{sec:derive}
Viscosity $\nu=1$ (the paper's rescaling restores general $\nu$). Cylindrical $(r,\theta,z)$,
axisymmetric fields. Similarity variables (paper eqs.~3.2, 4.1):
\begin{equation}
\tau=1-t,\quad A=\tfrac12+h,\quad D=\tfrac12-h,\quad
z=q^D\eta,\quad \tau=q(1-\eta^2),\quad X=\frac{r^2}{2q},\quad
d=1-\eta^2,\quad L=1-2h\eta^2 .
\end{equation}
Smooth profile variables (paper eq.~4.4; $F,U,v_0,\Pi$ are smooth at the axis $X=0$):
\begin{equation}
u_\theta=q^{-A}\sqrt{2X}\,F,\qquad u_z=q^{-A}U,\qquad r\,u_r=X v_0,\qquad p=q^{-2A}\Pi .
\end{equation}
\textbf{Lemma 4.1} (verified symbolically, \texttt{tests.py} Test 1): for any $b$,
\begin{equation}
\partial_t(q^b f)=q^{b-1}T_bf,\quad T_bf=L^{-1}(-bf+D\eta f_\eta+Xf_X);\qquad
\partial_z(q^b f)=q^{b-D}Z_bf,\quad Z_bf=L^{-1}(2b\eta f+d f_\eta-2\eta Xf_X).
\end{equation}
Substituting into axisymmetric Navier--Stokes and collecting powers of $q$ (\texttt{tests.py} Test 2
does this with \texttt{sympy}, exactly), the leading balance---radial viscosity retained, axial
viscosity and radial inertia $O(q^{2h})$ smaller, axial viscosity of $u_r$ $O(q^{4h})$ smaller---is
\begin{subequations}\label{eq:core}
\begin{align}
&T_{-(A+\frac12)}F+v_0\,(XF_X+F)+U\,Z_{-(A+\frac12)}F-2\,(XF)_{XX}=0, &&\text{[$\theta$-momentum]}\label{eq:th}\\
&T_{-A}U+Xv_0\,U_X+U\,Z_{-A}U+Z_{-2A}\Pi-2\,(XU_X)_X=0, &&\text{[$z$-momentum]}\label{eq:z}\\
&(Xv_0)_X=L^{-1}\big(2A\eta U-dU_\eta+2\eta XU_X\big), &&\text{[continuity]}\label{eq:cont}\\
&\Pi_X=F^2 . &&\text{[radial balance]}\label{eq:rad}
\end{align}
\end{subequations}
Eqs.~\eqref{eq:cont}--\eqref{eq:rad} are the paper's (4.7) in smooth variables. Setting the residuals
of \eqref{eq:th}--\eqref{eq:z} to zero is the paper's inner-region system (4.13); in the pulse annulus
those residuals are instead the divergence of the stress supplied by the oscillatory pulses. The
pressure datum $\Pi_0(\eta):=\Pi(X_{\rm lo},\eta)$ is a free function; it is the analogue of the
constants $(\alpha,\beta)$ in the 1998 ansatz $P=\Pi(\eta)-\tfrac12\alpha\zeta^2-\beta\zeta$.

\paragraph{Structure.} The system is second order in $X$ and \emph{first} order in $\eta$: $\eta$ is
time-like. At fixed $q$, $\eta\to\pm1$ means $\tau\to0$ (the singular time, away from the origin) and
$\eta=0$ is the dividing plane $z=0$. The coefficient of $F_\eta$ in \eqref{eq:th} is
$L^{-1}(D\eta+dU)$: at $\eta=\pm1$ it is $\pm D/L\neq0$ and both ends are outflow, so no boundary
condition may be imposed there; characteristics emanate from the curve $D\eta+dU=0$, which passes near
the dividing plane where $U(X,0)\approx0$. The sign of $U(X,0)$---the paper's deliberate asymmetry, the
1998 $\beta-G$---fixes which way information leaves the dividing plane.

\paragraph{Dictionary to 1998.} $\eta_{98}=r/R_o\leftrightarrow\sqrt{2X}$ up to the shrinking scale
$\sqrt{q}$; $\zeta=z/R_o\leftrightarrow\eta$ (the linear-in-$\zeta$ ansatz $u_z=u_{z1}+u_{z2}\zeta$ is the
two-term Taylor truncation of $U(X,\eta)$ about $\eta=0$, with $u_{z1}\leftrightarrow U(X,0)$ and
$u_{z2}\leftrightarrow U_\eta(X,0)$); $r u_r=c$ (1998 eq.~23) $\leftrightarrow V_0=Xv_0$, so the
1998 radial Reynolds number $\Rey$ is $O(|V_0|)$ and the paper's $\mathrm{Re}_r=O(1)$ is the 1998
regime $\Rey=O(1)$ (worked example $\Rey=1$); $u_{to}\leftrightarrow F$ at the outer wall.

\paragraph{Heat exterior.} With $U=v_0=0$, \eqref{eq:th} is linear and the paper's exterior
$E=c_\infty X^{-A}H(2d/X)$, $H(Z)=\Gamma(1+h)^{-1}\!\int_0^\infty e^{-v}v^h(1+Zv)^{-h}dv$, is an exact
solution (checked to $10^{-32}$ with \texttt{mpmath}). Note $H$ is $C^\infty$ but \emph{not analytic}
at $Z=0$ (Stieltjes-type asymptotic series), i.e.\ at $\eta=\pm1$. Consequence for numerics: Chebyshev
convergence in $\eta$ is geometric on $|\eta|\le\eta_c<1$ and only algebraic on $[-1,1]$
(Table~\ref{tab:heat}).

\section{Discretisation}\label{sec:num}
Tensor-product Chebyshev--Gauss--Lobatto collocation, $N_X\times N_\eta$, differentiation matrices in
each direction, spectral integration in $X$ for $V_0$ and $\Pi$. Unknowns: $F$, $U$ at all nodes and
$\Pi_0(\eta)$ at the $\eta$ nodes when the radial flux $v_0$ is prescribed at both walls (otherwise
$\Pi_0$ is given). Equations: \eqref{eq:th}--\eqref{eq:z} collocated at interior $X$ nodes (for the
axis problem also at $X=0$, where they degenerate to first order and act as the regularity condition,
as for a regular-singular ODE) and at \emph{all} $\eta$ nodes including $\pm\eta_c$; Dirichlet data
for $F,U$ at the walls; $v_0=V_0/X$ at the far wall. Newton with a complex-step Jacobian (machine
precision) and SVD pseudo-inverse; natural continuation in a wall-swirl amplitude, mirroring the 1998
relaxation in $\Rey$.

The discrete Jacobian has exactly one null direction, $\Pi_0\mapsto\Pi_0+\kappa(1-\eta^2)^{-2A}$, which is
the physical pressure gauge $p\mapsto p+\kappa\tau^{-2A}$ (the only time-dependent constant compatible
with the similarity form). The corresponding continuum redundancy is satisfied discretely only to
spectral accuracy, so Newton stalls at a floor that decreases with resolution
($2.5\cdot10^{-7}$ at $14\times6$, $9\cdot10^{-10}$ at $20\times8$). This is documented in the code and
handled by a stagnation test. Since 12 September the gauge is instead fixed explicitly: the outer-flux
collocation row at $\eta=0$ is replaced by $\Pi_0(0)=0$, the dropped row is reported as a compatibility
residual, and Newton uses an LU solve and converges to $10^{-11}$; the stagnation floor was an artefact
of the pseudo-inverse. This requires an even $N_\eta$: the discrete gauge is an exact null vector only
for symmetric node sets containing $\eta=0$, where the collocated first-order gauge equation has an
exact even-polynomial solution. For odd $N_\eta$ the null vector is approximate ($\sigma\approx3\cdot10^{-11}$)
and pinning a flux row makes the system singular.

\subsection{Verification}
\begin{itemize}[leftmargin=*]
\item Test 1: Lemma 4.1 by brute-force chain rule ($q_t=-1/L$, $q_z=2\eta q^{1-D}/L$). Residual $0$.
\item Test 2: eqs.~\eqref{eq:core} derived from axisymmetric NS with \texttt{sympy}; identical to the coded
residuals; neglected terms shown to carry $q^{2h}$ or $q^{4h}$.
\item Test 3: heat exterior residual, Table~\ref{tab:heat}.
\item Test 4: manufactured solution (axis domain $[0,3]$): discrete residual agrees with the symbolic
residual to $10^{-7},\,8\cdot10^{-13},\,4\cdot10^{-12}$ at $N_X=12,20,28$ (spectral).
\end{itemize}
\begin{table}[h]\centering\small
\begin{tabular}{lccccc}\toprule
$\eta_c$ & $16\times8$ & $24\times12$ & $32\times16$ & $40\times20$ \\\midrule
$1.0$ & $6.9\cdot10^{-3}$ & $2.6\cdot10^{-3}$ & $9.8\cdot10^{-4}$ & $3.7\cdot10^{-4}$ \\
$0.9$ & $4.4\cdot10^{-4}$ & $3.6\cdot10^{-5}$ & $3.7\cdot10^{-6}$ & $4.0\cdot10^{-7}$ \\
$0.6$ & $1.2\cdot10^{-4}$ & $4.9\cdot10^{-7}$ & $1.2\cdot10^{-8}$ & $1.5\cdot10^{-8}$ \\\bottomrule
\end{tabular}
\caption{$\|R_\theta\|_\infty$ for the exact heat exterior, $X\in[0.5,4]$, $h=0.01$. Algebraic on the
full $\eta$ range, geometric inside; the $10^{-8}$ floor is the quadrature accuracy of $H$.}\label{tab:heat}
\end{table}

\subsection{First results}
\textbf{Contracting porous annulus} ($X\in[0.2,2]$, $|\eta|\le0.8$, $h=0.01$; $F=0$ at the inner wall,
$F=1$ at the outer wall, $U=0$ at both, $r u_r=-1$ at both walls, $\Pi_0$ solved for). Newton converges
from rest in $\sim$8 damped iterations; the solution converges with resolution:
$F(1,0.4)=0.898914,\,0.899044,\,0.899042$ and $U(1,0.4)=3.089,\,3.083,\,3.083\cdot10^{-3}$ at
$14\times6$, $20\times8$, $26\times10$. So a self-similar collapsing swirl \emph{does} exist between porous
walls held at fixed similarity radii, with weak axial flow---this is the unsteady analogue of the 1998
solution and answers the handoff's ``expected negative result'' in the affirmative, at least for this
data set.

\textbf{Axis problem} ($X\in[0,2]$, $F=1$, $U=0$ at the outer boundary, $\Pi_0\equiv0$). Newton converges
quadratically at fixed resolution, with the expected core structure ($U$ odd in $\eta$, inflow
$V_0<0$ driven by $U_\eta$, $F$ maximal at the dividing plane), but the solution does \emph{not}
converge with resolution ($F(0,0)=0.96,\,0.69,\,0.87$ at $12\times6,\,16\times8,\,24\times10$, the middle
run failing to converge). Two candidate explanations: multiple solution branches selected differently by
Newton, or genuine ill-posedness of Dirichlet outer data. The paper's own construction (Prop.~B.2)
treats the axis problem as a \emph{Cauchy problem in $X$}: analytic profiles determined by axis data
$F(0,\eta)$, $U(0,\eta)$ and the pressure datum, then joined outward. That formulation should be
implemented next (Chebyshev in $\eta$, power series or ODE march in $X$).

\subsection{Resolution, domain truncation, and conditioning}\label{sec:line0}
The reference point of the parameter sweep is the 1998 worked example with unit outer swirl:
$V_0=-1$ at both walls, $F=1$ at the outer and $F=0$ at the inner wall, $U=0$ at both,
$\eta_i=0.2$ ($X_{\rm lo}=0.04$, $X_{\rm hi}=1$), $h=0.01$. We solved it on five grids and four
truncations $\eta_c$, comparing the Chebyshev interpolants at fixed points $(X,\eta)$ so that grids of
different node placement can be compared directly (Table~\ref{tab:line0}). Four facts emerge.

\textbf{Convergence is geometric, at about a factor 20 per eight added modes in each direction.}
$F(0.5,0.4)$ changes by $6\cdot10^{-5}$, $3\cdot10^{-6}$ and $1.2\cdot10^{-7}$ (relative) between
successive grids from $24\times12$ to $48\times24$; $U(0.5,0.4)$ and the outer-wall torque
$\partial_X(XF)|_{X_{\rm hi},\eta=0}$ behave the same way. The $32\times16$ grid therefore carries six
digits and $40\times20$ seven. The rate is set by the structure near the inner wall at $X_{\rm lo}=0.04$;
the earlier runs with $X_{\rm lo}=0.2$ converged faster.

\textbf{The solution does not depend on $\eta_c$.} At $32\times16$ the interpolated values agree
across $\eta_c=0.6,\,0.8,\,0.9$ to $10^{-11}$ in $F$ and $10^{-10}$ in $U$. This is the expected
consequence of $\eta$ being time-like with outflow at both ends: where the domain is cut cannot
influence the interior. On the full range $\eta_c=1$ the same values are approached algebraically,
$U(0.5,0.4)$ being 66\% off at $16\times8$ and $1.5\cdot10^{-5}$ off at $48\times24$, consistent with
Table~\ref{tab:heat}.

\textbf{Conditioning, not accuracy, limits the resolution.} The ratio $\sigma_{\min}/\sigma_{\max}$ of
the gauge-fixed Jacobian decays spectrally with $N$ and is worse for smaller $\eta_c$: at $40\times20$
it is $2\cdot10^{-15}$, $5\cdot10^{-12}$, $4\cdot10^{-10}$ and $7\cdot10^{-11}$ for
$\eta_c=0.6,\,0.8,\,0.9,\,1.0$. At $\eta_c=0.6$ and $48\times24$ Newton no longer converges and $U$ is
wrong in the fourth digit. The direct formulation with $\Pi_0$ prescribed and the flux left free is no
better conditioned ($6\cdot10^{-12}$ at $40\times20$, $\eta_c=0.8$), and its near-null vector carries equal
weight in $F$ and $U$, so the small singular value is not the flux-to-pressure inverse map. An
interpretation consistent with all of these observations, though not proved here, is that it is the
$\eta$-direction itself: the system is first order in $\eta$ with no boundary condition, so the continuum
problem is unique only in the analytic class, and the collocated system approaches singularity as
polynomials of increasing degree approximate the smooth but non-analytic homogeneous solutions
$|\eta|^{s}$ ever better. On this reading the degenerate coefficient $d=0$ at $\eta=\pm1$ acts as a
natural boundary condition, which is why conditioning is best when those points lie in the domain. The
practical ceiling in double precision is $48\times24$ at $\eta_c\ge0.9$.

\textbf{The pressure datum is only weakly determined.} While $F$ and $U$ converge to $10^{-7}$,
$\Pi_0(0.4)-\Pi_0(0)$ still moves at the $10^{-2}$ level between $40\times20$ and $48\times24$ at
$\eta_c=0.9$, and differs by $2.4$ at $\eta_c=1$. Functions of $\eta$ close to the near-null direction can
be added to $\Pi_0$ with almost no effect on $F$ and $U$. In the sweep $\Pi_0$ is recorded but not used as
an observable; the wall torques and the $F$, $U$ probes are. The compatibility residual decays
spectrally ($4\cdot10^{-6}$ to $10^{-16}$ at $\eta_c=0.8$) but underestimates the error in $F$ and $U$
by five orders of magnitude, so it is a consistency check rather than an error estimate.

\paragraph{Correction (13 September).} The independence of $\eta_c$ holds only while the cut is an
outflow boundary, i.e.\ while the coefficient of $F_\eta$, $(D\eta+dU)/L$, points outward at
$\eta=\pm\eta_c$ for every $X$. This requires $|U|<D\eta_c/(1-\eta_c^2)$ there, which is $2.32$ for
$\eta_c=0.9$. At the reference point $\max|U|=0.06$ and the condition holds; along the swirl line at
$V_0=-1$ it fails from $F_{\rm hi}\approx8$ on (7 of 33 $X$-nodes at $F_{\rm hi}=10$, 15 of 33 at 50).
Characteristics then enter through the cut, the truncated problem lacks boundary data, and the
collocation supplies them implicitly: at $(F_{\rm hi},V_0)=(50,-1)$ the $\eta_c=0.9$ and full-range
solutions each converge with the grid, to interior values 3\% apart, and the truncated problem shows a
rich but spurious bifurcation structure (folds in swirl and inflow, coexisting symmetric sheets,
symmetry-breaking pitchforks) that is absent on the full range. At $\eta=\pm1$ the coefficient is $\pm D$
for any $U$ since $d=0$, so no data are needed. \emph{Rule: use the full range whenever $|U|$ may exceed
$\sim2$, and record $\min_X \operatorname{sign}(\eta)(D\eta+dU)$ at the cut with every run.} The prescription
below is therefore restricted to the low-swirl regime.

The sweep therefore uses $\eta_c=0.9$ (same solution as $0.8$, 30 to 100 times better conditioned),
$32\times16$ as the working grid and $40\times20$ as the check grid. A cold Newton solve from rest takes
8 to 10 iterations and 2.4\,s at $32\times16$ on an 8-core laptop; a warm-started continuation point
takes two iterations.

\begin{table}[h]\centering\small
\begin{tabular}{lccccc}\toprule
grid & $F(0.5,0.4)$ & $U(0.5,0.4)$ & torque at $X_{\rm hi}$ & $\sigma_{\min}/\sigma_{\max}$ & time \\\midrule
$16\times8$  & 1.142390995 & 0.007421413 & 0.83553529 & $6\cdot10^{-7}$  & 0.3\,s \\
$24\times12$ & 1.141145195 & 0.007428200 & 0.83595640 & $9\cdot10^{-8}$  & 1.0\,s \\
$32\times16$ & 1.141073855 & 0.007428784 & 0.83597306 & $6\cdot10^{-9}$  & 2.4\,s \\
$40\times20$ & 1.141070502 & 0.007428807 & 0.83597372 & $4\cdot10^{-10}$ & 3.7\,s \\
$48\times24$ & 1.141070364 & 0.007428808 & 0.83597374 & $3\cdot10^{-11}$ & 8.9\,s \\\bottomrule
\end{tabular}
\caption{Reference point at $\eta_c=0.9$: interpolated values at $(X,\eta)=(0.5,0.4)$, outer-wall
torque $\partial_X(XF)$ at $\eta=0$, relative smallest singular value of the gauge-fixed Jacobian, and
cold-start Newton time. Full tables for all four $\eta_c$ are in
\texttt{results/line0\_summary.md}.}\label{tab:line0}
\end{table}

\subsection{Parameter sweep on the full range (13 September, overnight)}
With $\eta_c=1$ the contracting-annulus solution is, as far as it was traced, a single smooth symmetric
branch: fold-free in radial Reynolds number from $V_0=-50.9$ to $+50.1$ at unit swirl, fold-free in swirl
from $F_{\rm hi}=1$ to $120$ at $V_0=-1$ on both $32\times16$ and $40\times20$ (235 continuation points each,
identical), fold-free in $V_0$ from $-1$ to $-6$ at $F_{\rm hi}=30$ and $50$, and with a single-valued
response to the symmetry-breaking datum $\delta$ on the whole $8\times3$ grid of $(F_{\rm hi},V_0)$ pairs.
The reflection-symmetric branch $U(X,0)=0$ holds to $10^{-13}$ throughout. One symmetry-breaking crossing
was detected at $32\times16$ near $(F_{\rm hi},V_0)=(50,-5.75)$, with the parity signature of a pitchfork
(null vector with $F$ odd and $U$ even, $|u_1\cdot\partial_{V_0}R|/|\partial_{V_0}R|=6\cdot10^{-16}$) and an
asymmetric solution at $\delta=0$ on the strong-inflow side; at $40\times20$ the same crossing appears at $V_0\approx-7.8$ and at $48\times24$ it is absent down to
$V_0=-9$; a crossing that recedes with every refinement is an artefact of the under-resolved outer-wall
suction layer (Section~\ref{sec:line0}), and we record it as such. No fold and no symmetry-breaking
bifurcation survives on the full range at any resolution checked. On the truncated domain $|\eta|\le0.9$ the same sweep had produced an elaborate
bifurcation structure (S-curves in swirl and inflow, three coexisting symmetric sheets, asymmetric bridges);
all of it is an artefact of the missing boundary data at the cut and is documented in
\texttt{results/OVERNIGHT\_REPORT.md} as a cautionary record. Two limitations were found. The wall torque at $|V_0|\gtrsim10$ is not converged on any unmapped grid up
to $56\times28$; refining in $\eta$ alone changes nothing, refining in $X$ alone moves it, and a sinh-mapped
$X$ grid clustered at the \emph{inner} wall---where the fluid leaves the annulus under inflow---converges it
at $32\times16$ (torque $+5.2\cdot10^{-4}$ at $V_0=-20$, against $+4.2\cdot10^{-4}$ and still moving on a
plain 64-mode grid; the same map reproduces the reference-point torque to eight digits at $32\times16$).
Clustering at the outer wall makes it worse, which is how the location was found. Convergence in $\eta$ on
the full range is algebraic ($\sim1\%$ at $32\times16$ for $F_{\rm hi}=50$) and no change of variable
removes it, since the exterior is a Stieltjes-type asymptotic series at $\eta=\pm1$.

\section{Open questions / next session}
\begin{enumerate}[leftmargin=*]
\item Implement the Cauchy-in-$X$ (axis-data) formulation and reproduce Prop.~B.2 numerically; compare
with the BVP results; identify the branch structure.
\item Continuation in wall swirl to the 1998 regime $u_{to}\sim50$ and in $|V_0|$ to $\Rey\sim20$ with the
pseudo-arclength code (\texttt{sweep.py}); folds and branch points are detected automatically. Plan and
Line 0 result in \texttt{SWEEP\_PLAN\_v2.md}.
\item $\eta$-treatment on the full range $[-1,1]$: mapped grids or a change of variable absorbing the
non-analyticity of $H$ at $Z=0$; alternatively march in $|\eta|$ from the dividing plane treating $\eta$
as time (the natural reading of the first-order structure).
\item Recover the pulse stress: compute $R_\theta,R_z$ of a joined core+exterior profile in the annulus
$X_a<X<X_b$, integrate to $T_{r\theta},T_{rz}$ (paper \S3.2), check the cone condition (4.26)
numerically.
\item Symmetric branch $U(X,0)=0$ (1998 $\beta=G$) versus asymmetric: quantify how the asymmetry
controls the shear available at the annular edge.
\item Particles: integrate the 1998 particle ODE in the self-similar field with $K_S(\tau)\to\infty$;
document the tracer-to-ballistic transition; the Basset question is moot but finite-size effects are not.
\item Stability of the 1998 steady flow to Craik--Criminale-type disturbances as a finite-$\mathrm{Re}_\theta$
laboratory for the pulse mechanism.
\end{enumerate}

\section*{Files}
\texttt{core\_solver.py} (grid, operators, residuals, Newton, continuation, exact exterior),
\texttt{tests.py} (Tests 1--4; \texttt{--fast} skips the slow symbolic Test 1),
\texttt{run\_annulus.py} (contracting-annulus driver with continuation and \texttt{.npz} output),
\texttt{run\_core.py} (axis driver, experimental), \texttt{HANDOFF.md}.
\end{document}


==> anc/orchestrate.py <==
"""orchestrate.py -- shared helpers for the overnight orchestrators (log, nearest_npz, run_line)."""
import json, os, subprocess, sys, time, glob

PY = sys.executable
ROOT = os.path.dirname(os.path.abspath(__file__))
LOGDIR = os.path.join(ROOT, "runs", "overnight")
os.makedirs(LOGDIR, exist_ok=True)
PROG = open(os.path.join(LOGDIR, "progress.log"), "a")
LINE_TIMEOUT = 3 * 3600


def log(msg):
    line = f"{time.strftime('%Y-%m-%d %H:%M:%S')}  {msg}"
    print(line, flush=True)
    PROG.write(line + "\n"); PROG.flush()


def nearest_npz(run_dir, target_lam):
    """Path of the non-fold step .npz in run_dir whose lam is nearest target_lam (or None)."""
    rows_path = os.path.join(run_dir, "rows.jsonl")
    if not os.path.exists(rows_path):
        return None, None
    best = None
    for l in open(rows_path):
        r = json.loads(l)
        if r.get("fold"):
            continue
        if best is None or abs(r["lam"] - target_lam) < abs(best["lam"] - target_lam):
            best = r
    if best is None:
        return None, None
    return os.path.join(run_dir, best["name"] + ".npz"), best["lam"]


def run_line(name, argv, warm=None):
    out = os.path.join(ROOT, "runs", name)
    if os.path.exists(os.path.join(out, "DONE")):
        log(f"SKIP  {name} (done)")
        return True
    os.makedirs(out, exist_ok=True)
    cmd = [PY, os.path.join(ROOT, "sweep.py"), "--out", out, "--tag", name] + [str(a) for a in argv]
    if warm:
        src_dir, target = warm
        npz, lam_found = nearest_npz(os.path.join(ROOT, "runs", src_dir), target)
        if npz is None:
            log(f"FAIL  {name}: warm-start source runs/{src_dir} missing; skipping")
            return False
        cmd += ["--start_npz", npz]
        log(f"      {name}: warm start from {os.path.relpath(npz, ROOT)} (lam={lam_found:.4g}, target {target})")
    log(f"START {name}: {' '.join(os.path.relpath(c, ROOT) if c.startswith(ROOT) else c for c in cmd[1:])}")
    t0 = time.time()
    with open(os.path.join(out, "console.log"), "a") as con:
        try:
            rc = subprocess.run(["nice", "-n", "5"] + cmd, stdout=con, stderr=subprocess.STDOUT,
                                timeout=LINE_TIMEOUT, cwd=ROOT).returncode
        except subprocess.TimeoutExpired:
            log(f"FAIL  {name}: timeout after {LINE_TIMEOUT/3600:.0f} h")
            return False
    dt = time.time() - t0
    # summarise from rows
    rows_path = os.path.join(out, "rows.jsonl")
    n = folds = bps = stag = 0; lam_end = None; maxR = 0.0
    if os.path.exists(rows_path):
        for l in open(rows_path):
            r = json.loads(l)
            n += 1; folds += r.get("fold", False); bps += r.get("branch_point", False); stag += r.get("stagnated", False)
            maxR = max(maxR, r.get("R_inf", 0.0))
            if not r.get("fold"):
                lam_end = r["lam"]
    status = "DONE " if rc == 0 else "FAIL "
    log(f"{status} {name}: rc={rc} points={n} folds={folds} branch_pts={bps} stagnated={stag} "
        f"max|R|={maxR:.1e} final_lam={lam_end} time={dt/60:.1f} min")
    if rc == 0:
        open(os.path.join(out, "DONE"), "w").write(time.strftime("%Y-%m-%d %H:%M:%S\n"))
    return rc == 0




==> anc/overnight.py <==
"""
overnight.py -- run every sweep line of SWEEP_PLAN_v2.md sequentially on this machine.

Stages (each line is skipped if <out>/DONE exists, so the script is restartable):
  A  Phase 2 at 32x16:  Line 1 (V0 -> -20, -> +20), Line 2 (Fhi -> 50 at V0=-1), Line 4 (h -> 0.2),
                        Line 6 (X_hi -> 2, -> 0.5)
  B  Phase 3/4 at 32x16: Line 2 at V0=-2, -5 (warm start from Line 1), Line 3 (eta_i -> 0.05, -> 0.5),
                        Line 5 map: delta -> 1 at Fhi in {1,2,5,10,20,30,40,50} x V0 in {-1,-2,-5}
                        (warm start from Line 2), Line 5 flux variant (V0_hi -> 0)
  C  40x20 replicas of Line 1, Line 2 (V0=-1), Line 4, Line 6
  D  collect.py if present

Progress: runs/overnight/progress.log; per-line console in <out>/console.log.
"""
import json, os, subprocess, sys, time, glob

PY = sys.executable
ROOT = os.path.dirname(os.path.abspath(__file__))
LOGDIR = os.path.join(ROOT, "runs", "overnight")
os.makedirs(LOGDIR, exist_ok=True)
PROG = open(os.path.join(LOGDIR, "progress.log"), "a")
LINE_TIMEOUT = 3 * 3600


def log(msg):
    line = f"{time.strftime('%Y-%m-%d %H:%M:%S')}  {msg}"
    print(line, flush=True)
    PROG.write(line + "\n"); PROG.flush()


def nearest_npz(run_dir, target_lam):
    """Path of the non-fold step .npz in run_dir whose lam is nearest target_lam (or None)."""
    rows_path = os.path.join(run_dir, "rows.jsonl")
    if not os.path.exists(rows_path):
        return None, None
    best = None
    for l in open(rows_path):
        r = json.loads(l)
        if r.get("fold"):
            continue
        if best is None or abs(r["lam"] - target_lam) < abs(best["lam"] - target_lam):
            best = r
    if best is None:
        return None, None
    return os.path.join(run_dir, best["name"] + ".npz"), best["lam"]


def run_line(name, argv, warm=None):
    out = os.path.join(ROOT, "runs", name)
    if os.path.exists(os.path.join(out, "DONE")):
        log(f"SKIP  {name} (done)")
        return True
    os.makedirs(out, exist_ok=True)
    cmd = [PY, os.path.join(ROOT, "sweep.py"), "--out", out, "--tag", name] + [str(a) for a in argv]
    if warm:
        src_dir, target = warm
        npz, lam_found = nearest_npz(os.path.join(ROOT, "runs", src_dir), target)
        if npz is None:
            log(f"FAIL  {name}: warm-start source runs/{src_dir} missing; skipping")
            return False
        cmd += ["--start_npz", npz]
        log(f"      {name}: warm start from {os.path.relpath(npz, ROOT)} (lam={lam_found:.4g}, target {target})")
    log(f"START {name}: {' '.join(os.path.relpath(c, ROOT) if c.startswith(ROOT) else c for c in cmd[1:])}")
    t0 = time.time()
    with open(os.path.join(out, "console.log"), "a") as con:
        try:
            rc = subprocess.run(["nice", "-n", "5"] + cmd, stdout=con, stderr=subprocess.STDOUT,
                                timeout=LINE_TIMEOUT, cwd=ROOT).returncode
        except subprocess.TimeoutExpired:
            log(f"FAIL  {name}: timeout after {LINE_TIMEOUT/3600:.0f} h")
            return False
    dt = time.time() - t0
    # summarise from rows
    rows_path = os.path.join(out, "rows.jsonl")
    n = folds = bps = stag = 0; lam_end = None; maxR = 0.0
    if os.path.exists(rows_path):
        for l in open(rows_path):
            r = json.loads(l)
            n += 1; folds += r.get("fold", False); bps += r.get("branch_point", False); stag += r.get("stagnated", False)
            maxR = max(maxR, r.get("R_inf", 0.0))
            if not r.get("fold"):
                lam_end = r["lam"]
    status = "DONE " if rc == 0 else "FAIL "
    log(f"{status} {name}: rc={rc} points={n} folds={folds} branch_pts={bps} stagnated={stag} "
        f"max|R|={maxR:.1e} final_lam={lam_end} time={dt/60:.1f} min")
    if rc == 0:
        open(os.path.join(out, "DONE"), "w").write(time.strftime("%Y-%m-%d %H:%M:%S\n"))
    return rc == 0


log("=========== overnight run started ===========")
try:
    log("commit " + subprocess.check_output(["git", "rev-parse", "--short", "HEAD"], cwd=ROOT).decode().strip())
except Exception:
    pass

# ---------------------------------------------------------------- Stage A: Phase 2 at 32x16
log("--- Stage A: Phase 2 (32x16, eta_c 0.9) ---")
run_line("line1_neg", ["--param", "V0", "--to", -20, "--ds_max", 0.5])
run_line("line1_pos", ["--param", "V0", "--to", 20, "--ds_max", 0.5])
run_line("line2_V0m1", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0])
run_line("line4_h", ["--param", "h", "--to", 0.2, "--ds0", 0.005, "--ds_max", 0.02])
run_line("line6_Xhi_up", ["--param", "X_hi", "--to", 2.0, "--ds0", 0.02, "--ds_max", 0.1])
run_line("line6_Xhi_down", ["--param", "X_hi", "--to", 0.5, "--ds0", 0.02, "--ds_max", 0.05])

# ---------------------------------------------------------------- Stage B: Phase 3/4 at 32x16
log("--- Stage B: Lines 2 (V0=-2,-5), 3, 5 ---")
run_line("line2_V0m2", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -2], warm=("line1_neg", -2.0))
run_line("line2_V0m5", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -5], warm=("line1_neg", -5.0))
run_line("line3_etai_in", ["--param", "eta_i", "--to", 0.05, "--ds0", 0.005, "--ds_max", 0.02])
run_line("line3_etai_out", ["--param", "eta_i", "--to", 0.5, "--ds0", 0.01, "--ds_max", 0.05])
for V0, src in [(-1, "line2_V0m1"), (-2, "line2_V0m2"), (-5, "line2_V0m5")]:
    for Fhi in [1, 2, 5, 10, 20, 30, 40, 50]:
        name = f"line5_delta_F{Fhi}_V{abs(V0)}"
        if Fhi == 1 and V0 == -1:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.1])
        elif Fhi == 1:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", V0], warm=("line1_neg", float(V0)))
        else:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", V0, "--Fhi", Fhi], warm=(src, float(Fhi)))
run_line("line5_flux_V0hi", ["--param", "V0_hi", "--to", 0.0, "--ds_max", 0.1])

# ---------------------------------------------------------------- Stage C: 40x20 replicas
log("--- Stage C: 40x20 replicas ---")
HI = ["--NX", 40, "--NE", 20]
run_line("rep40_line1_neg", ["--param", "V0", "--to", -20, "--ds_max", 1.0] + HI)
run_line("rep40_line1_pos", ["--param", "V0", "--to", 20, "--ds_max", 1.0] + HI)
run_line("rep40_line2_V0m1", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0] + HI)
run_line("rep40_line4_h", ["--param", "h", "--to", 0.2, "--ds0", 0.01, "--ds_max", 0.04] + HI)
run_line("rep40_line6_Xhi_up", ["--param", "X_hi", "--to", 2.0, "--ds0", 0.05, "--ds_max", 0.2] + HI)
run_line("rep40_line5_delta_F1_V1", ["--param", "delta", "--to", 1.0, "--ds_max", 0.2] + HI)

# ---------------------------------------------------------------- Stage D: collect
if os.path.exists(os.path.join(ROOT, "collect.py")):
    log("--- Stage D: collect.py ---")
    rc = subprocess.run([PY, os.path.join(ROOT, "collect.py")], cwd=ROOT,
                        stdout=open(os.path.join(LOGDIR, "collect.log"), "a"), stderr=subprocess.STDOUT).returncode
    log(f"collect.py rc={rc}")
log("=========== overnight run finished ===========")


==> anc/overnight_ext.py <==
"""
overnight_ext.py -- Stage E extensions, chained after overnight.py (same progress.log, same DONE markers).

  E1  eta_c = 1.0 (full range; best conditioned at high N per Line 0): Line 1 both halves and Line 2 (V0=-1)
      at 32x16 and 40x20, and Line 1 inflow + Line 2 at 48x24
  E2  Line 1 beyond the 1998 range: V0 -> -50 and -> +50 (32x16)
  E3  Line 2 at strong inflow: V0 = -10, -20 (warm from Line 1), Fhi -> 50; and the 1998 corner check
  E4  Line 3 deeper: eta_i -> 0.02 at 40x20, warm from the 32x16 line's end is not possible (grid), so cold
  E5  h -> 0.45 (approaching D = 0) at 32x16
  E6  delta map at 40x20: Line 2 replicas at V0 = -2, -5, then delta -> 1 for 8 Fhi x 3 V0
  E7  larger asymmetry: delta -> 3 at (Fhi, V0) = (1,-1), (10,-1), (50,-1); unequal flux V0_hi -> 0 at Fhi = 10, 50
"""
import json, os, subprocess, sys
from orchestrate import log, run_line, ROOT, PY

log("=========== extension run (Stage E) started ===========")
try:
    log("commit " + subprocess.check_output(["git", "rev-parse", "--short", "HEAD"], cwd=ROOT).decode().strip())
except Exception:
    pass

# R -- repair: line2_V0m5 ran with a too-loose tolerance and a y-dominated arclength (400 points to
# Fhi = 16.4, residuals up to 0.19); redo it and every Line 5 line that depended on it or failed.
log("--- R: repair line2_V0m5 and dependents ---")
import shutil
for d in ["line2_V0m5"] + [f"line5_delta_F{F}_V5" for F in [1, 2, 5, 10, 20, 30, 40, 50]]:
    path = os.path.join(ROOT, "runs", d)
    if os.path.exists(path):
        shutil.move(path, path + "_old")
        log(f"      moved runs/{d} -> runs/{d}_old")
run_line("line2_V0m5", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -5], warm=("line1_neg", -5.0))
for Fhi in [1, 2, 5, 10, 20, 30, 40, 50]:
    name = f"line5_delta_F{Fhi}_V5"
    if Fhi == 1:
        run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", -5], warm=("line1_neg", -5.0))
    else:
        run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.1, "--V0", -5, "--Fhi", Fhi], warm=("line2_V0m5", float(Fhi)))
# also re-run any Stage A/B line that FAILED (no DONE marker) with the fixed solver
for d in sorted(os.listdir(os.path.join(ROOT, "runs"))):
    path = os.path.join(ROOT, "runs", d)
    if d.startswith("line") and os.path.isdir(path) and not d.endswith("_old") and os.path.exists(os.path.join(path, "meta.json")) \
            and not os.path.exists(os.path.join(path, "DONE")):
        meta = json.load(open(os.path.join(path, "meta.json")))["args"]
        argv = ["--param", meta["param"], "--to", meta["to"], "--ds_max", meta["ds_max"], "--ds0", meta["ds0"],
                "--NX", meta["NX"], "--NE", meta["NE"], "--V0", meta["V0"], "--Fhi", meta["Fhi"], "--delta", meta["delta"],
                "--eta_i", meta["eta_i"], "--h", meta["h"], "--X_hi", meta["X_hi"]]
        if meta.get("V0_hi") is not None:
            argv += ["--V0_hi", meta["V0_hi"]]
        if meta.get("start_npz"):
            argv += ["--start_npz", meta["start_npz"]]
        shutil.move(path, path + "_old")
        log(f"      re-running failed line {d} (old output in runs/{d}_old)")
        run_line(d, argv)

# E1 -- full range eta_c = 1.0
log("--- E1: eta_c = 1.0 replicas ---")
E1 = ["--eta_c", 1.0]
run_line("etac1_line1_neg", ["--param", "V0", "--to", -20, "--ds_max", 1.0] + E1)
run_line("etac1_line1_pos", ["--param", "V0", "--to", 20, "--ds_max", 1.0] + E1)
run_line("etac1_line2_V0m1", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0] + E1)
HI = ["--NX", 40, "--NE", 20]
run_line("etac1_rep40_line1_neg", ["--param", "V0", "--to", -20, "--ds_max", 1.0] + E1 + HI)
run_line("etac1_rep40_line2_V0m1", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0] + E1 + HI)
XHI = ["--NX", 48, "--NE", 24]
run_line("etac1_rep48_line1_neg", ["--param", "V0", "--to", -20, "--ds_max", 2.0] + E1 + XHI)
run_line("etac1_rep48_line2_V0m1", ["--param", "Fhi", "--to", 50, "--ds_max", 4.0] + E1 + XHI)

# E2 -- beyond the 1998 range
log("--- E2: Line 1 to +-50 ---")
run_line("line1_neg50", ["--param", "V0", "--to", -50, "--ds_max", 1.0, "--V0", -20], warm=("line1_neg", -20.0))
run_line("line1_pos50", ["--param", "V0", "--to", 50, "--ds_max", 1.0, "--V0", 20], warm=("line1_pos", 20.0))

# E3 -- strong inflow + swirl (the 1998 corner R = 20, u_to = 50)
log("--- E3: Line 2 at V0 = -10, -20 ---")
run_line("line2_V0m10", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -10], warm=("line1_neg", -10.0))
run_line("line2_V0m20", ["--param", "Fhi", "--to", 50, "--ds_max", 1.0, "--V0", -20], warm=("line1_neg", -20.0))

# E4 -- deeper radius ratio at 40x20
log("--- E4: Line 3 deeper ---")
run_line("rep40_line3_etai_in", ["--param", "eta_i", "--to", 0.02, "--ds0", 0.005, "--ds_max", 0.02] + HI)

# E5 -- h toward 1/2
log("--- E5: h -> 0.45 ---")
run_line("line4_h_045", ["--param", "h", "--to", 0.45, "--ds0", 0.005, "--ds_max", 0.02, "--h", 0.2], warm=("line4_h", 0.2))

# E6 -- delta map at 40x20
log("--- E6: delta map at 40x20 ---")
run_line("rep40_line2_V0m2", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0, "--V0", -2] + HI, warm=("rep40_line1_neg", -2.0))
run_line("rep40_line2_V0m5", ["--param", "Fhi", "--to", 50, "--ds_max", 2.0, "--V0", -5] + HI, warm=("rep40_line1_neg", -5.0))
for V0, src in [(-1, "rep40_line2_V0m1"), (-2, "rep40_line2_V0m2"), (-5, "rep40_line2_V0m5")]:
    for Fhi in [1, 2, 5, 10, 20, 30, 40, 50]:
        name = f"rep40_line5_delta_F{Fhi}_V{abs(V0)}"
        if Fhi == 1 and V0 == -1:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.2] + HI)
        elif Fhi == 1:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.2, "--V0", V0] + HI, warm=("rep40_line1_neg", float(V0)))
        else:
            run_line(name, ["--param", "delta", "--to", 1.0, "--ds_max", 0.2, "--V0", V0, "--Fhi", Fhi] + HI, warm=(src, float(Fhi)))

# E7 -- larger asymmetry and unequal flux at higher swirl
log("--- E7: delta -> 3, unequal flux at Fhi = 10, 50 ---")
run_line("line5_delta3_F1_V1", ["--param", "delta", "--to", 3.0, "--ds_max", 0.1, "--delta", 1.0], warm=("line5_delta_F1_V1", 1.0))
run_line("line5_delta3_F10_V1", ["--param", "delta", "--to", 3.0, "--ds_max", 0.1, "--Fhi", 10, "--delta", 1.0], warm=("line5_delta_F10_V1", 1.0))
run_line("line5_delta3_F50_V1", ["--param", "delta", "--to", 3.0, "--ds_max", 0.1, "--Fhi", 50, "--delta", 1.0], warm=("line5_delta_F50_V1", 1.0))
run_line("line5_flux_V0hi_F10", ["--param", "V0_hi", "--to", 0.0, "--ds_max", 0.1, "--Fhi", 10], warm=("line2_V0m1", 10.0))
run_line("line5_flux_V0hi_F50", ["--param", "V0_hi", "--to", 0.0, "--ds_max", 0.1, "--Fhi", 50], warm=("line2_V0m1", 50.0))

if os.path.exists(os.path.join(ROOT, "collect.py")):
    log("--- collect.py (after Stage E) ---")
    rc = subprocess.run([PY, os.path.join(ROOT, "collect.py")], cwd=ROOT,
                        stdout=open(os.path.join(ROOT, "runs", "overnight", "collect_ext.log"), "a"), stderr=subprocess.STDOUT).returncode
    log(f"collect.py rc={rc}")
log("=========== extension run finished ===========")


==> anc/pitchfork_locus.py <==
"""pitchfork_locus.py -- where on branch A does the symmetry break? V0 scans at fixed Fhi (det sign changes)."""
import os, time
from orchestrate import log, run_line, ROOT
def wait(marker):
    while not any(marker in l for l in open(os.path.join(ROOT, "runs", "overnight", "progress.log"))): time.sleep(30)
wait("asym.py finished")
log("--- pitchfork locus on A: V0 scans at Fhi = 10, 20, 30, 40 (Fhi = 50 in asym.py) ---")
for Fhi in (10, 20, 30, 40):
    run_line(f"branchA_F{Fhi}_V0_to_m20", ["--param","V0","--to",-20,"--ds_max",0.25,"--Fhi",Fhi,"--V0",-1], warm=("line2_V0m1", float(Fhi)))
log("--- pitchfork locus finished ---")


==> anc/results/FINDINGS_live.md <==
# Live findings log, night of 12-13 Sep 2026 (appended as results arrive)

Reference: SWEEP_PLAN_v2.md. Grid 32x16, eta_c 0.9 unless stated. "Symmetric" = U odd in eta to 1e-13.

## Fold-free lines (Stage A/B)
- Line 1: V0 from -1 to -20.4 (48 pts) and to +20.0 (47 pts): no folds, no det-sign changes,
  symmetric branch holds to 1e-13.
- Line 2 at V0 = -1: Fhi 1 -> 50.1, no folds. max|U| grows ~linearly (22 at Fhi 50, not ~Fhi^2);
  U_eta(X_mid, 0) changes sign near Fhi ~ 37.
- Line 2 at V0 = -2: Fhi 1 -> 50.7, no folds.
- Line 3: eta_i 0.2 -> 0.0498 (51 pts) and -> 0.51: no folds. Line 4: h 0.01 -> 0.20: no folds.
  Line 6: X_hi 1 -> 2.02 and -> 0.48: no folds.
- Line 5 (delta -> 1) at V0 = -1 for all Fhi in {1..50}, at V0 = -2 for Fhi <= 30, at V0 = -5 for
  Fhi <= 10: no folds; U(X_mid,0) responds smoothly to delta.

## Folds and multiplicity
- **(Fhi, V0) = (40, -2), delta line:** two folds at delta = 0.3630 and 0.3256 (S-shaped branch,
  three solutions for 0.326 < delta < 0.363). U(X_mid,0) jumps from -0.5 to -1.3 across the S while
  torque_hi changes < 1%. Hysteretic response of the dividing-plane axial flow to asymmetry.
- **(50, -2), delta line:** three folds (delta = 0.7048, 0.1073, 0.8027); the branch returns to
  delta = 0 in a DIFFERENT state. Converged at delta = 0: a second exactly symmetric solution B
  (U odd to 2e-13) with U_eta(X_mid,0) = -2.161, torque_hi = 112.37, min V0 = -6.18, versus the
  Line 2 solution A: -0.528, 114.72, -6.71. B carries ~40% more swirl near the inner wall
  (F(0.18, 0) = 7.46 vs 5.38). |y_A - y_B|_inf = 73. Saved runs/second_branch/sym{A,B}_F50_V2_32x16.npz.
- **Branch B continued down in Fhi:** folds at Fhi = 20.970 and returns upward as a third symmetric
  state C: at Fhi = 50.8, U_eta(X_mid,0) = -6.72, torque_hi = 86.4, max|U| = 19.4 (A at 50.7:
  -0.71, 117.3, 24.4). So B-C is one connected symmetric curve born at a fold near Fhi = 21 (V0=-2);
  A is fold-free from Fhi = 1 to 50. At least three symmetric solutions at (50, -2).
- **(20, -5), delta line:** one fold, returns to delta = 0 in another state (base point came from the
  compromised V0 = -5 Line 2; to be redone in the repair step).

## Anomalies / process
- line2_V0m5 first run: arclength dominated by y (t_lam ~ 0.006), 400 points to Fhi 16.4, and a
  tolerance scaled by max|y|^2 (Pi0-dominated) accepted residuals up to 0.19. Fixed (relative RMS
  weight, residual_scale = max(1, max|F|^2, max|U|)); repair step redoes the line and dependents.
- Deflation on the Dirichlet axis problem (eta_c 0.8): 12x6 gives five distinct discrete solutions,
  four wild (F to -187); 16x8 one converged solution F(0,0)=0.519 (notes: 0.96 at 12x6, 0.87 at 24x10).
  The Dirichlet axis formulation has no resolution-stable solution -> Cauchy-in-X (BLOWUP_PLAN step 1).
- **Branch B continued up in Fhi:** fold at Fhi = 68.32; the return path is branch A (|y - y_A| = 1.9
  at Fhi 49.4 vs |y - y_B| = 70). So at V0 = -2 the symmetric branch is ONE S-curve in Fhi:
  A (Fhi 1 -> 68.3), B (68.3 -> 21.0), C (21.0 -> up); three symmetric solutions for 21 < Fhi < 68.
  Line 2 stopped at 50 and saw neither fold. Fold locations at other V0: folds_Fhi.py (queued).
- Process: near the Fhi = 68.3 fold two points were accepted with |R| ~ 1e-3 because the bordered
  constraint row is O(sqrt(w)) there under the solution-relative weight; row now normalised.
- **Branch B in V0 at Fhi = 50:** exists from V0 = -0.36 to -6.04 without folds (so a second symmetric
  solution also exists at (50, -1); Line 2's fold at V0 = -1 must lie above Fhi = 50).
  **Determinant sign change without fold between V0 = -5.68 and -5.86.** At V0 = -5.77 the Jacobian's
  smallest singular value dips 50x (6.9e-12 vs 4e-10 nearby) and its null vector has F ODD and U EVEN
  in eta: the parity that breaks the reflection symmetry (symmetric solutions have F even, U odd).
  => symmetry-breaking pitchfork on branch B at (Fhi, V0) ~ (50, -5.77), 32x16. Branch switching and a
  40x20 confirmation are running.
- **Pitchfork on B confirmed by the imperfect-bifurcation test.** Delta line from B at V0 = -5.50 (weak
  side of the crossing): U(X_mid,0) grows to -4.2, folds at delta = 0.249, and returns to delta = 0 with
  U(X_mid,0) = -5.17: an ASYMMETRIC solution at symmetric data. Perturbation/deflation attempts on the
  strong side (V0 = -5.85 .. -6.3) all fell back to B, consistent with the asymmetric branch existing
  only for V0 > -5.77 at Fhi = 50. Mirror image (U -> -U(X,-eta)) exists by symmetry. Continuation of
  the asymmetric branch E in V0 and Fhi queued (asym.py).
- **Branch C:** Fhi 50 -> 120.7 with no fold; V0 to -0.49 with no fold (C also exists at V0 = -1);
  det sign change between V0 = -4.32 and -5.00 with sv_min dipping to 8.5e-12: a second pitchfork, on
  C. Delta-line test queued. Pitchfork search on A along V0 at Fhi = 50 queued.
- Process: branch B could not be re-converged at 40x20 from interpolated 32x16 data (Pi0 = 0 or
  interpolated Pi0; |R| stalls at 3-50). The 40x20 B will come from the E6 delta line at (50, -2).
- **Asymmetric branch E, continued in V0 toward strong inflow:** amplitude U(X_mid,0) = -5.18 (V0 = -5.50),
  -5.04 (-5.59), then 0 at V0 = -5.769 where sv_min dips to 6.5e-12; beyond that the continuation
  follows B (values identical). So E is the symmetry-broken branch born at the pitchfork on B at
  V0* = -5.769 (Fhi = 50, 32x16) and exists for V0 > V0*. The amplitude decays much more steeply than
  sqrt(V0* - V0) near the point (from 5 to 0 within 0.18), i.e. a near-vertical pitchfork. Delta lines
  on the strong side (V0 = -6.04, delta to +-0.3) are smooth with no fold, as they must be.
- **E toward weak inflow (correction of the first reading):** S-fold pair at V0 = -4.835 and -5.422, then
  the amplitude decays (U(X_mid,0) = -2.13 at -4.98, -1.54 at -3.54, -0.66 at -2.75) and vanishes at
  V0 = -2.17, after which the continuation follows a symmetric branch whose values match A (Ueta -2.64,
  torque 126.7 at V0 = -0.97; Line 2 at (50.1, -1): -2.63, 126.8). So at Fhi = 50 the asymmetric branch
  E is a BRIDGE between a pitchfork on B (V0 = -5.77) and a pitchfork on A (V0 = -2.17); asymmetric
  solutions of this family exist only for -5.77 < V0 < -2.17. None at V0 = -1 (the 1998 value).
  The three-fold delta lines at (40..50, -2) are explained: V0 = -2 is within 0.2 of A's pitchfork.
- **Branch C delta line:** six folds, all within 0.55 < delta < 0.91, U(X_mid,0) reaching +27; a snaking
  branch that never returns to delta = 0. Needs a 40x20 check before interpretation (|U| ~ 40 at F = 50).
- **Deflation on the Dirichlet axis problem (eta_c 0.8, Fhi 1, X_hi 2) is conclusive:** 12x6 -> one
  solution F(0,0) = 0.963; 16x8 -> none from six starts; 20x10 -> four (0.871, 0.670, 0.515 wild with
  F to 2.5 and min V0 = -10, 0.073 wild); 24x12 -> one (0.519, tame). No solution persists across
  grids (the 0.871 of the notes reappears only on NE = 10 grids). The Dirichlet axis formulation has no
  resolution-stable solution -> BLOWUP_PLAN step 1 (Cauchy-in-X). The eta_c = 1.0 repeat is running.
- **Repaired Line 2 at V0 = -5 (Fhi 1 -> 50.5, clean, no folds):** det sign changes at Fhi ~ 16.5 and
  ~ 48.0 (sv_min dips to 5e-11 at both). The symmetric branch at inflow 5 is inside the
  symmetry-broken region for 16.5 < Fhi < 48; consistent with the (20, -5) delta line returning to an
  asymmetric state and with the Fhi = 50 bridge E ending at V0 = -5.77. Pitchfork locus so far
  (32x16): (Fhi, V0) = (50, -2.17), (50, -5.77) on A/B, (16.5, -5), (48.0, -5) on A, and one on C near
  (50, -4.8). Scans of A at Fhi = 10, 20, 30, 40 (V0 -1 -> -20) and Line 2 at V0 = -10, -20 are queued.
- **E continued down in Fhi at V0 = -5.50:** S-fold pair at Fhi = 40.11 and 45.85, then the asymmetry
  amplitude decays to zero at Fhi = 29.39 (flagged as a fold because the tangent's Fhi component
  reversed there; U(X_mid,0) -> 0 exactly), after which the continuation follows a symmetric branch
  back up to Fhi 50.8 (Ueta +4.3, torque 78.1). So at V0 = -5.5 this asymmetric family exists for
  Fhi > 29.4. The fold at 45.85 was resolved poorly (|R| = 1.5e-3 at the fold point, sv_min 1e-12):
  treat its location as approximate.
- **A at V0 = -1 extended in Fhi (line2_V0m1_to120): a BRANCH POINT at Fhi = 66.95, not folds.** All five
  fold flags and five det-sign flags lie at Fhi = 66.950..66.953; the bordered matrix's sigma_min
  collapses to 1e-12..1e-15 there (at a fold it stays regular; at a simple bifurcation it is singular),
  the corrector failed 22 times, and the continuation reversed along A itself (the return state at
  Fhi 50.6 matches A). So the symmetric branch at inflow 1 has a symmetry-breaking point at swirl
  66.95 (32x16), consistent with the locus (50, -2.17) -> (67, -1). Pseudo-arclength cannot pass a
  branch point without branch switching; rerun with an imperfection delta = 1e-3 queued.
- **E continued up in Fhi at V0 = -5.50:** singular point at Fhi = 56.01 (bordered sigma_min 5.5e-14,
  det flip, then reversal along E itself with matching values): a secondary bifurcation ON the
  asymmetric branch, not a fold. Not passed by pseudo-arclength; rerun with the jump heuristic queued.
- **Pitchfork on C confirmed:** delta line from C at V0 = -4.5 (weak side) is smooth to delta 0.3; at
  V0 = -5.3 (strong side) it folds at delta = 0.0245 and returns to delta = 0 with
  U(X_mid,0) = +4.942 (C itself has 0). So C's asymmetric branch lives on the STRONG-inflow side
  of its crossing near V0 = -4.8, the opposite orientation to B's (whose branch E lives on the weak side).
- **RETRACTION: Fhi = 66.95 at V0 = -1 is a FOLD, not a branch point.** Fold-vs-bifurcation test at
  Fhi = 66.929: the Jacobian's null vector has F even, U odd (the solution's own parity, so nothing is
  symmetry-breaking) and |u_1 . dR/dFhi| / |dR/dFhi| = 6e-4 versus 1e-14 for the next left singular
  vectors, i.e. clearly nonzero -> fold (a branch point requires zero). The return path is a second
  symmetric branch, as at the V0 = -2 fold (68.3). The det-sign flips and the 1e-12 bordered sigma_min
  were roundoff at a sharp fold, and the imperfection delta = 1e-3 changed nothing, as it should not
  for a fold. Process: the stagnation acceptance (1e-6 x F^2) let points with |R| 3e-3 through near the
  fold; tightened to 1e-8 x scale. Jump heuristic made opt-in. Small-step pass through the fold queued.
  The B and C pitchfork claims stand: their null vectors had symmetry-breaking parity AND the delta-line
  tests found asymmetric solutions at delta = 0 on one side only.
- **E's swirl-56.01 event is a FOLD** (projection test: |u_1 . dR/dFhi|/|dR/dFhi| = 4.3e-3, same size as the
  next directions; bordered sigma_min 7.7e-12 there). Rerun reproduced it exactly. At V0 = -5.5 the
  asymmetric family exists for 29.4 < Fhi < 56.0 (S-pair at 40.1/45.9 inside). Re-converging the
  post-fold return state at Fhi = 50: |y - y_E| = 7.5e-12 -> same branch (E).
  Recurring anomaly: sharp folds at large swirl are hard for the corrector (bordered sigma_min ~1e-12,
  residual floor rises); a small-step pass is queued to test whether ds_max 0.3 cures it.
- **Calibration of the fold-vs-branch-point projection test** (|u_1 . dR/dFhi| / |dR/dFhi|): genuine folds
  (return sheet differs) give 4.1e-3 (B->C, 20.97), 1.8e-3 (B->A, 68.32), 5.1e-3 (E S-fold 40.11);
  suspects give 6.4e-4 (A at 66.95, V0 = -1) and 4.3e-3 (E at 56.01). A branch point would give ~1e-14
  (the level of the other left singular vectors). Both suspects are therefore FOLDS; the test is
  contaminated by the 1e-9 near-null direction and cannot resolve better than a factor of a few.
  E's return along its own sheet after 56.01 is a failed fold passage (predictor overshoot, corrector
  lands behind on the same sheet, orientation flips), not a bifurcation. Re-converged return state at
  Fhi = 50 equals E to 7e-12. Fold-passage robustness at large swirl is the open process issue;
  small-step passes queued for both folds.
- **Small-step passes (ds_max 0.2-0.3) resolve both disputed folds cleanly.** A at V0 = -1: fold at
  Fhi = 66.947, residuals 4e-5 -> 1e-8, second symmetric sheet followed down. E at V0 = -5.5: fold at
  Fhi = 56.012, residuals 3e-7, and the return sheet is a DISTINCT asymmetric sheet E' (at Fhi 55.44:
  Ueta +4.84, U(X_mid,0) -6.15 vs E's +5.07, -6.05). Lesson for the code: near a fold the step must be
  small; the failed passages with ds_max 2 were predictor overshoots. Descents of both second sheets queued.
- **Natural-continuation test past the two disputed points (plain Newton from the last good point):**
  A at V0 = -1: converges at Fhi = 66.929, FAILS at 67.0, 67.2, 67.5, 68, 70 (|R| 0.04 .. 2.3) -> the
  symmetric branch A cannot be continued past 66.95; J is singular there with a symmetric null vector.
  BUT the supposed second sheet from the first extension run, re-converged at Fhi = 60, equals A to
  5e-12, and the small-step pass also returned along A: all three visits left 66.95 along A. So this is a
  terminal singular point of A whose second sheet has NOT been located (a fold whose other sheet the
  corrector never lands on, or a degenerate/cusp point). Earlier "distinct sheet" statements for this
  point were based on comparing points at unequal Fhi and are withdrawn. To be settled at 40x20.
  E at V0 = -5.5: converges at Fhi = 56.0, fails at 56.2 and beyond -> fold at 56.01, and its second
  sheet E' IS distinct (verified at equal Fhi). Consistent picture for E.
- **Snaking of the asymmetric branch in swirl at V0 = -5.5:** E folds at 56.01 -> E' folds at 54.32 -> E''
  climbs again (at Fhi 55.4: Ueta 5.07 / 4.84 / 3.74 on E / E' / E''). With the six-fold delta line on C,
  snaking in narrow parameter windows above Fhi ~ 50 is a recurring feature at 32x16. Physical or a
  resolution artifact: to be decided by the 40x20 pass through the (V0 = -2) fold at 68.3
  (rep40_line2_V0m2_S, queued in folds_Fhi.py) and by 40x20 delta lines at (50, -2) (E6).
- eta_c = 1.0 (full range) replicas of Line 1, both halves: fold-free, residuals 1e-10 .. 5e-9.
- **Symmetric branch at Fhi = 50 scanned in V0 from -1 (branchA_F50_V0_to_m20, 243 pts, 31 min):** the
  fold list is a palindrome: outward path A(-1) -> fold -8.313 -> folds -5.659, -5.769, -5.674, -6.102,
  -4.141, -4.880, -3.551 -> singular stall at V0 = -6.13 (bordered sigma_min 1e-19, |R| 1e-2, 59
  corrector failures) -> exact retrace back to V0 = -0.9. Points 0-116 are a legitimate trace: at
  Fhi = 50 the SYMMETRIC family snakes in V0 through >= 8 folds for 3.5 < |V0| < 8.3; this is how
  A, B, C (and more sheets) connect. Det flips at -2.46/-2.39 bracket the pitchfork near -2.2..-2.4.
  Points 117-242 are duplicates. Needs a 40x20 replica before the fold count is trusted.
- **Deflation on the Dirichlet axis problem at eta_c = 1.0 (full range):** 12x6 none, 16x8 none, 20x10 two
  (F(0,0) = 0.537 tame, -792 wild), 24x12 none. The natural boundary at eta = +-1 does not make the
  Dirichlet axis problem well posed either. Closed: the axis core must be computed as the Cauchy-in-X
  problem of Prop. B.2 (BLOWUP_PLAN step 1).
- **Pitchfork locus on A is taking shape.** V0 scans at fixed Fhi (branchA_F*_V0_to_m20): Fhi = 10: no
  fold, no sign change to V0 = -20. Fhi = 20: crossing at V0 = -3.436 (sv 3e-11), then an S-fold pair of
  the symmetric family at V0 = -7.574 / -6.615 with a second crossing at -7.19 on the middle sheet,
  then clean to -20.1 (outer torque negative, -12.2, at strong inflow). With (16.5, -5) and (48.0, -5)
  from the Fhi scan at V0 = -5 and (50, -2.17), (50, -5.77) from Fhi = 50: the first symmetry-breaking
  boundary is V0*(Fhi) ~ -5 (Fhi 16.5), -3.44 (20), -2.17 (50), i.e. |V0*| decreases with swirl; the
  region of asymmetric solutions is bounded on the strong-inflow side by a second boundary through
  (48, -5) and (50, -5.77). Fhi = 30, 40 scans running.
- **Asymmetric branch off C at Fhi = 50 (asymC_V0_strong):** amplitude U(X_mid,0) falls from +4.94
  (V0 = -5.30) to 0 at V0 ~ -6.3 (pitchfork onto a symmetric sheet); weak-side end near -4.8 (delta test).
  So this family exists for -6.3 < V0 < -4.8, overlapping E's window (-5.77 < V0 < -2.17) around
  V0 ~ -5. After landing on the symmetric sheet the continuation met a fold at V0 = -6.674 and stalled on
  a singular point at -5.81 (B's pitchfork, sigma_min 1e-18), then retraced. Duplicated points after the
  stall.
- **C's pitchfork pinned to V0 ~ -4.95 at Fhi = 50:** the asymmetric branch off C loses its amplitude between
  V0 = -5.30 (U(X_mid,0) = 4.94) and -4.90 (0), and the continuation then follows symmetric C to
  V0 = -0.45 (Ueta -6.42 at V0 = -2, C's value). C's asymmetric family: -6.3 < V0 < -4.95.
- Line 1 at Fhi = 1 extended to V0 = -50.9: fold-free, no sign change (unique symmetric solution at low swirl
  far beyond the 1998 range).
- **TWO SYMMETRIC SOLUTIONS AT (Fhi, V0) = (30, -1), i.e. at the 1998 inflow.** The V0 scan of A at Fhi = 30
  folds at V0 = -2.214 and returns to V0 = -1 on a distinct sheet A2: re-converged at exactly (30, -1),
  |y_A - y_A2|_inf = 12.5, Ueta(X_mid,0) 1.182 vs 1.025, torque 58.91 vs 58.45, both U odd to 1e-12.
  Line 2 at V0 = -1 (Fhi 1 -> 50) never saw A2 because the connection is a fold in the V0 direction.
  Open: does A2 reach Fhi = 1 (non-uniqueness at the reference point P0)? Continuations of A2 in Fhi
  (both ways) and toward weak inflow launched; 40x20 check of the fold queued. Saved
  runs/second_branch/symB_F30_V1_32x16.npz.
- **Deflated Newton on the annulus (24x12, five starts):** at P0 = (1, -1) only the known solution is found
  (supports uniqueness at the reference point; not a proof). At (30, -1) it finds A (Ueta 1.199 at 24x12)
  and an ASYMMETRIC solution (U odd-defect 20, max F = 62.7 > Fhi = 30, i.e. swirl overshooting the wall
  value inside the domain: suspect at 24x12) but does not rediscover the symmetric A2 -> the deflation
  search is not exhaustive; continuation remains the primary tool.
- Line 1 at Fhi = 1 extended to V0 = +50.1 (outflow): fold-free. The C asymmetric branch continued down
  in Fhi folds once and returns to Fhi 50 (asymC_Fhi_down; details not yet examined).
- **THREE symmetric solutions at (30, -1); non-uniqueness at the 1998 inflow begins at Fhi ~ 22.7.** A2
  continued down in Fhi folds at Fhi = 22.682 and returns as a third symmetric sheet A3: at Fhi 30.08,
  Ueta = -0.353, torque = 52.70, max|U| = 8.09 (A: +1.164, 59.30, 12.4; A2: +1.025, 58.45, 12.4). A2-A3
  are one curve born at the fold (22.68, -1); A is separate below Fhi 66.95. So at V0 = -1 the
  symmetric solution is unique for Fhi < 22.7 (deflation at P0 finds one) and at least triple above.
  Hypothesis: A3 is the missing second sheet of A's fold at 66.95 (A3_Fhi_up queued).
- **A2 toward weak inflow (Fhi = 30):** fold at V0 = +0.457 (slight outflow), return at V0 = -1.04 on A3
  (Ueta -0.30, torque 52.0). So A2 and A3 are joined at the swirl fold (22.68, -1) AND at the inflow
  fold (30, +0.46): the pair looks like a closed loop (isola) of symmetric solutions, disconnected from
  A at least in these two directions. A3_Fhi_up / A3_V0 lines (queued) test whether it is closed or joins
  A at the 66.95 fold.
- **Line 5 deliverable (32x16): linear response dU(X_mid,0)/d delta at delta = 0** (first two points of
  each delta line; results/line5_slopes.md). V0 = -1: 0.115 (Fhi 1), 0.44 (2), 2.02 (5), 3.06 (10),
  0.69 (20), -1.33 (30), -2.22 (40), -2.31 (50). V0 = -2: 0.17, 0.64, 2.90, 3.32, -1.01, -2.69, -0.29,
  -1.04. V0 = -5: 0.19, 0.77, 4.67, 14.6, 2.83, 0.35, -1.92, 9.58. The response grows ~linearly in Fhi up
  to Fhi ~ 10, peaks, and changes sign between Fhi 20 and 30 (V0 = -1, -2); it is finite everywhere in
  the map (no pitchfork at V0 = -1 or -2 for Fhi <= 50 except the one approaching (50, -2.17), which
  shows as the tangled delta lines at (40..50, -2) rather than as a divergent slope at delta = 0). At
  V0 = -5 the large values at Fhi 10 and 50 sit next to the crossings at Fhi 16.5 and 48.
- **ANOMALY: 32x16 is under-resolved at strong inflow (|V0| > ~8).** Line 1 inflow, 32x16 vs 40x20:
  torque_hi at V0 = -19.9: -0.579 vs -0.079; at -13.9: -0.106 vs -0.0099; at -10.9: -0.032 vs -0.0017;
  max|U| at -19.9: 0.0067 vs 0.0076 (12%). Ueta agrees to ~1e-3. At V0 = -1 everything agrees to 4-5
  digits (Line 0). Strong inflow through the porous wall forms a swirl boundary layer at the outer
  wall that 32 X-modes do not resolve; the wall derivative (torque) is the most sensitive quantity.
  CONSEQUENCE: all structure found at |V0| > ~5 (the fold cascade at Fhi = 50 for 3.5 < |V0| < 8.3,
  the pitchfork on B at -5.77, C's at -4.95, the Fhi = 20 folds at -6.6/-7.6) needs 40x20 / 48x24
  confirmation before it is reported as physics. Line 0 was done at V0 = -1 only; a Line 0 at V0 = -10
  and -20 is needed. 48x24 (eta_c 1) vs 40x20 comparison below.
- **Strong inflow, resolution table (Line 1 at Fhi = 1, V0 ~ -20):** torque_hi = -0.579 (32x16, eta_c 0.9),
  -0.079 (40x20, 0.9), -0.080 (40x20, 1.0), -0.011 (48x24, 1.0): the wall derivative is NOT converged
  at any grid tried (changes 7x from 40x20 to 48x24). Ueta(X_mid,0) ~ 5e-4 and max|U| ~ 0.007 agree to
  ~10%. Near-wall F(X,0) overshoots the wall value (1.06 at X = 0.943 on 32x16; 1.026 at 0.975 on 48x24):
  a porous-wall suction boundary layer whose thickness shrinks with |V0|. Fix (Phase 3): an X-grid
  mapped to cluster at the outer wall, or N_X well above 48. Until then results at |V0| > ~5 are
  provisional; core quantities (Ueta, max|U|, F in the interior) are reliable to ~1e-3, wall torques
  are not. A resolution study at V0 = -10, -20 (line0.py --V0) is running.
- **C asymmetric branch (V0 = -5.3) up in Fhi:** amplitude U(X_mid,0) grows from 4.9 (Fhi 50) to 15.4 (61.2),
  S-folds at 62.83 and 61.62 (sharp; residuals to 1e-5 at the folds), then the amplitude vanishes at
  Fhi ~ 62.2 (pitchfork onto a symmetric sheet) and the continuation follows that symmetric sheet to
  Fhi 121.6 (Ueta -32, torque 180). So at V0 = -5.3 this asymmetric family exists for Fhi < 62.2.
  (Provisional: |V0| > 5.)
- **CLOSED: the second sheet of A's fold at Fhi = 66.95 (V0 = -1) is A2.** A2 continued up in Fhi from (30, -1)
  folds at Fhi = 66.947 and returns as A (at Fhi 50.16: Ueta -2.637 / torque 126.92 vs A -2.641 / 126.99).
  So at V0 = -1 the symmetric family is one S-curve in Fhi: A (1 -> 66.95), A2 (66.95 -> 22.68), A3
  (22.68 -> up), the exact analogue of the V0 = -2 curve (folds 68.3 and 21.0, sheets A, B, C). The
  "isola" reading of A2-A3 is withdrawn; the fold at (30, +0.46) in V0 joins A2 to A3 as a second
  connection of the same two sheets. The arclength runs that "returned along A" from 66.95 had simply
  re-landed on A behind a sharp fold; the partner sheet was reachable from the V0 direction.
  Non-uniqueness of the symmetric solution at the 1998 inflow: three solutions for 22.7 < Fhi < 66.95.
- **Line 2 at V0 = -10 (Fhi 1 -> 50.9, 32x16, PROVISIONAL: under-resolved regime):** folds at Fhi =
  40.30, 30.00; det-sign changes at 33.35, 35.86.
- **A3 at V0 = -1 continued up in Fhi: no fold to 120; det-sign change at Fhi = 74.09 (sigma_min 2.7e-12).**
  Candidate symmetry-breaking pitchfork at the 1998 inflow value, on the third symmetric sheet.
  Parity test (below) and delta lines at Fhi = 72, 76 (queued) decide. Line 2 at V0 = -10: S-fold pair at
  Fhi = 40.30 / 30.00, det flips at 33.35 / 35.86, max|U| ~ 100 at Fhi 50 (PROVISIONAL, |V0| = 10).
- **SYMMETRY-BREAKING PITCHFORK AT THE 1998 INFLOW: (Fhi, V0) = (74.09, -1) on sheet A3.** At Fhi = 74.091:
  sigma_min/sigma_max = 2.1e-12 (3.3e-10 one unit of Fhi on either side), det flips, null vector has
  F odd / U even (symmetry-breaking parity), and |u_1 . dR/dFhi|/|dR/dFhi| = 1.0e-12 (5e-14 at the
  neighbours; folds gave 6e-4 .. 5e-3). All three tests agree. Note why the projection test is sharp
  here and blunt at folds: dR/dFhi is symmetric, so its projection on an antisymmetric left null vector
  vanishes by parity; at symmetric folds it is contaminated by the 1e-9 near-null direction. Delta lines
  at Fhi = 72 / 76 queued for the imperfect-bifurcation confirmation. Resolution: V0 = -1 is in the
  well-resolved regime (Line 0), so this point is not affected by the strong-inflow caveat, but Fhi = 74
  (|U| ~ 18, F ~ 74) should still be checked at 40x20.
- **Line 0 at V0 = -10 (Fhi 1, eta_c 1.0), cold solves:** F(0.5,0.4) = 2.0416 / 2.0035 / 1.99921 / 1.99885 /
  1.99883 at 24x12 / 32x16 / 40x20 / 48x24 / 56x28 (relative change 2e-2, 2e-3, 1.8e-4, 1.2e-5);
  U(0.5,0.4) = -7.4e-3 / +2.4e-4 / +8.48e-4 / +8.61e-4 / +8.57e-4; torque_hi = -0.243 / -0.020 / -5.4e-4 /
  +9.9e-4 / +1.10e-3. So at inflow 10: 32x16 has 3 digits in F but U is off 3x and the torque has the
  wrong sign; 40x20 has U to 1%, torque still wrong; 48x24 has U to 0.4% and torque to 10%. Newton from
  rest needs 30-38 iterations here. Conclusion for the report: at |V0| ~ 10 the 32x16 SYMMETRIC-branch
  scalars other than F are unreliable; at |V0| ~ 5 (between the V0 = -1 and -10 studies) expect ~1%
  errors in U at 32x16. The V0 = -20 study is running.
- **Line 0 at V0 = -20 (Fhi 1, eta_c 1.0):** F(0.5,0.4) = 2.2734 / 2.0632 / 2.0092 / 2.00059 / 1.99958 at
  24x12 / 32x16 / 40x20 / 48x24 / 56x28; U(0.5,0.4) = -2.2e-3 / -1.8e-3 / -1.4e-4 / +2.15e-4 / +2.20e-4;
  torque_hi = -3.73 / -0.60 / -0.081 / -0.0093 / -0.0005 (falls ~10x per refinement, not converged).
  At inflow 20 the 32x16 U has the WRONG SIGN; 48x24 has U to 2.5%; F has 3 digits at 40x20.
  The suction layer scales like 1/|V0| in X: N_X must grow ~linearly with |V0| on an unmapped grid.
- **A3 (Fhi = 30) toward strong inflow (PROVISIONAL beyond V0 = -5):** folds at V0 = [-8.085, -2.997]; det flips at [-4.739, -7.727, -7.225, -9.162]; reached V0 = -9.16.
- **PITCHFORK AT (74.09, -1) CONFIRMED (4th test):** delta line from A3 at Fhi = 72 is smooth to delta 0.3;
  at Fhi = 76 it folds at delta = 0.0008 and returns to delta = 0 with U(X_mid,0) = +0.485
  (A3 has 0; Ueta -14.893 vs A3's -14.929). Asymmetric solutions exist at the 1998 inflow for
  Fhi > 74.09 on the A3 side. Continuation of this asymmetric branch (in V0 and Fhi) launched.
- **V0 scan of A at Fhi = 40 (279 pts, 42 min):** first symmetry-breaking crossing at V0 = -2.701
  (sigma_min 2e-09); then snaking with folds at [-5.666, -5.513, -6.34, -6.298, -10.405, -9.886, -10.326, -3.558, -4.374] and a retrace
  (palindromic fold list: True). Locus point (40, -2.70) joins (20, -3.44), (50, -2.17); all but the
  first crossing are in the provisional regime.
- **RESOLUTION DISCREPANCY AT Fhi = 50 IN THE V0 DIRECTION.** 40x20 scan of A from V0 = -1 at Fhi = 50
  (rep40_branchA_F50_V0_to_m9): fold at V0 = -1.924, return at V0 = -0.98 on a second symmetric sheet
  (Ueta -3.25 vs A's -2.59). 32x16 (branchA_F50_V0_to_m20) has no fold there: it continues past -1.96
  (Ueta -0.63) to a det flip at -2.4 and on to -8.3. At Fhi = 30, 32x16 DID find a V0 fold at -2.21.
  So at Fhi = 50 the 32x16 structure for V0 < -1.9 (pitchfork at -2.17 on A, the E bridge, the B/C
  pitchforks, the 8-fold snaking) is resolution-sensitive and must be re-derived at 40x20 or better.
  The Fhi-direction results at V0 = -1 (S-curve folds 22.7 / 66.95, pitchfork at 74.09) are at V0 = -1
  where 32x16 and 40x20 agree along Line 2 to 1e-2 or better, but they too need the 40x20 route (queued).
  Line 0 was done at Fhi = 1 only; a Line 0 at (50, -1) follows.
- **MAJOR: THE eta = +-0.9 CUT IS NOT AN OUTFLOW BOUNDARY AT LARGE SWIRL.** Line 0 at (50, -1), re-converged
  at exactly Fhi = 50: F(0.5,0.4) = 10.634 / 10.614 at 32x16 / 40x20 with eta_c 0.9, but 11.012 / 10.934 /
  10.925 at 32x16 / 40x20 / 48x24 with eta_c 1.0; Ueta(X_mid,0) -2.60 / -2.59 vs -2.95 / -2.88 / -2.84.
  Each family converges with the grid, to DIFFERENT limits (3%). Cause, verified on the solutions: the
  coefficient of F_eta, (D eta + d U)/L, must point outward at the cut; with eta_c = 0.9 that requires
  |U| < D eta_c/(1 - eta_c^2) = 2.32 at eta = +-0.9. Along Line 2 (V0 = -1, eta_c 0.9) the condition holds
  at Fhi = 1 (max|U| 0.06), fails at 7/33 X-nodes at Fhi = 10 (max|U| 4.0), 13/33 at Fhi = 20, 15/33 at
  Fhi = 50. At eta = +-1 the coefficient is +-D for any U (d = 0): it never fails. So for Fhi > ~8 (at
  V0 = -1; lower Fhi at stronger inflow) the eta_c = 0.9 runs solved a problem with missing boundary
  data at the cut, which the polynomial collocation filled in implicitly. Line 0's eta_c = 0.9
  recommendation was correct at Fhi = 1 and wrong at large swirl.
  CONSEQUENCE: every large-swirl structure reported above at eta_c = 0.9 (S-curves, pitchforks including
  (74.09, -1), asymmetric branches, delta maps for Fhi >= 10, snaking) is a property of the mis-posed
  truncated problem until re-derived at eta_c = 1.0. The fold-free statements survive (eta_c = 1 replicas
  of Lines 1 and 2 agree). All remaining eta_c = 0.9 queues were stopped at 00:41; etac1_program.py
  re-derives the key structure on the full range.
- **FULL RANGE (eta_c = 1.0), 32x16: A at V0 = -1 from Fhi 50 to 120.1 with ds_max 0.3: NO fold, NO det-sign
  change, 235 points, |R| <= 3e-7.** The fold at Fhi = 66.95, the sheets A2/A3, and the pitchfork at
  (74.09, -1) were artifacts of the eta = +-0.9 cut. On the correct domain the symmetric solution at the
  1998 inflow is unique and smooth in swirl at least to Fhi = 120 (at 32x16; 40x20 check queued).
- **FULL RANGE, 32x16: A at Fhi = 30 scanned in V0 from -1 to -6.09: NO fold, NO sign change** (40 pts,
  |R| 5e-8). The V0 fold at -2.21 and the sheets A2/A3 at (30, -1) were cut artifacts.
- **FULL RANGE, 32x16, Fhi = 50 scanned in V0 -1 -> -6.09: NO fold; one det-sign change between -5.68 and
  -5.82.** Fine scan: the SECOND singular value dips to 6.0e-11 at V0 = -5.750 (2.4e-10 -> 6e-11 -> 1.6e-10
  over +-0.03) and exactly there the null vector switches to F odd / U even (symmetry-breaking parity)
  with projection |u_1 . dR/dV0|/|dR/dV0| = 6e-16 (1.8e-6 elsewhere). The generic Pi0 near-null (6e-11,
  symmetric) is untouched. => a symmetry-breaking pitchfork at (Fhi, V0) ~ (50, -5.75) EXISTS on the full
  range, on the (unique) symmetric branch; the eta_c = 0.9 value on B was -5.77. Caveat: |V0| = 5.75 is
  in the under-resolved regime; 40x20 / 48x24 scans are queued (e1_rep40_A_F50_V0, e1_rep48_A_F50_V0).
- **FULL RANGE, 32x16: Line 2 at V0 = -2 to Fhi 50.7 fold-free; delta lines at (40, -2), (50, -2), (50, -1)
  all fold-free to delta = 1 (13 points each).** The S-shaped / three-fold delta responses at the cut
  were artifacts. Line 5's linear-response table for Fhi >= 10 must be recomputed on the full range.
- **FULL RANGE, 32x16: Line 2 at V0 = -5 to Fhi 50.6 fold-free with no det-sign change; delta line at (20, -5)
  fold-free to delta = 1.** The crossings at Fhi = 16.5 / 48 and the fold-and-return delta line at
  (20, -5) were cut artifacts.
- **FULL-RANGE PITCHFORK AT (50, -5.75) CONFIRMED BY THE DELTA TEST (32x16):** at V0 = -5.5 the delta line is
  smooth to 0.3; at V0 = -6.0 it folds at delta = 0.0072 and returns to delta = 0 with U(X_mid,0) = +0.670
  (symmetric branch: 0; Ueta +4.604 vs +4.480). The asymmetric branch lies on the STRONG-inflow side
  (at the cut it appeared on the weak side of B). Still in the under-resolved regime; 40x20 / 48x24 pending.
- **FULL RANGE, 40x20: A at V0 = -1, Fhi 50 -> 120.1, ds_max 0.3: no fold, no sign change, 235 points, |R| 3e-7,
  identical in every respect to the 32x16 run.** Resolution-checked: on the correct domain the symmetric
  solution at the 1998 inflow is unique in swirl to at least Fhi = 120.
- **FULL RANGE, 40x20: Fhi = 50 scanned in V0 from -1 to -6.06: no fold, NO det-sign change** (32x16 had the
  crossing at -5.75). The bordered sigma_min falls monotonically 4e-11 -> 6e-12 toward -6.06, so a
  crossing may exist deeper at 40x20, or not at all. 32x16 vs 40x20 Ueta(X_mid,0): -0.84 vs -0.74 (V0 -3),
  2.09 vs 2.44 (-5), 4.02 vs 4.48 (-5.8): the under-resolution at |V0| >= 5 is 10-20% here (Fhi = 50,
  |U| ~ 40). The (50, -5.75) pitchfork is therefore UNCONFIRMED; 40x20 delta line at (50, -6.0) and a
  deeper 40x20 scan to -8 are running; 48x24 scan queued.
- **FULL RANGE, 40x20: delta line at (50, -6.0) smooth to delta = 0.3** (32x16 folded at 0.007 and returned to an
  asymmetric state). The 32x16 crossing at (50, -5.75) is not reproduced at 40x20 at V0 = -6; deeper scan
  to -8 running. Provisional verdict: a resolution artifact of the under-resolved strong-inflow regime.
- **FULL RANGE, 40x20: the Fhi = 50 crossing exists but at V0 between -7.75 and -7.88** (32x16: -5.75). A shift
  of two units of inflow between grids: the location is not converged (the suction layer at |V0| ~ 6-8 is
  under-resolved at both). The bifurcation itself may be real; its location is not. 40x20 delta test at
  V0 = -7.58 (just beyond) and a 48x24 scan to -9 are running.
- **FULL RANGE, 32x16: delta line at (40, -5): folds at delta = [0.7672, 0.7409, 0.7596, 0.7427], det flips at [0.7512, 0.7535], U(X_mid,0) from -13.51 to -0.00, reached delta 1.02.** First non-trivial delta response on the correct domain; at inflow 5 (edge of the under-resolved regime) -> provisional; 40x20 repeat needed.
  (Amendment: the four fold flags and two det flips all lie within delta = 0.741..0.767, the corrector-stutter
  signature at a single sharp singular point rather than four folds; U(X_mid,0) reaches -13.5 there. Treat as
  "one singular event near delta = 0.75 at (40, -5), nature undetermined".)
- **FULL RANGE, 40x20: delta line at (50, -7.58), just beyond the 40x20 crossing (-7.75..-7.88): folds and returns
  to delta = 0 -> asymmetric solution at symmetric data.** The symmetry-breaking pitchfork at Fhi = 50 is
  REAL at 40x20 as well; its inflow location is unconverged (-5.75 at 32x16, ~-7.8 at 40x20). 48x24 scan running.
- **FULL RANGE, 32x16: Line 5 linear response dU(X_mid,0)/d delta at delta = 0 (results/line5_slopes_fullrange.md).**
  V0 = -1: 0.111, 0.424, 1.94, 2.94, 0.709, -0.945, -1.87, -2.40 for Fhi = 1, 2, 5, 10, 20, 30, 40, 50
  (cut domain: 0.115, 0.440, 2.02, 3.06, 0.690, -1.33, -2.22, -2.31: within a few % except Fhi 30).
  V0 = -2: 0.161, 0.618, 2.77, 3.18, -0.82, -2.80, -3.94, -4.73. V0 = -5: 0.183, 0.729, 4.43, 13.8, -6.53,
  -7.01, -9.32, -16.9 (cut domain at V0 = -5, Fhi >= 20 was contaminated by crossings absent on the full
  range: 2.83, 0.35, -1.92, 9.58). Shape: growth ~linear in Fhi to a peak near Fhi = 10, sign change between
  Fhi 10 and 20 (V0 = -2, -5) or 20 and 30 (V0 = -1), then growing negative response; |slope| grows with
  |V0| at large swirl. All 24 full-range delta lines are single-valued to delta = 1 except the singular event
  at (40, -5), delta ~ 0.75.
- **FULL RANGE, 48x24: Fhi = 50 scanned to V0 = -6.02: no fold, no crossing** (consistent with the crossing
  lying beyond -6 at fine grids; the 48x24 scan to -9 is running).
- **FULL RANGE, 48x24: Fhi = 50 scanned in V0 from -1 to -9.03: no fold, no crossing** (61 points, |R| 4e-8).
  The symmetry-breaking crossing at Fhi = 50 sits at V0 = -5.75 (32x16), -7.8 (40x20) and is absent to -9
  (48x24): it recedes with resolution -> an artifact of the under-resolved inner-wall suction layer (corrected 08:35; first diagnosed as outer wall), not a
  bifurcation. VERDICT (01:10): on the full eta range, with resolution checked, the symmetric solution of
  the contracting porous annulus is unique and smooth everywhere swept (V0 from -50.9 to +50.1 at Fhi = 1;
  Fhi 1 -> 120 at V0 = -1; V0 to -6 at Fhi 30 and to -9 at Fhi 50; Fhi to 50 at V0 = -2, -5; delta to 1 on
  the 8 x 3 map), with one unresolved delta event at (40, -5) whose 40x20 repeat is running.
- **FULL RANGE, 40x20: delta line at (40, -5) single-valued to delta = 1.006 (20 pts, |R| 6e-7).** The 32x16
  singular event near delta = 0.75 was a resolution artifact. Line 2 at V0 = -5 at 40x20: fold-free to 50.4.
- **FULL RANGE, 40x20: delta line at (50, -5) single-valued to delta = 1.** All runs finished 01:12.
- **Directional refinement at V0 = -20 (Fhi 1, eta_c 1.0), 08:27:** eta refinement at NX = 48 (NE 16, 24, 32, 40):
  F(0.5,0.4) identical to 1e-10, torque_hi identical to 1e-8, U(0.5,0.4) to 1e-6. X refinement at NE = 24
  (NX 32, 40, 48, 56, 64): torque_hi = -0.596, -0.0812, -0.00925, -0.00052, +0.00042; U(0.5,0.4) = -2.0e-3,
  -1.4e-4, +2.15e-4, +2.22e-4, +2.13e-4. The strong-inflow under-resolution is ENTIRELY radial (outer-wall
  suction layer); eta convergence is already complete at NE = 16 here. Fix confirmed: X grid clustered at
  the outer wall. The wall torque tends to ~0 at strong inflow.
- **CORRECTION OF THE LAYER LOCATION + FIX (08:35).** A sinh-mapped X grid clustering nodes at the OUTER wall
  makes the strong-inflow torque WORSE (xmap = +2: -20.0 / -6.6 / -2.0 at NX 24/32/40 vs plain
  -3.7 / -0.60 / -0.081); clustering at the INNER wall fixes it: xmap = -4 gives torque_hi = +0.000395 /
  +0.000523 / +0.000524 and torque_lo = 224.3277 (converged to 7 digits), max|U| = 0.008417 (5 digits)
  at NX = 24 / 32 / 40, NE = 16, V0 = -20, eta_c 1.0. The plain grid needed NX >= 64 and was still moving.
  So the layer is at the INNER porous wall (X_lo = 0.04), where the fluid EXITS under inflow (r u_r < 0),
  not the outer wall. Operators of the mapped grid verified exact on polynomials (1e-13). Implemented as
  `Params.xmap` (< 0: inner wall, > 0: outer wall, 0: plain). Strong-inflow lines are being rerun on it.
- **MAPPED GRID (xmap -4), FULL RANGE, 32x16: Line 2 at V0 = -10 (Fhi 1 -> 50.3): S-curve in swirl with folds at
  Fhi = 40.466 and 37.327** (det flips at 40.44, 38.03, 39.32 with sigma_min 1e-13, i.e. near-singular flags at the
  folds, not independent branch points); max|U| ~ 66 at the folds; torque_hi jumps from 0.11 (lower sheet) to
  10-40 (upper sheet). Residuals up to 2e-5 near the folds. First structure found with both known pitfalls
  removed, but |U| ~ 66 at Fhi 40 strains 32x16 even mapped: 40x20 check queued (m_rep40_line2_V0m10).
  Line 1 on the mapped grid: fold-free to V0 = -50.9 (|R| 4e-9).
- **MAPPED GRID, 32x16, full range: Fhi = 50 inflow scan from -5 to -12.1: no fold, one det flip between
  V0 = -5.604 and -5.788** (same location as the plain 32x16, -5.75): the map does not move the crossing at
  this resolution, so the plain-grid recession (-7.8 at 40x20, absent to -9 at 48x24) was not a wall-layer
  effect alone. 40x20 mapped scan queued (the first attempt failed on a cross-grid warm start).
  Mapped Line 2 at V0 = -20 and -5: fold-free to Fhi 50.5 / 50.6.
- **FIRST RESOLUTION-STABLE BIFURCATION: a fold of the symmetric branch at (Fhi, V0) = (40.47, -10), full range,
  mapped grid.** 32x16: fold at Fhi = 40.466 (Ueta 9.79, torque_hi 0.111, max|U| 66.0); 40x20: 40.467 (9.70,
  0.111, 66.2). The lower sheet agrees between grids (Ueta 0.883 vs 0.936 at Fhi ~ 20 is a parameter-mismatch
  effect; torques 0.022 vs 0.023). The lower fold (37.33 vs 37.66) and the returning upper sheet (at Fhi 50:
  Ueta 12.2 vs 26.3, torque 40 vs 31) are NOT converged: |U| ~ 60 there. So: the symmetric branch at inflow 10
  ends in a fold at swirl 40.47 (robust); what lies beyond needs 48x24+ on the mapped grid (queued).
  At inflows 5 and 20 the swirl line is fold-free to 50 on the same grid.
- **MAPPED GRID, Fhi = 50 inflow scan: crossing between -5.60/-5.79 at 32x16 and -7.79/-7.98 at 40x20** — the same
  recession as on plain grids (-5.75 / -7.8 / absent to -9 at 48x24). The wall layer was not its cause; at
  Fhi = 50 with |U| ~ 40-50 the 32x16 and 40x20 grids are not converged in any direction. Verdict unchanged:
  artifact. Mapped 40x20 Line 2 at V0 = -5: fold-free to 50.6.
- **MAPPED GRID, 48x24, V0 = -10 (Fhi 1 -> 46 through both folds, ds_max 0.3, 195 pts):** upper fold at
  Fhi = 40.468 (32x16: 40.466; 40x20: 40.467), Ueta 9.64 (9.79, 9.70), torque_hi 0.111 (0.111, 0.111),
  max|U| 66.3 (66.0, 66.2): CONVERGED. Lower fold 37.375 (37.327, 37.661), torque 1.84 (3.23, 1.52): ~1% in
  Fhi, not converged in state. Upper sheet at Fhi ~ 45: Ueta 10.9 (17.5, 25.7), torque 15.5 (28.4, 20.7): NOT
  converged at any grid. Conclusion: the symmetric branch at inflow 10 ends in a fold at swirl 40.47 (robust,
  3 grids); the returning sheet (|U| ~ 50-66) is unresolved even at 48x24 mapped. Directional test running.
- **Directional test on the V0 = -10 upper sheet at Fhi = 44.9 (mapped grid):** X refinement 48 -> 56 -> 64 at
  NE = 24: torque_hi 15.445 / 15.449 / 15.449, torque_lo 2188.86 / 2188.87 / 2188.87, max|U| 52.71 (all):
  X-CONVERGED. Eta refinement 24 -> 32 -> 40 at NX = 48: torque_hi 15.4 / 16.9 / 16.2, torque_lo 2189 / 2077 / 2105,
  Ueta(X_mid,0) 10.9 / 18.8 / 17.8: NOT converged in eta, and erratically so. The upper sheet (|U| ~ 50) is
  limited by the algebraic eta convergence of the full range; the fold at 40.47 itself is converged in both
  directions. Deeper eta refinement (NE 48, 56 at NX 48) running; the structural fix is a change of variable
  in eta (Phase 3).
- **Upper sheet at (44.9, -10), eta refinement to NE = 56 (NX = 48, mapped):** torque_hi 15.4 / 16.9 / 16.2 / 17.2 /
  16.5, torque_lo 2189 / 2077 / 2105 / 2037 / 2092, Ueta(X_mid,0) 10.9 / 18.8 / 17.8 / 16.7 / 17.8 for NE = 24 / 32 /
  40 / 48 / 56: oscillating at the few-% level, no trend. The returning sheet is not a converged object at any
  grid tried. Interpretation: with |U| ~ 50 the eta-transport coefficient D eta + d U changes sign INSIDE the
  domain (U = -D eta/d has solutions for |U| > D|eta|/d), so the analytic-class non-uniqueness of the eta
  direction sits in the interior, not only at the ends; collocation then converges erratically. Open item;
  a candidate fix is a formulation that imposes the analytic branch across interior sign changes.
  The fold at 40.47 (|U| = 66 at the fold but coefficient sign structure still simple?) is converged on
  three grids regardless.
- Fold locus on the mapped grid: Line 2 at V0 = -7 and -8 fold-free to Fhi 80 (one det flip each).
- **Fold locus on the mapped full-range grid (32x16), Line 2 at fixed inflow:** V0 = -7, -8: fold-free to Fhi 80
  (a det flip without fold at 41.1 / 38.6, near where the fold appears at stronger inflow). V0 = -10: S with
  folds at 40.47 (upper, converged on 3 grids) and 37.33. V0 = -12: S with folds at 58.71 (max|U| 99) and
  45.12. So the S-curve is born near V0 ~ -9 (a cusp between -8 and -10) and its hysteresis window widens
  with inflow: [37.3, 40.5] at -10, [45.1, 58.7] at -12; the upper fold moves to larger swirl with |V0|.
  The -12 folds need a 40x20 check (|U| ~ 100). V0 = -15 running.
- **Fold locus, V0 = -15 (mapped, 32x16): fold-free to Fhi 80 (max |R| 1.3e-4, rougher).** The upper fold moves
  from 40.47 (V0 -10) to 58.71 (-12), about 9 units of swirl per unit inflow, which would put it near 85 at
  -15: beyond the traced range, not absent. Extension to Fhi 120 queued. Working picture: below |V0| ~ 9 the
  symmetric branch is smooth; above it an S-curve in swirl exists whose folds move to larger swirl with inflow.
- **FOLD LOCUS (mapped full-range grid, 32x16 with 40x20/48x24 checks):** upper fold of the symmetric branch at
  Fhi* = 33.01 (V0 = -9), 40.47 (-10; three grids), 49.06 (-11), 58.71 (-12; 32x16 and 40x20 identical),
  93.48 (-15; residual 2e-2, rough). No fold at V0 = -7, -8 to Fhi 80 (60 at 40x20) nor at -20 to 50 (the
  law predicts 164 there). Fhi*/V0^2 = 0.408, 0.405, 0.406, 0.408, 0.415: **Fhi* = 0.41 V0^2**, i.e.
  Re_theta*/Re_r^2 = 0.82 at the reference instant, power-law fit exponent 2.0. The S is born near V0 = -8.7
  (at -9 it is 0.65 wide: 33.01 / 32.36). Lower folds: 32.36 (-9), 37.3-37.7 (-10), 45.12 (-12): the
  hysteresis window widens with inflow. Process: at -11 and at -12 (40x20) the continuation reversed along the
  incoming sheet after the fold (residuals to 2e-3): fold passage remains hard where |U| > 60; the fold
  LOCATIONS are robust (det flips coincide across runs).
- **AXIS CORE, SERIES STAGE (step 1a, 11:30):** axis_series.py implements the Taylor recursion in X on the full eta
  range. Tests: manufactured solution reproduced to 1.6e-14 .. 1.2e-12 for k <= 10 (NE 16-32); parity preserved
  to 1e-12 for k <= 20; for axis data F_0 = 1, U_0 = 0.5 eta, Pi0 = 0 the coefficients decay geometrically with
  radius of convergence X_* = 3.9-4.0 (ratio and root tests, independent of NE), and the K = 40 partial sum
  satisfies core_solver.residuals to 1e-10 on X in [0, 1.17]. The heat exterior E = c X^{-A} H(2d/X) is NOT
  smooth at X = 0 in the profile variables (F ~ 0.706/X: the potential vortex), so core and exterior meet
  in the annulus, not by analytic continuation. For these data the series alone reaches the join radius;
  the ODE march is needed only for data with smaller X_*.
- **AXIS CORE, STEP 2 (join + pulse stress + axis pressure; 13:40, commit 0338061):** axis_join.py blends the series
  core into the heat exterior over X_a = 1 < X < X_b = 2 with a C-infinity partition of unity; Pi and v0 are
  rebuilt so Pi_X = F^2; c_inf is fitted to the core swirl at X_b; the exterior pressure Pi_ext = -int_X^inf F_ext^2
  fixes the axis datum Pi0, so the free axis data are (F_0, U_0, c_inf). Stresses from the annulus residuals:
  tau_theta = X^-1 int_{X_a}^X x R_theta dx, tau_z = (2X)^-1/2 int_{X_a}^X R_z dx (T = q^{-A-1/2} tau). Numbers for
  F_0 = eps, U_0 = eps eta/2, NE 16, K 40: eps = 0.1: c_inf 0.480, residuals core 1e-10, exterior 1e-6..1e-8,
  annulus O(1-10); stress peaks 0.53 / 1.18; net torque at X_b 1.00 and net force 0.16 do NOT vanish (the matching
  condition that selects the axis data is not yet imposed). **Axis pressure deficit Pi(0,0) - Pi(X_end,0) =
  0.48 u_max^2** (eps 0.1 and 0.3 alike) with u_max the peak sqrt(2X) F on the dividing plane -> cavitation in
  water (deficit = 1 atm) at u_max = 14.4 m/s. eps = 1: the consistent Pi0 (~ -7) collapses the series radius
  below X_end; the ODE march is needed for such amplitudes. Cone condition (paper 4.26) not in notes.tex:
  sign structure reported, condition marked [NEEDS PAPER EQUATION]. Tests pass (blend identity 1e-14, stresses
  differentiate back to 1e-13, parity 1e-12, 48 vs 96 annulus modes agree to 3e-6).
- **AXIS CORE, STEP 3 (stress coefficients, cone, matching; 14:20, commit e475b2b by the cone agent):** axis_cone.py
  implements the paper's stress T_0 = F(p_s - s) from the five cumulative integrals (4.11, 4.15-4.16), the cone
  (4.20)-(4.23) with margin kappa of (4.26), and the six matching functions of Theorem 4.6(v); 27 tests pass.
  Identities: T_0 on the series core 8e-9/4e-10; annulus (4.11) vs residual-integrated stress 3e-7 of the peaks;
  pure exterior boundary-term form 8e-7. Physical subtlety: the U = 0 heat exterior is stress-free only when
  M(X_b) = int U dX = 0 (carried flux transports swirl); the residual route with the carried flux agrees to 3e-7.
  **Cone fails everywhere** on every smooth blend: sample data a > 0 only for X >= 1.66, P_c < 0 throughout, 0%
  admissible, kappa = -74, n = (-1, 0) at X_b (torque sign wrong). **Matching does not close** on the family
  F_0 in span(T0,T2,T4), U_0 in span(T1,T3): free c_inf collapses to the trivial profile (c_inf -> 1e-7); pinned
  c_inf = 0.2 stalls at rms 0.44 with S(inf) dominant, whose exterior tail c_inf^2 X_b^{-2h}/(4h) = 0.99 demands an
  axial momentum flux of that size, i.e. a jet ~ c_inf/sqrt(4h) = 5x the swirl reversing sign in X; pinned 0.4
  reaches |U| = 1.4 but the K 40 / NE 16 core loses its identities there (T_0 4e-2; NE 24 gains 10x; NE 32 breaks
  the Pi0 fixed point) -> untrusted. Expected: the paper builds the core piecewise (Prop A.4/Lemma A.5) and
  enforces the cone by the N log X oscillation (Prop C.2). **Pressure deficit corrected:** to infinity by (4.25)
  the sample coefficient is 0.77 u_max^2 (0.48 was truncated at X = 3); pinned fit 0.56, linear limit 0.58; range
  0.56-0.9 -> water cavitation at u_max = 10.5-13 m/s (was 14.4). Paper updated (cone eq. 19, NEEDS PAPER
  EQUATION and the cone NEEDS RESULT resolved). Next: X-march at higher NE with a stabilised pressure fixed point
  to reach order-one jets, then re-run the matching.
- **FOLD LAW AT 48x24/56x28 (Zaratan jobs 22353190/22353280, mapped grid, full range; fetched 18:20):** upper fold
  Fhi* identical to the 32x16 values to 4 digits at V0 = -9 (33.01), -10 (40.47, 56x28), -11 (49.07), -12 (58.71),
  -15 (93.49); new point V0 = -20: 170.59 (48x24; base point needed the joint swirl+flux homotopy, sweep.py
  --base_steps). Ratio Fhi*/V0^2 drifts 0.405 -> 0.427; fit Fhi* = 0.488 V0^2 - 1.62|V0| + 8.0 (0.35%) or
  Fhi*/V0^2 = 0.386 + 0.0020|V0|. Symmetric-sheet torque_lo agrees between grids to 1e-3. **Returning sheet NOT
  converged:** torque_hi differs 27-55%, torque_lo 2-5% between 32x16 and 48x24; lower fold moves 45.1 -> 48.6 at
  V0 = -12; at V0 = -15 the 48x24 run hits sv_min 1.7e-15 at the fold and RETRACES the symmetric branch (torques
  equal to 1e-6: not a second sheet); at V0 = -20 the returning sheet (maxabsU 50% above symmetric) stalls at
  Fhi 97.8 with sv 5e-16. maxabsU on these sheets 50-330 >> D: interior sign change of D eta + d U. Verdict: fold
  location is a result; post-fold state is not computable with this collocation. Written up in
  results/PAPER_UPDATES.md (A, B). Table 4 markers, dedication year, and both citations resolved there too (C-E).
- **AXIS CORE, STEP 4 (march, regularised eta resolution, non-symmetric matching; 13 Sep evening, commits 7a19b78,
  69937ed, 5fa7e58, 7a09ce7 + this one):** axis_march.py marches the core in X (DOP853, filtered eta modes, blow-up
  guard) from 0.4 X_*; series vs march agree to the series tail (2e-10..7e-8), residual 6e-8, NE-convergence 1e-7.
  **Why NE >= 32 broke:** the recursion amplifies roundoff in Chebyshev mode m like exp(sqrt(8 c m X)) (measured
  c = 0.36; mode 24 grows 2e6 to X = 3): the Cauchy problem in X is ill posed and needs a mode filter (m <= 28
  usable); the Pi0 fixed point was slow (rate 0.7), not unstable — Anderson mixing converges in 7-18 iterations.
  **End-layer rule (the annulus domain rule at the true ends):** axial inflow toward the dividing plane beyond
  ~0.3 (U_0 = -a eta, a >= 0.45), swirl reversing in eta, or U_0 vanishing at the ends produce an unresolvable layer
  at eta = +-1 (U_eta(1, +-1) = 74 for the step-3 optimum); axial outflow U_0 = a eta is regular to a >= 1 with
  T_0 = 1e-8. **Structural result:** every reflection-symmetric family stalls at S(inf, 0) = -int E^2/2 (-1.1 at
  c 0.2, -4.1 at c 0.4) because Theorem 4.6 (v) demands S(inf, eta) = 0 for EVERY eta and U odd gives U(X, 0) = 0:
  the paper's leading core is an axial THROUGH-FLOW (U(X, 0) != 0, return flow at larger radius), not the
  z-symmetric core of 1998 and steps 1-3. **Non-symmetric matching closes to rms 0.077 (8 parameters) and 0.039
  (13 parameters) at c_inf = 0.2** (from 0.44 symmetric): F_0 = 0.244 + 0.034 eta - 0.058 T2, U_0 = 0.450 + 0.004 eta
  - 0.034 T2, annulus return flow -2.01 psi(X); resolution-stable (NE 24 / m 20 moves parameters < 5e-3); c 0.3 /
  0.4 stall at 0.18 / 0.39 because the pressure fixed point has no attracting solution for U_0 >= 0.9 at c 0.4.
  Cone still fails everywhere (kappa ~ -1e3..-1e4). **Deficit coefficient for matched profiles 0.50-0.61 u_max^2**
  (water cavitation at u_max 12.8-14.1 m/s). Report: results/axis_march_report.md; insert-ready paper text in
  results/PAPER_UPDATES.md. Next: richer annulus parametrisation to close c 0.2; Newton on Pi0 for c >= 0.4;
  confirm the through-flow reading of Thm 4.6 (v) against paper Sec. 3 / Lemma A.8.
- **AXIS CORE, STEP 5 (Newton on the pressure datum, its fold, tensor annulus family, closed matching at c 0.2; runs
  13 Sep 19:45-21:07, commits bc153b0 and 4c1c248, written up 14 Sep):** Newton/Broyden on the fixed-point equation
  for the pressure datum reaches the repelling fixed point (agrees with Anderson to 1e-9) and stalls exactly where
  Anderson stalls: the stall is a fold of the fixed-point equation, not an iteration failure. Bisection along
  U_0 -> s U_0 puts the loss of the consistent datum at U_0(0) = 0.835 (c 0.2, residual jumps 1e-13 -> 1e-6 -> 7e-2),
  0.925 (c 0.4), marginal at c 0.3 (0.448, jump only to 1e-8), none in the bracket at c 0.6 with the c 0.2 axis
  data: the boundary depends on the whole datum, not on the through-flow alone. **Tensor annulus family** (radial x
  eta Chebyshev under the bump, axial content compact in (X_a, X_v); the Chebyshev form of Prop. A.4 / Lemma A.5)
  **closes the matching at c_inf = 0.2: rms 0.0385 -> 0.00124 with 32 parameters** (max 0.0037; no dominant
  identity, flat residual spectrum; core identity 1e-6; datum consistent to 5e-13; 1000 evaluations, stopped by the
  limit while still descending). At c 0.3 / 0.4 the tensor annulus gives nothing (0.168 / 0.370): the least squares
  sits against the pressure-datum fold with the S identity carried by the annulus return flow. Cone fails as before.
  **Deficit coefficient of the closed match 0.34 u_max^2** (swirl peak moved into the annulus by the swirl content;
  less-matched profiles 0.50-0.61): water inception at u_max = 12.8-17.1 m/s, core radius 0.6-0.8 mm from 1 cm at
  1 m/s, tau/tau_0 = 3e-3 to 6e-3; air Mach 1 at 29 um, 8.7e-6. Report: results/axis_step5_report.md. Owed: a
  resolution restart of t5_c02_big at m 28 / NE 40; t5_c03_big was cut off. Next: Level 2 (dynamic rescaling) or
  the N log X oscillation for the cone.
- **STEP 5 RESOLUTION CHECK (14 Sep, t5_c02_big_m28):** the closed c 0.2 optimum re-evaluated at NE 40 / m 28 gives
  rms 2.0e-3 / max 1.2e-2 (net force at the ends) vs 1.2e-3 / 3.7e-3 at NE 32 / m 24; profile, deficit coefficient
  (0.343) and core identity unchanged to five digits. Match holds to 0.2% across resolutions; paper softened from
  0.1% to 0.2%. Re-optimisation at NE 40 (t5_c02_big_m28b) running.
- **PIECEWISE ANNULUS (14 Sep, 17:00-19:30; axis_piecewise.py, results/axis_piecewise_report.md):** the annulus built after
  OpenAI Sec. A.2 at finite size (join, power-law swirl, three-lobe axial pulse, eta-interpolation, two swirl bumps,
  c_inf from the mid-plane identity, pointwise-in-eta solves) meets the moment identities EXACTLY (M, J 1e-14, S 2e-13)
  at X_a 2, lam 0.5, odd axis data U_0 = 0.3 eta, with pulse amplitude 5.6 and max|U| 2.1. The cone holds in the quiet
  stages (a = v_s = 3) but fails in the pulse region by construction: b_s ~ 2 Amp / Delta y makes v_s ~ 10^2-10^4 while
  P_c ~ X Q_s ~ 10. Scaling: X Q_s > 4 Amp^2 / (a Delta y^2) needs X ~ 10^2-10^3 or Delta y ~ 10, which the marched core
  (not continuable past X ~ 4) cannot supply; OpenAI's large X_R and 13/lam pulse are essential, not incidental. Also:
  join must be beyond the swirl peak (X ~ 3-4) but the core can't be marched to X_a >= 4; lam ~ 0.1 makes M and J one
  equation; lam ~ 1 drops the swirl below the exterior (descent 0.5); uniform through-flow U_0 >= 0.3 makes S(inf) = 0
  unreachable near the singular ends. 36 configurations in runs/piecewise/.
- **LARGE-RADIUS CONSTRUCTION (14 Sep 20:00-22:00; axis_piecewise.build_large; report Sec. 6):** core to X_m 2.5 blended
  onto OpenAI's reference inner profile (A.7) to X_R 50, then the (A.2) stages with a terminal dip (A.12). Identities
  M, J, H to 1e-10 (S where the swirl dominates); slopes exactly as prescribed; OpenAI's relaxed-cone mechanism on the
  reference interval reproduced (axial through-flow -> W < 0 -> P_c = X Q_s ~ 20-35, gap 6-20, from X ~ 14); admissible
  cone on the power law. Pulse fails by the derived law R_b R_b' < lam/(1-lam) with R_b^2 ~ Y/(2 dy): needs a pulse
  of ~13/lam log-units (OpenAI's length, now from the energy budget); at the radii that requires (X ~ 1e20) the axial
  stress X N_s/E amplifies discretisation residuals beyond double precision. Cone-satisfying numerical profile: not
  reachable this way; the cone is a statement about the proof's asymptotic regime.
- **PULSE GROWTH MODEL (14 Sep 22:30; axis_pulse_growth.py):** OpenAI's amplitude equation in profile variables gives
  lambda_0/F = sqrt(2a(1 - 2/v_s)) e-folds per radian of swirl (= 2 sqrt(lam) on H ~ X^-lam, 2 sqrt(h) = 0.2 on the heat
  exterior); real iff a > 0 and v_s > 2, i.e. the cone's Ludwieg condition is the condition that pulses can grow.
  Smooth matched profile: growth possible on 47% of the annulus, median 2.4 per radian; large-radius construction:
  none on the reference interval (a = v_s = 0.8), 0.63 on the power law, 0.6-2.1 in the pulse. Paper: "Pulse growth"
  paragraph + Fig. fig_pulse_growth.pdf; all forthcoming markers resolved.
- **LEVEL 2 ON THE ANNULUS (14 Sep evening, annulus_stability.py, Nexus; results/stability_report.md):** the self-similar
  swirl between porous walls is an attractor of the collapse everywhere on its smooth branch (sigma_1 = -6.987 per
  e-fold at the reference point, grid-converged; -84 at inflow 20; asymmetric data no change); least-damped mode is
  the symmetry-breaking (odd swirl) one. The fold at V_0 = -10 appears in the spectrum as a saddle-node,
  sigma_even = -11.6 sqrt(40.47 - F), with the odd mode running ahead (-2.3 at 40.3): the returning sheet should break
  symmetry at once (explains the det flips near the fold and the sheet's non-convergence). At V_0 = -5 the odd mode
  approaches neutrality from F ~ 60 (zero within resolution at 74-80 on 32x16; -1.0 / -0.5 at 70 / 75 on 40x20): a
  possible pitchfork to an asymmetric (net axial flow) state well below the fold, new territory (sweep stopped at 50);
  fine grids running. Outflow: strongly damped oscillatory (-124 +- 219i at V_0 = +30; outer-wall map gives a spurious
  growing pair). Overnight: closure vs c_inf smooth (0.0016 / 0.0022 / 0.0037 / 0.059 at 0.20 / 0.22 / 0.25 / 0.30);
  NE 48 / m 28 reproduces 0.0016; pressure-datum fold surface: F-scaling 1.23, U 1.85, Umean 1.74, Uodd 4.06, annulus 3.7
  for the closed c 0.2 match.

- **2026-09-15, Level 2 on the annulus (annulus_stability.py, Nexus arrays 6-13).** The symmetry-breaking mode CROSSES
  zero at V_0 = -6: sigma_odd = -2.9 at F_hi 55 and +0.7 .. +2.3 at 60 on five grids (32x16 .. 64x16, 56x28), +3.0 at 80;
  symmetric mode damped.  Instability boundary F_c(V_0): fold side near |V_0| ~ 9 -> (-8, 38.6), (-7, 41.1) [the sweep's
  det flips] -> (-6, 55-60) -> nose near -5.5.  At V_0 = -5 the leading mode depends on the eta resolution (odd real
  -0.47 at 90 on NE 16; symmetric complex +2.5 +- 5.0i on 48x24): nose unresolved, NE 28/32 running.  Fold approach at
  V_0 = -10 grid-converged at 48x24.  Paper Sec. 5.5 and Fig. 7 updated; arXiv source regenerated (paper/make_arxiv.py).
- **2026-09-15 03:50, correction.** The V_0 = -6 symmetry-breaking crossing reported above is an eta-resolution artefact:
  a sonic line of the eta transport at 1 - eta^2 ~ D/|U| (|U| ~ 30 toward the mid-plane near the outflow boundary in the
  inner half) is unresolved for N_eta <= 28; with 40-56 nodes all modes at inflow 6-6.5 are damped (-3.5 at (-6, 60)).
  Resolution rule N_eta > pi k sqrt(|U_b|/D). The fold region was converged all along although a sonic line is present there too
  (checked on the stored F 40 branch: U(eta=1) = -67 near the inner wall at V_0 = -10); the distinction is not understood. Two points remain open at high swirl: (-6, 80), (-5.5, 70).


==> anc/results/OVERNIGHT_REPORT.md <==
# Overnight sweep report, 12-13 September 2026

Draft written at 00:20 while the last chains run; items marked PENDING are updated at the end.
Raw material: `results/FINDINGS_live.md` (chronological log with every number), `results/sweep_summary.md`,
`results/folds.md`, `results/figures/`, one directory per line under `runs/`. All runs are on the
laptop, 32x16 Chebyshev grid with eta_c = 0.9 unless stated, gauge-pinned LU Newton and pseudo-arclength
continuation (`sweep.py`, `continuation.py`). Code through commit `c4593ee` and later.

## 0. Correction discovered at 00:40, which governs everything below

The eta domain was cut at |eta| <= 0.9 on the strength of Line 0, which showed at Fhi = 1 that the
solution does not depend on the cut. That holds only while the eta-transport coefficient D eta + d U
points outward at the cut, i.e. |U| < D eta_c / (1 - eta_c^2) = 2.32 there. Along Line 2 at V0 = -1 the
condition fails from Fhi ~ 8 on (max|U| = 4 at Fhi = 10, 22 at Fhi = 50), characteristics enter through
the cut, and the truncated problem lacks boundary data that the collocation then supplies implicitly.
The consequence is measurable: at (Fhi, V0) = (50, -1) the eta_c = 0.9 and eta_c = 1.0 solutions each
converge with the grid, to interior values 3 percent apart. On the full range eta = +-1 the coefficient
is +-D for any U and no data are needed, so eta_c = 1.0 is the correct domain at large swirl (algebraic
rather than geometric convergence in eta is the price). Every large-swirl result in Sections 4-5 was
obtained at eta_c = 0.9 and is therefore a property of the mis-posed truncated problem until re-derived
on the full range; the fold-free statements and everything at Fhi <= ~8 survive, since the eta_c = 1
replicas of Lines 1 and 2 agree with them. The eta_c = 0.9 queues were stopped at 00:41 and
`etac1_program.py` re-derives the S-curves, the inflow folds, the pitchfork candidates and the delta
lines on the full range at 32x16, 40x20 and 48x24; its results are appended in Section 10 as they arrive.

## 1. Summary

**On the correct domain (full eta range) the self-similar swirl between contracting porous walls is
a single smooth symmetric branch everywhere swept, at every resolution checked.** At inflow 1 it continues fold-free from swirl 1 to 120 (32x16,
small steps; 40x20 check pending); at swirl 30 and 50 it continues fold-free in inflow from 1 to 6.1;
the symmetry-breaking datum delta produces a smooth, single-valued response at swirl 40 and 50 for
inflows 1 and 2. The one candidate that survived the domain correction, a symmetry-breaking crossing at swirl 50 with
a clean parity signature at 32x16, recedes with resolution (inflow 5.75 at 32x16, 7.8 at 40x20, absent
to 9 at 48x24) and is an artifact of the under-resolved inner-wall suction layer (corrected 08:35; first diagnosed as outer wall). Everything else found during the night at
large swirl (S-curves in swirl and inflow, three coexisting symmetric sheets, asymmetric bridges,
snaking, the pitchfork at swirl 74) belongs to the mis-posed truncated problem of Section 0 and is
withdrawn as physics; it is kept in Sections 4-5 as a record of what the cut does, because the same
error is easy to make again. Two solver results stand independently of the domain question: the
suction-layer under-resolution at |V0| > 8 (Section 3), and the negative deflation result for the
Dirichlet axis problem (Section 6), which settles the Cauchy-in-X route for the blow-up core.

## 2. What ran

| stage | content | outcome |
|---|---|---|
| Phase 2 | Lines 1, 2 (V0 = -1), 4, 6 at 32x16 | all fold-free; 17 min |
| Phase 3/4 | Line 2 at V0 = -2, -5; Line 3 both ways; 24 delta lines (Line 5); unequal-flux variant | folds only in delta lines at Fhi >= 20 with V0 = -2, -5 |
| Stage C | 40x20 replicas of Lines 1, 2, 4, 6, one delta line | agree with 32x16 to 1e-3 or better in the interior |
| Stage E | eta_c = 1 replicas at 32x16, 40x20, 48x24; Line 1 to +-50; Line 2 at V0 = -10, -20; Line 3 to eta_i = 0.02 at 40x20; h to 0.45 | done; the 40x20 delta map, delta to 3 and unequal-flux items were stopped at 00:41 (cut-domain, superseded) |
| branch tracing | sheets A, B, C at V0 = -2; A, A2, A3 at V0 = -1; asymmetric branches E (off B), off C; pitchfork tests | Sections 4-5 |
| deflation | Dirichlet axis problem at eta_c 0.8 and 1.0; annulus at (1, -1) and (30, -1) | Section 6 |
| checks | Line 0 at V0 = -10, -20; 40x20 scan of the cut-domain snaking region (found a fold 32x16 lacked, which triggered the domain diagnosis) | done |
| full range | `etac1_program.py`, `e1_line5.py`, follow-ups: S-curve, inflow scans, Line 2 at V0 = -2, -5, 24 delta lines, pitchfork tests, 40x20 / 48x24 checks | Section 10 |

About 110 continuation lines, some 5000 converged points, total wall time about 2.5 hours of compute
spread over four concurrent processes.

## 3. Solver findings

**Resolution at the reference point is settled, at strong inflow it is not.** Line 0 gave six digits at
32x16 and seven at 40x20 for V0 = -1. The 32x16 versus 40x20 replicas of Lines 1, 2, 4, 5, 6 agree to
between 7e-7 (Line 4) and 7e-3 (Line 2, dominated by parameter interpolation) in the interior
quantities. The outer-wall torque along Line 1 inflow does not: at V0 = -20 it is -0.58, -0.08, -0.01 at
32x16, 40x20, 48x24. The swirl overshoots its wall value in a suction layer whose thickness shrinks with
inflow, and no grid tried resolves the wall derivative there. Interior quantities (U_eta, max|U|) agree to
about 1e-3 and 10 percent. Line 0 repeated at V0 = -10 and -20 (Fhi = 1, eta_c = 1) quantifies it:

| V0 | grid | F(0.5, 0.4) | U(0.5, 0.4) | torque_hi |
|---|---|---|---|---|
| -10 | 32x16 | 2.0035 | 2.4e-4 | -0.020 |
| -10 | 40x20 | 1.99921 | 8.48e-4 | -5.4e-4 |
| -10 | 48x24 | 1.99885 | 8.61e-4 | +9.9e-4 |
| -10 | 56x28 | 1.99883 | 8.57e-4 | +1.10e-3 |
| -20 | 32x16 | 2.0632 | -1.8e-3 | -0.60 |
| -20 | 40x20 | 2.0092 | -1.4e-4 | -0.081 |
| -20 | 48x24 | 2.00059 | +2.15e-4 | -0.0093 |
| -20 | 56x28 | 1.99958 | +2.20e-4 | -0.0005 |

At inflow 10 the 32x16 axial velocity is wrong by a factor of three and the torque has the wrong sign;
at inflow 20 the axial velocity has the wrong sign until 48x24. The swirl itself keeps three digits.
A directional test at V0 = -20 (08:27) settles the cause: refining eta from 16 to 40 modes leaves F,
U and the torque unchanged to 1e-6 or better, while refining X from 32 to 64 modes moves the torque from
-0.60 to +0.0004. The layer is radial. The fix is an X grid clustered at the inner wall (corrected 08:35: the layer is at the inner wall) (implemented
08:30, `Params.xmap`); until strong-inflow lines are rerun on it, results at |V0| >= 10 remain qualitative.

**Folds at large swirl need small steps.** With the solution-relative arclength norm and ds_max of 1 to
2, sharp folds (Fhi = 66.95 at V0 = -1, 56.0 on the asymmetric branch) were passed roughly or not at all:
the predictor overshoots into a region with no solution, the corrector re-lands on the incoming sheet,
and the tangent reverses. Re-running with ds_max 0.2 to 0.3 passed both cleanly (residuals 1e-8 to 3e-7)
and found the partner sheets. Rule adopted: ds_max <= 0.3 when tracing through folds.

**Fold versus branch point.** The projection test |u_1 . dR/dlambda| / |dR/dlambda| is decisive for
symmetry-breaking points, where it vanishes by parity (1e-12 at the pitchfork on A3, against 5e-14 at
its neighbours), and useless for folds within the symmetric subspace, where the 1e-9 near-null direction
contaminates it to 1e-3. Calibrated at three genuine folds (2e-3 to 5e-3). The geometric test, whether
the return sheet is distinct at equal parameter values, is the reliable one; comparing at unequal
parameter values misled twice during the night and those statements were withdrawn in the log.

**Stagnation acceptance and tolerance scale.** The corrector tolerance is now relative to
max(1, max|F|^2, max|U|); the first version used max|y|^2, which the weakly determined pressure datum
inflated, and accepted residuals up to 0.19 on one line before it was caught and the line redone.

## 4. The symmetric family (CUT DOMAIN eta_c = 0.9; superseded by Sections 0 and 10 for Fhi > ~8)

**Low swirl is unique and smooth.** At Fhi = 1 the solution continues fold-free from V0 = -50.9 to +50.1,
in h from 0.01 to 0.2, in X_hi from 0.48 to 2.0, and in eta_i from 0.05 to 0.51. The symmetric branch
holds U(X, 0) = 0 to 1e-13 everywhere. Deflated Newton at (1, -1) from five starts finds one solution.

**Above swirl about 20 the symmetric family is an S in swirl.** At V0 = -2: A (Fhi 1 to 68.3), B (68.3 down
to 21.0), C (21.0 up, traced to 120.7 with no further fold). At V0 = -1: A (1 to 66.95), A2 (66.95 down to
22.68), A3 (22.68 up, traced to 120 with no fold). Three symmetric solutions coexist for 22.7 < Fhi < 67
at inflow 1 and 21 < Fhi < 68 at inflow 2. Line 2, which stopped at Fhi = 50, saw neither fold; the
middle sheets were reached through the inflow direction (a fold at V0 = -2.21 at Fhi = 30 joins A to A2,
a fold at V0 = +0.46 joins A2 to A3). At V0 = -5 (PROVISIONAL) Line 2 to 50 is fold-free but crosses the
pitchfork locus twice; at V0 = -10 (PROVISIONAL) there is an S with folds at 40.3 and 30.0.

**At swirl 50 the family also snakes in inflow.** Scanning V0 from -1 at Fhi = 50 gave folds at 3.55, 4.14,
4.88, 5.66, 5.67, 5.77, 6.10, 8.31 before the continuation stalled on a singular point at 6.13 and
retraced. All of these are in the provisional regime; the 40x20 and 48x24 scans are PENDING.

## 5. Symmetry breaking (CUT DOMAIN eta_c = 0.9; superseded by Sections 0 and 10 for Fhi > ~8)

**Pitchforks found (32x16), with the tests that support each:**

| location (Fhi, V0) | sheet | evidence |
|---|---|---|
| (50, -2.17) | A | asymmetric branch E's amplitude vanishes there; det flips at -2.39/-2.46 |
| (50, -5.77) | B | det flip, sigma_min dip 50x, null vector F odd / U even, delta lines: asymmetric solution on the weak side only |
| (50, -4.95) | C | det flip, amplitude of the branch off C vanishes between -4.90 and -5.30, delta lines |
| (16.5, -5), (48.0, -5) | A | det flips with sigma_min dips along the swirl line (provisional) |
| (20, -3.44) | A | det flip on the V0 scan |
| (74.09, -1) | A3 | det flip, sigma_min 2e-12, F odd / U even, projection 1e-12; delta lines: smooth at Fhi 72, fold-and-return at 76 with U(X_mid,0) = 0.49 at delta = 0. Confirmed on four tests. |

**The asymmetric branches live in windows.** At Fhi = 50 the branch E born on B at V0 = -5.77 has
|U(X_mid, 0)| about 5, passes an S-fold pair at -5.42 / -4.84, and loses its amplitude at -2.17 on A: it
bridges the two pitchforks and exists only for -5.77 < V0 < -2.17. The branch off C exists for
-6.3 < V0 < -4.95. Continued in swirl at V0 = -5.5, E exists for 29.4 < Fhi < 56.0 with an S-pair at
40.1 / 45.9 inside; at V0 = -5.3 the branch off C exists for Fhi < 62.2. None of these reach V0 = -1 at
Fhi = 50. At inflow 1 the first symmetry breaking is the pitchfork on A3 at Fhi = 74.1; just above it, at
Fhi = 76, the asymmetric solution has U(X_mid, 0) = 0.49 against a dividing-plane slope of -14.9, a
supercritical onset. Its continuation in swirl and inflow is PENDING.

**Linear response to asymmetry (Line 5 deliverable), full range.** dU(X_mid, 0)/d delta at delta = 0,
32x16, eta_c = 1 (`results/line5_slopes_fullrange.md`, figures `line5_map_fullrange.png`,
`line5_slopes_fullrange.png`):

| V0 | Fhi 1 | 2 | 5 | 10 | 20 | 30 | 40 | 50 |
|---|---|---|---|---|---|---|---|---|
| -1 | 0.111 | 0.424 | 1.94 | 2.94 | 0.71 | -0.95 | -1.87 | -2.40 |
| -2 | 0.161 | 0.618 | 2.77 | 3.18 | -0.82 | -2.80 | -3.94 | -4.73 |
| -5 | 0.183 | 0.729 | 4.43 | 13.8 | -6.53 | -7.01 | -9.32 | -16.9 |

The response grows roughly linearly in swirl to a peak near Fhi = 10, changes sign between Fhi 10 and 20
(V0 = -2, -5) or 20 and 30 (V0 = -1), then grows in magnitude with the opposite sign; the magnitude at
large swirl grows with inflow. At V0 = -1 and -2 the cut-domain table agrees to a few percent, so the
linear response was robust to the cut; at V0 = -5 and Fhi >= 20 the cut-domain values were contaminated
by crossings that do not exist on the full range. All 24 delta lines are single-valued to delta = 1; the one
singular event seen at 32x16 near (40, -5), delta 0.75, is absent at 40x20.

**Snaking.** Above Fhi 50, several lines fold repeatedly within narrow windows: six folds for
0.55 < delta < 0.91 on C's delta line at V0 = -2; asymmetric sheets at V0 = -5.5 folding at 56.0 and
54.3; the inflow scan at Fhi = 50. Treat as unconfirmed until the 40x20 replicas report.

## 6. The axis problem

Deflated Newton on the Dirichlet axis problem (F = 1 and U = 0 at X_hi = 2, Pi0 = 0) finds, at
eta_c = 0.8: one solution at 12x6 (F(0,0) = 0.963), none at 16x8, four at 20x10 (0.871, 0.670, 0.515 wild,
0.073 wild), one at 24x12 (0.519); at eta_c = 1.0: none, none, two (0.537, -792), none. No solution
persists across grids at either cutoff. The pre-Phase-0 solver reproduces the three numbers in the notes
exactly, so this is the problem, not the code. Conclusion: the axis core must be computed as the
Cauchy-in-X problem of the paper's Proposition B.2 (`BLOWUP_PLAN.md`, step 1).

## 7. Process anomalies, in the order they occurred

1. Line 2 at V0 = -5 first ran with a y-dominated arclength and a tolerance scaled by max|y|^2; 400
   points to Fhi = 16.4 with residuals to 0.19. Fixed (relative RMS weight, residual_scale hook), redone.
2. The bordered constraint row became O(sqrt(w)) at folds under the relative weight; normalised.
3. A jump-over heuristic added for singular points fired at folds and made things worse; made opt-in.
4. The stagnation acceptance at 1e-6 x scale let residuals of 3e-3 through near folds; tightened to 1e-8.
5. Several "distinct sheet" and "branch point" statements were made from comparisons at unequal
   parameter values or from the contaminated projection test, then withdrawn; the log keeps both.
6. The collector included archived runs and used a pointwise relative metric that blew up at zero
   crossings; both fixed.

## 8. Pending at the time of writing

Stage E remainder (Line 2 at V0 = -20, Line 3 to eta_i = 0.02 at 40x20, h to 0.45, the 40x20 delta map,
delta to 3, unequal flux at Fhi 10 and 50); the swirl 40 inflow scan; A3 in inflow; the delta-line
confirmation of the pitchfork at (74.09, -1); swirl-fold search at V0 = -5, -10, -20; the 40x20 pass
through the V0 = -2 fold at 68.3; 40x20 and 48x24 inflow scans at Fhi = 50; the 40x20 route to A3; Line 0
at V0 = -10, -20.

## 9. What to do next (revised 00:50)

1. Use eta_c = 1.0 whenever |U| can exceed ~2, and add the outflow-condition check
   (min over X of sign(eta) (D eta + d U) at the cut) to every run's record so the mistake is caught
   automatically. Re-derive the Line 5 map on the full range (the low-swirl rows survive).
2. DONE 08:35: sinh-mapped X grid clustered at the INNER wall (`Params.xmap` < 0, `sweep.py --xmap`)
   converges the strong-inflow layer at 32x16; strong-inflow lines are being rerun on it (m_* runs).
3. A change of variable at eta = +-1 to restore geometric convergence on the full range.
4. Proceed with `BLOWUP_PLAN.md` step 1, the Cauchy-in-X axis core. The annulus problem has done its
   job: the solver, the continuation, the bifurcation tests and, above all, the domain rule are validated.

## 10. Full-range (eta_c = 1.0) re-derivation, appended as results arrive

| run | grid | result |
|---|---|---|
| A at V0 = -1, Fhi 50 -> 120 (ds_max 0.3) | 32x16 | no fold, no sign change, 235 points, residual 3e-7. The fold at 66.95, the sheets A2/A3 and the pitchfork at (74.09, -1) do not exist on the full range. |
| A at Fhi = 30, V0 -1 -> -6.1 | 32x16 | no fold, no sign change. The inflow fold at -2.21 and the second/third sheets at (30, -1) do not exist. |
| A at Fhi = 50, V0 -1 -> -6.1 | 32x16 | no fold; one symmetry-breaking crossing at V0 = -5.75 (second singular value dips to 6e-11, null vector F odd / U even, projection 6e-16). Survives from the cut-domain picture (there -5.77 on B). Under-resolved regime; 40x20 / 48x24 pending. |
| Line 2 at V0 = -2, Fhi 1 -> 50.7 | 32x16 | fold-free. |
| delta lines at (40, -2), (50, -2), (50, -1) | 32x16 | all fold-free to delta = 1: the S-shaped delta responses were cut artifacts. |
| Line 2 at V0 = -5, Fhi 1 -> 50.6; delta line at (20, -5) | 32x16 | fold-free, no sign change. The inflow-5 crossings at swirl 16.5 and 48 were cut artifacts. |
| delta lines at (50, -5.5) and (50, -6.0) | 32x16 | smooth at -5.5; fold at delta = 0.0072 and return to delta = 0 with U(X_mid,0) = +0.67 at -6.0: the pitchfork at (50, -5.75) is confirmed on the full range, asymmetric branch on the strong-inflow side. Resolution check pending. |
| A at V0 = -1, Fhi 50 -> 120 (ds_max 0.3) | 40x20 | no fold, no sign change, 235 points; identical to 32x16. |
| A at Fhi = 50, V0 -1 -> -6.06 | 40x20 | no fold, no sign change (32x16 had the crossing at -5.75). sigma_min still falling at -6.06; pitchfork UNCONFIRMED at this resolution. Deeper scan and delta test at 40x20 running; 48x24 pending. |
| delta line at (50, -6.0) | 40x20 | smooth to delta 0.3 (32x16 folded and returned). The (50, -5.75) crossing is not reproduced at 40x20 at V0 = -6; deeper scan running. |
| A at Fhi = 50, V0 -6 -> -8 | 40x20 | one sign change between V0 = -7.75 and -7.88 (32x16: -5.75). The crossing exists at 40x20 but its location shifts by two units of inflow with resolution: unconverged. 48x24 scan to -9 running. |
| delta line at (40, -5) | 32x16 | folds at delta = [0.7672, 0.7409, 0.7596, 0.7427]; the only non-trivial delta response on the full range so far. Inflow 5: provisional until repeated at 40x20. |
| delta line at (50, -7.58) | 40x20 | fold-and-return to delta = 0: the pitchfork at swirl 50 is confirmed at 40x20 too, at inflow ~7.8 instead of 5.75. Location unconverged; 48x24 scan running. |
| Line 5 map (24 delta lines) | 32x16 | all single-valued to delta = 1 except one singular event at (40, -5), delta ~ 0.75. Linear-response table in `results/line5_slopes_fullrange.md`; at V0 = -1, -2 it agrees with the cut-domain table to a few percent. |
| A at Fhi = 50, V0 -1 -> -6.02 | 48x24 | no fold, no crossing to -6 (scan to -9 running). |
| A at Fhi = 50, V0 -1 -> -9.03 | 48x24 | no fold, no crossing. The crossing at 5.75 (32x16) and 7.8 (40x20) recedes with resolution: an artifact of the under-resolved suction layer. |

**Conclusion of the full-range re-derivation.** On the correct domain, with resolution checked at 40x20
and 48x24, the symmetric self-similar swirl between contracting porous walls is unique and smooth in every
direction swept: radial Reynolds number from -50.9 to +50.1 at unit swirl; swirl from 1 to 120 at the 1998
inflow; inflow to 6 at swirl 30 and to 9 at swirl 50; swirl to 50 at inflows 2 and 5; the symmetry-breaking
datum to delta = 1 on the whole 8 x 3 map. Its response to asymmetry is single-valued and finite, with the
linear response peaking near swirl 10 and changing sign between swirl 10 and 30. No fold and no
symmetry-breaking bifurcation survives. The elaborate bifurcation structure found during the first half of
the night was produced by the eta cut, which turns from an outflow boundary into an inflow boundary once
|U| exceeds 2.3 at the cut, and the last surviving candidate was produced by the unresolved suction layer
at inflow beyond 5. The singular delta event at (40, -5) near delta = 0.75 disappeared at 40x20. The wall torque at |V0| > 8 is converged by the inner-wall-clustered grid (08:35); the strong-inflow
lines are being rerun on it and appended below as m_* results.
| delta line at (40, -5) | 40x20 | single-valued to delta = 1: the 32x16 singular event near delta 0.75 was a resolution artifact. |
| Line 1 to V0 = -50.9 (mapped grid, xmap -4) | 32x16 | fold-free, residual 4e-9. |
| Line 2 at V0 = -10 (mapped grid, xmap -4) | 32x16 | S-curve in swirl: folds at Fhi = 40.47 and 37.33, torque_hi jumping from 0.1 to 40 across it, max|U| ~ 66. PROVISIONAL: 40x20 check running. |
| Line 2 at V0 = -10 (mapped grid) | 40x20 | folds at Fhi = 40.467 and 37.66 (32x16: 40.466 and 37.33). The upper fold is resolution-stable to 3e-5 in Fhi with matching slope and torque: the first credible bifurcation of the study. The lower fold and the upper sheet (|U| ~ 60) are not converged; 48x24 mapped pass queued. |
| Line 2 at V0 = -5, -20 (mapped grid) | 32x16 | fold-free to swirl 50.6 / 50.5. |
| Fhi = 50 inflow scan, V0 -5 -> -12 (mapped grid) | 32x16 | one crossing between -5.60 and -5.79, as on the plain grid; 40x20 mapped scan running. |
| Fhi = 50 inflow scan (mapped grid) | 40x20 | crossing between -7.79 and -7.98 (32x16 mapped: -5.7): same recession as on plain grids. Artifact verdict unchanged. |
| Line 2 at V0 = -10 (mapped grid), Fhi 1 -> 46 | 48x24 | upper fold at 40.468 (40.466 / 40.467 at 32x16 / 40x20; torque 0.111 at all three): CONVERGED. Lower fold 37.38 (37.33 / 37.66) and the returning sheet (slope at Fhi 45: 17.5 / 25.7 / 10.9) NOT converged. The branch ends in a fold at swirl 40.47; beyond it is unresolved. |
| upper sheet at (44.9, -10), directional test (mapped grid) | 48x24 .. 64x40 | X-converged to four digits from NX = 48; eta refinement 24 -> 40 moves the torques by 5-8% and the dividing-plane slope from 10.9 to 18.8: the returning sheet is limited by eta resolution on the full range. |
| upper sheet at (44.9, -10), eta 24 -> 56 at NX = 48 (mapped) | 48x56 | oscillates at the few-percent level with no trend: not a converged object at any grid. Likely cause: the eta-transport coefficient changes sign inside the domain for |U| ~ 50, moving the analytic-class non-uniqueness into the interior. Open. |
| Line 2 at V0 = -7, -8 (mapped grid) | 32x16 | fold-free to swirl 80. |
| fold locus, Line 2 at V0 = -7 .. -20 (mapped grid) | 32x16, checks at 40x20 / 48x24 | the symmetric branch ends in a fold at Fhi* = 0.41 V0^2 (33.0, 40.5, 49.1, 58.7, 93.5 at inflow 9, 10, 11, 12, 15; the 40.5 and 58.7 values are identical across grids); no fold for inflow below about 8.7. Re_theta*/Re_r^2 = 0.82. |


==> anc/results/PAPER_UPDATES.md <==
# Paper updates queue

Log of what was inserted into paper/draft.tex and when (Claude edits the paper directly again since 18:45 13 Sep 2026,
per RD; entries before that were text for RD to insert). One dated entry per result, with the target section.

## 13 Sep 2026, 18:30 — fold law at 48x24/56x28 (Zaratan jobs 22353190, 22353280), post-fold state, Table 4, citations

### A. For Section "layer and fold" and the end of Section 8 (replaces the NEEDS RESULT "critical swirl at other inflows")

The critical swirl at which the steady symmetric solution ceases to exist is grid-converged at every inflow
tried: on the mapped grid (xmap = -4, full eta range) the 48x24 and 56x28 folds coincide with the 32x16 ones to
four digits.

| radial Reynolds number $|V_0|$ | $\Fhi^*$ (32x16) | $\Fhi^*$ (48x24; 56x28 at 10) | $\Fhi^*/V_0^2$ | azimuthal Re $=2\Fhi^*$ | lower fold (hysteresis) |
|---|---|---|---|---|---|
| 9  | 33.01 | 33.01 | 0.4075 | 66  | 32.36 (32x16), 32.29 (48x24) |
| 10 | 40.47 | 40.47 | 0.4047 | 81  | 37.33 (32x16), 37.42 (56x28) |
| 11 | 49.06 | 49.07 | 0.4055 | 98  | 42.75 (48x24; not reached at 32x16) |
| 12 | 58.71 | 58.71 | 0.4077 | 117 | 45.12 (32x16), 48.64 (48x24) |
| 15 | 93.48 | 93.49 | 0.4155 | 187 | not captured (see B) |
| 20 | (not reached to 50) | 170.59 | 0.4265 | 341 | not captured (stalls at 97.8) |

Suggested text: "The upper fold is a converged object: its location agrees to four digits between the 32x16 and
the 48x24 or 56x28 mapped grids at every inflow from 9 to 15, and the wall torques on the symmetric sheet agree
to 0.1\%. The fold law $\Fhi^*=0.41V_0^2$ holds to within 4\% for $9\le|V_0|\le20$; the ratio drifts slowly
upward, from $0.405$ at $|V_0|=10$ to $0.427$ at $20$, and is fitted to $0.35\%$ by
$\Fhi^*=0.488V_0^2-1.62|V_0|+8.0$, or by $\Fhi^*/V_0^2=0.386+0.0020|V_0|$. In the experiment's terms the steady
swirl is lost at an azimuthal Reynolds number of $0.8$ to $0.85$ times the square of the radial one."

### B. For page 13 (replaces the NEEDS RESULT "post-fold state")

Suggested text: "What replaces the steady state beyond the fold is not resolved by this discretisation. On every
grid the continuation turns at the fold onto a returning sheet, and on the finer grids that sheet is a different
object: between 32x16 and 48x24 the outer-wall torque on it differs by $27$--$55\%$ and the inner-wall torque by
$2$--$5\%$ at $|V_0|=9$ to $12$, against $0.1\%$ on the symmetric sheet; the lower fold that closes the hysteresis
window moves ($45.1\to48.6$ at $|V_0|=12$); at $|V_0|=15$ the 48x24 continuation meets a singular Jacobian at the
fold (smallest bordered singular value $10^{-15}$) and retraces the symmetric branch downward, reproducing its
torques to $10^{-6}$; and at $|V_0|=20$ the returning sheet, with axial velocities $50\%$ larger than the symmetric
one, stalls at $\Fhi=97.8$ on a singular Jacobian after 99 points. The axial velocity on these sheets reaches
$50$--$330$ in similarity units, so the transport coefficient $D\eta+dU$ changes sign well inside the domain and the
collocation is no longer selecting the analytic branch (Section on the domain rule). The existence and location of
the fold are therefore results; the state beyond it is not, and a formulation that imposes the analytic branch
across interior sign changes is the prerequisite for computing it."

### C. Table 4 markers

- "CHECK M": our grids have $N_X+1$ Gauss--Lobatto points in $X$ and $N_\eta+1$ in $\eta$ (a "48x24" grid is
  $49\times25$ points, 2475 unknowns with the gauge pin). Replace "$M+1$ Gauss--Lobatto points in $\eta$" by
  "$N_\eta+1$ Gauss--Lobatto points in $\eta$ ($N_X+1$ in $X$)".
- "CHECK: cut domain only" on the symmetry-breaking row: the $\delta$ lines were repeated on the full range
  ($\eta_c=1$) at $(\Fhi,V_0)=(10,-1),(10,-2),(50,-2),(20,-5)$ to $\delta=1$ with no fold or branch point
  (runs e1_delta_*), so the marker can be dropped; write "$0$--$1$ on the $8\times3$ map (cut range) and on four
  full-range lines; to $3$ on a few cut-range lines".

### D. Dedication: year 2022 confirmed by RD (13 Sep 2026); memorial page umiacs.umd.edu/news-events/news/nail-gumerov-1960-2022.
   draft_rd.tex still has "d. 2021" in its acknowledgments line 509.

### E. Citations (checked on the web 13 Sep 2026)

- Arndt, R.E.A., "Cavitation in vortical flows", Annu. Rev. Fluid Mech. 34, 143--175 (2002). Correct as written;
  doi 10.1146/annurev.fluid.34.082301.114957. (Reference 6 currently reads Chahine / Arndt: the tip-vortex work at
  Dynaflow is Chahine's; the review is Arndt's alone.)
- OpenAI, "Finite time blowup for Navier--Stokes" (Sep 2026), PDF at
  cdn.openai.com/pdf/32d9f210-8b73-45e0-91bc-82a30aef8a9a/navier-stokes.pdf; the Lean 4 certificates are at
  github.com/openai/NavierStokesAndEuler (README: "Lean certificates accompanying Navier-Stokes and Euler
  results"; companion paper "Finite time blowup for the Euler equation"). Cite the PDF as the paper and the
  repository separately. Author list of the PDF still to be copied from its title page [CHECK].

### F. Still open: inception radii on the axis (needs the X-march core; agent running).

### 13 Sep 2026, 18:50 — A-E above inserted into paper/draft.tex (commit 8be01cb); RD asked Claude to write the paper directly again.

## 13 Sep 2026, evening — axis core: march, resolution rule, and the non-symmetric matching (results/axis_march_report.md)

### F. For Section "axis core" (after the series/join paragraph; replaces the sentence "The step that follows is a core representation that reaches it, the $X$-march at higher $\eta$ resolution with a stabilised pressure fixed point.")

Suggested text: "The march is implemented (\texttt{axis\_march.py}): from $X_s=0.4X_*$ the state
$(F,F_X,U,U_X,\Pi,Xv_0)$ on the $\eta$ nodes is integrated in $X$ by an eighth-order Dormand--Prince method with
tolerance $10^{-11}$, and it agrees with the series at $0.7X_*$ to the series' own truncation ($10^{-10}$ to $10^{-8}$),
preserves parity to $10^{-11}$ and satisfies the leading-order residuals to $6\cdot10^{-8}$ on a 64-node Chebyshev
grid. Two facts about resolution came with it. The Cauchy problem in $X$ is ill posed in the sense of Hadamard: a
perturbation in Chebyshev mode $m$ of $\eta$ grows like $\exp\sqrt{8cmX}$ with $c=0.36$ measured, so roundoff in mode
24 is amplified $2\cdot10^6$ by $X=3$, the unfiltered recursion diverges for $N_\eta\ge32$, and every stage projects
onto the first $28$ modes at most; the pressure fixed point that appeared to break at $N_\eta=32$ was this
divergence, and Anderson mixing converges it in 7 to 18 iterations otherwise. And the loss of the stress identity
at the step-3 optimum was an end layer, not amplitude: the domain rule of Section~\ref{sec:sweep} reappears at the
singular ends. Axis data with axial inflow toward the dividing plane beyond about $0.3$, with swirl reversing sign
in $\eta$, or with $U_0$ vanishing at $\eta=\pm1$ steepen at the ends without limit ($U_\eta(1,\pm1)=74$ for the step-3
data, no two filters agree there), while axial outflow $U_0=a\eta$ is regular to $a\ge1$ with the identity satisfied
to $10^{-8}$; the paper's core, spun up by the inflow and evacuated along the axis, is of the regular kind."

### G. For Section "axis core", paragraph "Cone and matching" (replaces from "With $c_\infty=0.2$ the fit stalls..." to "...the amplitude scale $c_\infty/\sqrt h$ of the matched jet.")

Suggested text: "With the marched core the reflection-symmetric families stall exactly where the $N_\eta=16$ series
did: root-mean-square residual $0.44$ at $c_\infty=0.2$ (the same optimum to three digits) and $1.41$ at $0.4$, widened
to seven axis parameters or given free annulus content alike. The obstruction is exact. Theorem~4.6(v) of the
paper requires $S(\infty,\eta)=\int_0^\infty(U^2-E^2/2)\,dX=0$ for every $\eta$; a profile with $U$ odd in $\eta$ has
$U(X,0)=0$, so $S(\infty,0)=-\int_0^\infty E(X,0)^2/2\,dX<0$ whatever the amplitude, $-1.1$ at $c_\infty=0.2$ and
$-4.1$ at $0.4$, which are the residuals observed. The leading profile of the construction therefore carries axial
velocity on the dividing plane: the core is an axial through-flow, spun up by the radial inflow and evacuated
along the axis in one direction, with the return flow at larger radius so that $M(\infty)=\int U\,dX=0$; it is not
the $z$-symmetric core of the 1998 problem, which all of our earlier steps had assumed. Dropping the symmetry
closes the matching to a few percent at $c_\infty=0.2$: over $F_0,U_0\in{\rm span}(T_0,T_1,T_2)$ and an annulus return
flow $(b_0+b_1\eta)\psi(X)$, eight parameters, the residual falls from $0.36$ to $0.077$ ($0.039$ with thirteen
parameters), against natural scales of order one, with the matched data $F_0=0.244+0.034\eta-0.058T_2$,
$U_0=0.450+0.004\eta-0.034T_2$ and $b_0=-2.01$; the optimum moves by less than $5\cdot10^{-3}$ between
$N_\eta=32$ with 24 modes and $N_\eta=24$ with 20, and the core identity holds to $10^{-6}$ on it. At $c_\infty=0.3$
and $0.4$ the fits stall at $0.18$ and $0.39$: the consistent pressure datum has no attracting fixed point once the
axis through-flow exceeds about $0.9$, so the amplitude the $S$ identity asks for is carried by the annulus return
flow ($b_0=-3.9$, $|U|$ up to $3.4$ there) rather than by the core. The cone fails on every matched profile
($\kappa\approx-10^3$ to $-10^4$, admissible on at most $5\%$ of the annulus), as before and as expected without the
radial oscillation. The step that follows is a richer annulus parametrisation to close the identities at
$c_\infty=0.2$, and a Newton treatment of the pressure datum for larger $c_\infty$."

### H. For paragraph "Axis pressure deficit" (replace the coefficient range)

Suggested text: "...for the matched through-flow profiles the coefficient is $0.50$--$0.61$ (symmetric and unmatched
profiles gave $0.56$--$1.3$), so the cavitation threshold in water, deficit equal to one atmosphere, is reached at
$u_{\max}$ between $12.8$ and $14.1$~m/s."  (Section 8: replace "10.5--13 m/s" by "12.8--14.1 m/s" accordingly.)

### I. Caveat to carry (Discussion or footnote)

"The through-flow conclusion rests on reading the moment identities of Theorem~4.6(v) as holding for every $\eta$,
as stated on p.~33 of the paper; if the construction symmetrises before imposing them, the symmetric core is not
excluded."  [CHECK against the paper's Section 3 and Lemma A.8 before the paper goes out.]

### 13 Sep 2026, 20:10 — F-I inserted into paper/draft.tex; caveat I replaced by confirmation: Theorem 4.6 holds "for every eta" (PDF p. 32-33) and Sec. 2.1 of the PDF states the asymmetric axial profile with nonzero u_z at z=0 by design. Local copy of the PDF: refs/openai_navier_stokes_sep2026.pdf (not tracked).

## 14 Sep 2026 — step 5 (results/axis_step5_report.md) inserted, plus RD's naming and layout requests

### J. Section "axis core", paragraph "Cone and matching": closing sentences replaced
Newton on the pressure datum reaches the repelling fixed point and stalls where Anderson stalls (a fold of the
fixed-point equation at U_0(0) = 0.835 at c 0.2, 0.925 at c 0.4); tensor annulus family; matching closed to rms
0.0012 at c 0.2 with 32 parameters (0.1% of the natural scale, no dominant identity); c 0.3 / 0.4 unchanged at
0.17 / 0.37 against the fold; cone unchanged.

### K. Paragraph "Axis pressure deficit" and Section "fluid": coefficient range 0.34-0.61 for matched profiles
(0.34 for the closed match), water inception at u_max = 12.8-17.1 m/s, core radius 0.6-0.8 mm, tau/tau_0 3e-3 to
6e-3; axial jet 0.5-1.2 u_max; the inception radii are now computed numbers with the stated caveat (annulus content).

### L. Abstract, Introduction, branches (iii), Table 2 axis row, Discussion: "few percent" -> closed to 0.1% at the
smallest amplitude; the step that follows is the oscillation / Level 2, not the annulus parametrisation.

### M. Naming (RD, 14 Sep): "the 2026 construction / paper" -> "the OpenAI 2026 construction / paper" (macro
\OAI), "the 1998 work / problem / solution / chamber" -> "GD1998" (macro \GD) in the title, Introduction, Figure 1,
Section 2 and 3 headings, Figure 4, Section 7 and throughout; bare "the construction" made explicit with credit.
Thin vertical rules in Tables 2 and 4. New paragraph "The heat exterior" in Section 2 on the exterior heat problem
and its five roles in this work; a sentence in the Discussion.


==> anc/results/axis_cone_report.md <==
# axis_cone: stress coefficients (4.11), admissible cone (4.20)-(4.26), axis-data matching

13 Sep 2026. Code: `axis_cone.py` (on top of `axis_join.py`), tests `tests_cone.py` (27 checks, all pass).
Equations from `CONE_CONDITION.md` (OpenAI paper Section 3.2, Prop. 4.2, Theorem 4.6). h = 0.01, NE = 16 (full
eta range), series K = 40, X_a = 1, X_b = 2, X_end = 3, 48 Chebyshev nodes per radial piece (core, annulus, exterior).

## 1. What was implemented

- Profile variables E = sqrt(2X) F, H = 2X F, a = 1 - 2 X E_X/E = -2 X F_X/F, b_s = 2 X U_X/E.
- Five cumulative integrals (4.15) M, I, J, S, C_p from X = 0 by the spectral integration matrix on each radial
  piece, offsets carried across X_a and X_b; W, Q_s, N_s of (4.16); p_s = (X Q_s/L, X N_s/(L E)); s = (a, -b_s);
  T_0 = F (p_s - s).  Pi = Pi(0, eta) + C_p with Pi(0, eta) the consistent axis datum of axis_join (so that
  Pi(X, eta) = -int_X^inf F^2, eq. (4.25), holds identically).
- Relation to the residual route of axis_join (Section 3.2): T_{0,theta} = -X^{-1} int_0^X x R_theta dx = -tau_theta,
  T_{0,z} = -(2X)^{-1/2} int_0^X R_z dx = -tau_z, with the coded residual scalings (theta: physical/(q^{-A-1} sqrt(2X)),
  z: physical/q^{-A-1}); physical stress T = q^{-A-1/2} T_0.  Derived by integrating the coded equations in X:
  X Q_s/L - a = -(2L/H) [boundary terms] and N_s/L + 2 U_X = 0 on any stress-free region (proof of Prop. 4.2).
- Cone: t_s, v_s, P_c, J_c (4.20); admissible test (4.22) with v_s > 2; relaxed test (4.21);
  margin kappa of (4.26) = min over the closed annulus interior of min(n_theta + t_s n_z, 2 - ratio) with
  ratio = (v_s - 2)(n_z - t_s n_theta)^2/(n_theta + t_s n_z)^2 (the two inequalities of (4.26) with one kappa).
- Matching: six functions of eta, net torque X tau_theta(X_b), net force sqrt(X) tau_z(X_b) (moment identities),
  M(inf), J(inf), S(inf), int_0^inf (H - H_pow) dX (Theorem 4.6 (v)); exterior tails by adaptive quadrature with the
  power parts analytic (S tail = c_inf^2 X_b^{-2h}/(4h) + int (H^2 - 1)-part).  Least squares
  (scipy.optimize.least_squares) over Chebyshev coefficients of F_0 (T0, T2, T4) and U_0 (T1, T3), c_inf pinned
  or free (log c_inf), start F_0 = 0.1, U_0 = 0.05 eta.

## 2. Identities and accuracy (sample data F_0 = 0.1, U_0 = 0.05 eta, fitted c_inf = 0.4802)

| check | value | comment |
|---|---|---|
| T_0 on the series core, X in (0, X_a]: max abs T0_theta, T0_z | 8.2e-9, 4.2e-10 | Theorem 4.6 (ii): T_0 = 0 where the equations hold |
| core identities X Q_s/L = a, N_s/L = -2 U_X | 6.4e-8, 5.9e-10 | proof of Prop. 4.2 |
| annulus, (4.11) vs residual-integrated stress (T_0 = -tau) | 2.7e-7 (peak 0.529), 1.7e-7 (peak 1.175) | same 48 nodes as axis_join's annulus grid |
| pure heat exterior, integrals from X_b: X T0_theta = boundary term; sqrt(X) T0_z = -2 eta X_b^2 F_b^2/(L sqrt 2) | 7.8e-7 (scale 1.37), 2.5e-8 (scale 0.164) | T_0 = 0 up to the X_b boundary terms; both constant in X |
| exterior with integrals from 0: sqrt(X) T0_z + net force | 5.2e-7 (scale 0.163) | |
| exterior with integrals from 0: X T0_theta + net torque | 3.4e-4 (scale 1.003) | NOT a transcription error: the heat exterior with U = 0 is not stress-free when M(X_b) != 0, because X v0 = -(2 D eta M + d M_eta)/L != 0 and the term v0 (X F_X + F) survives.  Continuing the residual route through the exterior with the carried flux V_0 gives agreement to 3.3e-7 (test B3).  After matching (M(inf) = 0) this term vanishes. |
| five integrals at X_b vs adaptive quadrature (three eta) | 2.9e-12 | |
| parity, symmetric data: a, v_s, P_c, T0_theta even; b_s, t_s, J_c, T0_z odd | 1e-11 to 1e-13 | |

Structural facts checked against Theorem 4.6 (iii): at X = X_b, b_s = 2.9e-6 and n = (-1, 0) (paper: n = (1, 0),
b_s = 0); at X = X_a, n is not parallel to (a, -b_s) (n_theta = 0.82 to 1.0 against a/|(a, b_s)| = -0.25 to -1.0).
The sign of the net torque and the inner-edge direction are wrong for the unmatched smooth blend.

The integral S = int_0^X (U^2 - E^2/2) dx is log-divergent at X = 0 for the pure heat exterior (E^2 ~ 1/X), so
"T_0 = 0 on the pure exterior" can only be posed with the integrals started at X_b; this is the boundary-term
form tested above.

## 3. Cone on the annulus (sample data)

- a > 0 only for X >= 1.66 (outer 40% of the annulus, where F(X, eta) decreases toward the exterior); in the inner
  part the swirl still grows with X (u_theta ~ r) and a < 0.  v_s > 2 on 37% of the annulus points (same region).
- Admissible (4.22): 0% of points; relaxed (4.21): 0%.  min(P_c - v_s) = -440 (P_c < 0 throughout: P_c(X, 0) runs
  from -0.49 to -0.93).  (4.26): min(n_theta + t_s n_z) = -74, max ratio = 9.7, kappa = -74 (no admissible margin).
- The cone therefore fails everywhere for the smooth partition-of-unity blend.  This is the expected outcome: the
  paper obtains (4.26) by the radial oscillation with phase N log X of Prop. C.2, not by a smooth blend, and by the
  matched data of Theorem 4.6 (v).

## 4. Matching

Matching residuals of the sample (max over eta): torque 1.003, force 0.163, M(inf) 0.248, J(inf) 0.070,
S(inf) 5.73, int (H - H_pow) 2.09.  The S(inf) entry is the exterior tail: int_{X_b}^inf E^2/2 dX =
c_inf^2 X_b^{-2h}/(4h) (1 + o(1)) = 5.68 for c_inf = 0.48, h = 0.01, against int_0^{X_b} U^2 dX = 0.002.
Theorem 4.6 (v) thus demands an axial momentum flux int U^2 dX of order c_inf^2/(4h), i.e. a jet U ~ c_inf/sqrt(4h)
about five times the swirl scale, with U changing sign in X so that M(inf) = int U dX = 0 (zero net volume flux) and
J(inf) = 0.

The trivial profile F = U = 0, c_inf = 0 satisfies all six identities, and the residuals scale linearly with the
amplitude near it, so an unconstrained least squares runs to zero.  c_inf was therefore pinned (the paper's c_inf > 0
is a fixed normalisation of the exterior, Theorem 4.6 (v)) and released only from a pinned optimum.

### c_inf pinned at 0.2 (5 parameters, 102 equations, 25 function evaluations, stalled from evaluation ~30 on)

- Result: rms residual 0.437, max 1.10 (start 0.44 / 1.10: the least squares does not reduce it materially).
- Matched data: F_0 = 0.2054 T0 - 0.0621 T2 - 0.0059 T4 (F_0(0) = 0.262), U_0 = 0.1541 T1 + 0.0179 T3.
- Residuals (max over eta): torque 0.201, force 0.143, M(inf) 0.420, J(inf) 0.135, S(inf) 1.105, int (H - H_pow) 0.245.
  S(inf) = -1.105 at eta = 0 is again the tail c_inf^2/(4h) X_b^{-2h} = 0.986 plus the swirl in the core.
- Stress peaks: T0_theta 1.81, T0_z 1.39.  Identities on this profile: core T_0 4e-7 / 2e-6; two routes agree to
  1.4e-6 / 6.5e-6 (the series is less accurate at the larger amplitude).
- Cone: a > 0 on more of the annulus (min a = -0.45), admissible at 7.5% of the interior points, relaxed at 8.3%;
  kappa = -64.8 (no uniform margin).
- Axis pressure deficit Pi(0,0) - Pi(inf,0) = -0.1522, u_max = 0.5201 on the dividing plane, ratio -0.563 u_max^2.

### c_inf pinned at 0.4 (not trusted: under-resolved)

- The least squares moved the jet to U_0 = 1.325 T1 + 0.117 T3 (max |U| = 1.44 in the core), F_0 = 0.245 T0 - 0.159 T2
  + 0.062 T4; rms residual 1.40 (start 1.72), max 4.15.  Residuals (max over eta): torque 1.02, force 3.03,
  M(inf) 1.92, J(inf) 0.61, S(inf) 4.15, int (H - H_pow) 1.35.
- At this amplitude the discretisation fails its own identities: core T_0 = 8.6e-3 / 3.9e-2, two stress routes differ by
  3.6e-2 / 0.175.  The series radius of convergence dropped from about 8 (sample, c_inf = 0.2 profile) to about 3.5
  (estimate from the coefficient ratios), still larger than X_end = 3, so the loss is in eta:

  | NE, K | core max T0_theta, T0_z | annulus route difference | Pi0 fixed point |
  |---|---|---|---|
  | 16, 40 | 8.6e-3, 3.9e-2 | 3.6e-2, 0.175 | converged (38 iterations) |
  | 24, 40 | 1.6e-3, 3.6e-3 | 2.5e-3, 4.3e-2 | 1.9e-8 after 40 iterations |
  | 16, 60 | unchanged | unchanged | converged |
  | 32, 60 | nan | nan | diverges after 7 iterations |

  A jet of order one steepens the eta structure (transport coefficient D eta + d U dominated by U), NE = 16 cannot
  resolve it, and the Pi0 fixed point becomes unstable at NE = 32.  The cone numbers of this run (admissible at
  4.5%, kappa = -174) are therefore not meaningful.  Reaching the amplitude that Theorem 4.6 (v) demands needs a
  better core representation (higher NE with a stabilised pressure fixed point, or the X-march of CAUCHY_X_DESIGN.md).

### c_inf free (6 parameters, started from the pinned-0.2 optimum)

Collapses to the trivial profile as predicted: c_inf = 9.3e-8, F_0 = 4e-10, U_0 = 4e-15, all six residuals below
5e-7 (cost 1.4e-12).  A free c_inf cannot be used without a normalisation; the identities do not select an
amplitude by themselves within this parametrisation.  (The (4.11) machinery stays exact in that limit: core T_0
1e-21, routes agree to 8e-14.)

### Verdict on the matching

No nontrivial member of the family {F_0 in span(T0, T2, T4), U_0 in span(T1, T3), series core + smooth blend}
satisfies the six matching functions of eta: the best pinned fits stall at rms 0.44 (c_inf = 0.2) with S(inf)
the dominant term, and the amplitude Theorem 4.6 (v) asks for (int U^2 dX ~ c_inf^2 X_b^{-2h}/(4h), a jet about
1/sqrt(4h) = 5 times the swirl, changing sign in X so that M(inf) = J(inf) = 0) is beyond the reach of the
K = 40, NE = 16 series representation.  The paper does not build the core this way: Prop. A.4 / Lemma A.5 use
piecewise reference profiles on several radial intervals (a patch E_o = c_patch f(eta) X^{-1/2-lambda} with the heat
compensation on one interval and U = V_0 = 0 beyond some X_v inside the annulus), and the cone is enforced
afterwards by the radial oscillation of Prop. C.2.  The smooth-blend matching failing is therefore expected;
what this step establishes is the machinery (stress coefficients, cumulative integrals, cone tests, matching
functional) verified against the residual route, ready for a core representation that reaches order-one jets.

## 5. Axis pressure deficit

Pi(0, 0) - Pi(inf, 0) = -C_p(inf, 0) = -int_0^inf F(X, 0)^2 dX by (4.25), against u_max^2 with u_max the peak of
sqrt(2X) F on the dividing plane eta = 0 (the swirl proxy, physical u_theta = q^{-A} E):

| profile | deficit | u_max | deficit / u_max^2 |
|---|---|---|---|
| sample F_0 = 0.1, U_0 = 0.05 eta, c_inf 0.4802 (to infinity) | -0.0966 | 0.3539 | -0.771 |
| same, truncated at X_end = 3 as in axis_join_report (for comparison) | -0.0599 | 0.3539 | -0.478 |
| least-squares profile, c_inf = 0.2 pinned | -0.1522 | 0.5201 | -0.563 |
| linear (small-amplitude) limit, from the free-c_inf run | 0 | 0 | -0.583 |
| c_inf = 0.4 pinned (under-resolved) | -0.3242 | 0.6024 | -0.894 |

The 0.48 quoted in axis_join_report.md was the deficit to X_end = 3; the exterior tail int_3^inf F_ext^2 dX adds
0.037 and brings the coefficient to 0.77 for the same profile.  The linear limit is 0.58, and the least-squares
profile 0.56; the coefficient is O(1) and moderately profile dependent (0.56 to 0.9 here).  For the cavitation
estimate of BLOWUP_PLAN Level 1b the axis deficit is rho u_max^2 times a coefficient in this range, i.e. about
0.6 to 0.8 rather than 0.48.

## 6. Tests (tests_cone.py, 27 checks, all pass)

A: core T_0 (1e-6).  B: pure exterior boundary-term forms (1e-5 relative) and exterior residual route with the
carried flux (1e-5).  C: annulus routes agree (1e-5 relative), (4.11) stress at X_a below 1e-6.  D: five integrals
vs quad at three eta (1e-9).  E: parity of a, v_s, P_c, T0_theta (even) and b_s, t_s, J_c, T0_z (odd) (1e-8).
F: an 8-evaluation pinned match reproduces its residual vector from the returned join (exact), reduces the rms,
keeps the two stress routes within 1e-5, and its torque/force entries equal the residual-route net torque/force.

## 7. Failures and caveats

- Cone (4.22)/(4.26) fails on the whole annulus for every profile computed (kappa < 0); expected for the smooth
  blend without the Prop. C.2 oscillation.
- Matching does not converge to a nontrivial profile (Section 4); the trivial profile is the only exact solution
  found; c_inf must be pinned.
- The K = 40, NE = 16 core loses the (4.11) identities at jets of order one (Section 4, c_inf = 0.4), and the Pi0
  fixed point diverges at NE = 32; this bounds the amplitude range of the present core representation.
- The exterior S tail converges like X^{-2h}; it is computed with the power part analytic, but the identity
  S(inf) = 0 is dominated by this tail for any small h, so the matched jet amplitude scales like c_inf/sqrt(h).
- The exterior theta-stress with the integrals from 0 is not the pure-exterior value when M(X_b) != 0 (the
  carried flux V_0 transports swirl); the discrepancy (3e-4 for the sample) is physical and vanishes with M(inf) = 0.


==> anc/results/axis_join_report.md <==
# Axis core, join stage (BLOWUP_PLAN step 2 / CAUCHY_X_DESIGN Section 3) — 13 Sep 2026

`axis_join.py` blends the series-stage core (axis_series.py) into the heat exterior E = c_inf X^{-A} H(2d/X)
across an annulus X_a < X < X_b with a C-infinity partition of unity, reads the annulus residuals as the
divergence of the stress the pulses must supply, and reports the axis pressure deficit. `tests_join.py`
(six checks) passes.

## Derivation used (header of axis_join.py)

- Coded theta residual = physical theta momentum / (q^{-A-1} sqrt(2X)); coded z residual = physical z
  momentum / q^{-A-1}.  Stress divergence in the similarity variables:
  r^{-2} d_r(r^2 T_{r theta}) = sqrt2 q^{-1/2} X^{-1/2} d_X(X T),  r^{-1} d_r(r T_{rz}) = sqrt2 q^{-1/2} d_X(sqrt X T).
- Hence T_{r theta} = q^{-A-1/2} tau_theta, T_{rz} = q^{-A-1/2} tau_z with
  tau_theta = X^{-1} int_{X_a}^X x R_theta dx,  tau_z = (2X)^{-1/2} int_{X_a}^X R_z dx  (zero at X_a).
  Both stresses grow like q^{-1-h} in time.
- The exterior pressure Pi_ext = -int_X^inf F_ext^2 dx (paper 4.25) fixes the axis pressure datum,
  Pi0(eta) = -int_0^{X_end} F_blend^2 dx - int_{X_end}^inf F_ext^2 dx, solved by under-relaxed fixed-point
  iteration (relax 0.5). The pressure datum is therefore NOT free once the exterior is prescribed: the free
  axis data are F_0(eta), U_0(eta) and the exterior amplitude c_inf.
- c_inf is fitted by least squares to the core swirl at X_b.

## Sample data F_0 = eps, U_0 = eps eta/2, h = 0.01, NE = 16, K = 40, X_a = 1, X_b = 2, X_end = 3

| eps | c_inf | Pi0 fixed point | residual core / annulus / exterior (R_theta; R_z) | tau_theta peak, at X_b, net torque X tau | tau_z peak, at X_b, net force sqrt(X) tau | Pi(0,0) - Pi(X_end,0) | swirl proxy peak sqrt(2X)F (dividing plane) |
|---|---|---|---|---|---|---|---|
| 0.1 | 0.4802 | converges (38 it, 6e-13) | 8.5e-11, 2.9, 8.8e-7; 1.1e-10, 11.4, 1.5e-8 | 0.529, 0.502, 1.003 | 1.175, 0.115, 0.163 | -0.05989 | 0.3539 at X = 1.744 |
| 0.3 | 1.3558 | converges slowly (40 it, 3e-8) | 2.3e-10, 8.6, 2.5e-6; 8.0e-10, 53, 1.2e-7 | 1.217, 1.134, 2.268 | 5.951, 0.973, 1.375 | -0.4778 | 0.9934 at X = 1.744 |
| 1.0 | 3.921 | DIVERGES (radius of convergence of the core series collapses below X_end once Pi0 ~ -7 drives U) | — | — | — | — | — |

Observations.
- The core residual is at the series level (1e-10) and the exterior residual at the heat-exterior test level
  (1e-6 to 1e-8, algebraic in eta on the full range); on a single global grid the C-infinity transition's
  derivatives pollute both to 1e-2, so residuals must be evaluated region by region (done).
- The stresses do NOT return to zero at X_b for these arbitrary axis data: X tau_theta(X_b) = 1.00 (eps 0.1),
  i.e. the pulses would have to transmit a net torque to infinity. Vanishing of int_{X_a}^{X_b} x R_theta dx
  and int R_z dx for every eta is the matching condition that must select F_0, U_0 and c_inf (the
  low-dimensional optimisation of CAUCHY_X_DESIGN Section 3); it is not imposed here.
- Parity: tau_theta even and tau_z odd in eta to 1e-12 for even axis data. Sign structure over the annulus:
  tau_theta changes sign once along X (negative on the inner half, positive on the outer), tau_z is odd in
  eta and single-signed on each side; the cone condition (paper eq. 4.26) is not recorded in notes.tex and
  is marked [NEEDS PAPER EQUATION].
- Axis pressure deficit: Pi(0) - Pi(X_end) = -0.0599 (eps 0.1) and -0.478 (eps 0.3) on the dividing plane,
  nearly eta-independent (1% variation), against swirl-proxy peaks 0.354 and 0.993: the deficit is
  0.48 u_max^2 at both amplitudes (Rankine-like coefficient). For the physical-arrest estimate (Level 1b):
  cavitation when 0.48 rho u_max^2 = p_atm - p_v, i.e. u_max = 14.4 m/s in water — this replaces the
  order-of-magnitude "10-15 m/s" with a profile-derived coefficient; the physical deficit is q^{-2A} times.
- Amplitude limit: at eps = 1 the consistent pressure datum (~ -7) forces the axial flow so strongly that the
  core series no longer reaches X_b; the ODE march (CAUCHY_X_DESIGN Section 3, "March stage") is required
  there, or the annulus must be moved inward.

## Tests (tests_join.py), all pass

A chi = 1: blend equals the core (1e-14); series residual on [0, 3] = 5.8e-10.  B chi = 0 on [X_a, X_end]:
exterior residual 2.6e-5 / 3.7e-7 (NX 48).  C stresses differentiate back to the residuals to 1e-7 relative
(1e-13 excluding the inner-edge integration constant node); stresses vanish at X_a.  D parity 4e-13 / 2e-12.
E NXa 48 vs 96: net torque, net force, peaks agree to 3e-6 (Gevrey convergence of the C-infinity bump).
F Pi_blend(X_end) = Pi_ext(X_end) to 3e-13.

## Not done / next

- The matching (make the net torque and force vanish by choosing F_0, U_0, c_inf) and the cone condition.
- The ODE march for data whose series radius is below X_b.
- Replace the ad hoc join by the paper's own annulus prescription once its equations are transcribed.


==> anc/results/axis_march_report.md <==
# axis_march: the axis core beyond the series radius, regularised eta resolution, and the matching re-run

13 Sep 2026 (evening). Code: `axis_march.py` (march), `axis_series.py` (Chebyshev mode filter `cheb_projector`,
`cheb_spectrum`), `axis_join.py` (Anderson-accelerated pressure datum, `core='march'`, free annulus content
`annulus_extra`), `axis_cone.py` (regularity penalty `core_identity_residual`, annulus parameters in the matching),
driver `axis_march_match.py`, tests `tests_march.py` (10 groups A-J, all pass; tests_axis/join/cone unchanged and pass).
h = 0.01, X_a = 1, X_b = 2, X_end = 3 throughout.  Runs under `runs/axis_march/` (one .log and .json per run).

## 1. Why the NE = 16 core was the limit, and what actually limits the core

Step 3 (axis_cone_report.md, Section 4) found that at the c_inf = 0.4 pinned optimum the K = 40, NE = 16 series core
loses the stress identity T_0 = 0 of (4.11) (4e-2 on the core), NE = 24 gains a factor ten, and NE = 32 breaks the
pressure fixed point.  Three separate facts were behind this.

**(a) The recursion amplifies roundoff in the high eta modes.**  Each order of the Taylor recursion (R1)-(R2)
applies the eta-derivative once, and on a Chebyshev-Gauss-Lobatto grid the derivative of the highest mode has
norm O(NE^2); a roundoff perturbation in Chebyshev mode m therefore grows along the series like
exp(sqrt(8 c m X)) with c the eta-transport coefficient (measured below), and the pressure fixed point feeds the
amplified noise back.  Unfiltered, the series diverges for NE >= 32 (4e9 after five fixed-point iterations at
NE = 32) and is noise-dominated above order k ~ 15 at NE = 24.  The Cauchy problem in X is ill posed in the
Hadamard sense and must be regularised: every new coefficient is projected onto the modes 0..m_filter
(`cheb_projector`); m_filter <= 28 is usable to X = 3 in double precision (m = 32 diverges again).

**(b) The pressure fixed point was slow, not unstable.**  The under-relaxed iteration Pi0 <- (1-r) Pi0 + r Pi0_new
(r = 0.5) has geometric rate ~0.7 (38 iterations at NE = 16, 73 at NE = 24 for the same 1e-12); Anderson mixing
(memory 6) reaches 1e-13 in 7-18 iterations and returns the same Pi0 to 3e-13.  Its divergence at NE = 32 was the
series' divergence (a), not the map's.

**(c) The identity error at the jet data was an unresolved end layer, not amplitude.**  For the step-3 optimum
(F_0 = 0.245 T0 - 0.159 T2 + 0.062 T4, U_0 = 1.325 T1 + 0.117 T3) the filtered series converges in the interior of
eta but not at the ends: between m = 24 and m = 28 the axial velocity at X = 1 differs by 2e-6 for |eta| <= 0.9 and
by O(1) at eta = +-1, where U_eta(1, +-1) = 74 and U(2, +-1) = 11.6 against U(2, 0.9) = 0.8.  The equation residual
of the unfiltered series is 1e-10 at every NE (it is an exact solution of the discrete equations); T_0 measures the
distance to the continuous solution, and that is dominated by the end layer.  Section 4 gives the rule.

## 2. The march (axis_march.py)

State y = (F, F_X, U, U_X, Pi, X v0) on the eta nodes; the leading-order system solved for F_XX and U_XX
(module docstring), Pi_X = F^2 and the continuity equation as extra components; eta-derivatives by the CGL matrix
on the full range; the right-hand side projected onto modes 0..m_filter at every evaluation; DOP853 with
rtol 1e-11, atol 1e-13, dense output, max_step 0.02, Radau fallback, and a terminal event at max|y| = 1e6 (the
Cauchy solution can blow up at finite X; without the guard solve_ivp loops on nan).  `MarchCore` starts the march
from the series at X_s = 0.4 X_* (X_* by the ratio test, X_s reduced until the last series term is below 1e-12
relative) and is a drop-in for `SeriesCoeffs` in the join (`axis_series.evaluate` dispatches).

| check (tests_march.py) | value |
|---|---|
| A series (K = 60) at 0.7 X_* vs march from 0.3 X_*, NE 16 / 24 (m 20): rel. diff F, U, Pi, V0 | 2e-10 to 7e-9 (series tail 2e-8) |
| A same for F_X, U_X | 1e-8 to 7e-8 |
| B parity along the march (even F, odd U) | 1e-12 to 3e-11 |
| C residual of the marched core against core_solver.residuals on 64 Chebyshev X nodes over [X_s, 3] | 6e-8 (7e-6 / 1.5e-4 with free steps: dense-output interpolation, hence max_step 0.02) |
| C state derivatives F_X, U_X vs spectral grid derivatives; Pi, V0 vs the rebuilt fields | 1e-12 / 1e-11; 1e-14 / 2e-13 |
| D NE 16 vs 32 (m 24), 24 (m 20) vs 32 (m 24) at X = 3, interior | 7e-6, 1.5e-7 |
| E join(core='march') = join(series) when X_* > X_b (sample data, X_* = 7.4) | identical (0) |
| G blow-up guard, U_0 = -eta | returns in 0.1 s, reached X = 2.28 of 6 |
| H core T_0 for U_0 = eta, F_0 = 0.25 at NE 40 / m 28 (order-one jet) | 1.4e-8, 5.6e-8 |

Sample data F_0 = 1, U_0 = eta/2: X_* = 3.94, X_s = 1.58, 73 steps to X = 3.

**Growth monitor (sideways amplification).**  F_0 perturbed by 1e-7 T_m (even m) or U_0 by 1e-7 T_m (odd m),
reference and perturbed data marched from X = 1 to 3, growth of max|dF| (or |dU|) relative to the perturbation,
NE 24 / m 20 (NE 16 unfiltered and NE 32 / m 24 agree to two digits):

| m | X = 1 | 1.4 | 1.8 | 2.2 | 2.6 | 3.0 |
|---|---|---|---|---|---|---|
| 2 | 1.7 | 2.2 | 2.7 | 3.6 | 5.2 | 8.9 |
| 4 | 3.8 | 5.5 | 7.9 | 11 | 17 | 30 |
| 8 | 20 | 36 | 62 | 105 | 183 | 356 |
| 12 | 87 | 198 | 404 | 796 | 1.6e3 | 3.5e3 |
| 16 | 353 | 970 | 2.3e3 | 5.3e3 | 1.2e4 | 3.0e4 |
| 20 | 1.5e3 | 5.2e3 | 1.5e4 | 4.1e4 | 1.1e5 | 3.1e5 |
| 24 | 5.3e3 | 2.1e4 | 7.1e4 | 2.2e5 | 6.5e5 | 2.1e6 |

The perturbation cascades to mode 2 within the first station (dominant mode 2 everywhere), and the growth at
X = 3 fits exp(sqrt(8 c m X)) with c = 0.36 (D = 0.49).  Roundoff (1e-16) in mode 24 thus reaches 2e-10 at X = 3:
the filter at m <= 28 is safe for the join, and the resolution in eta is bounded above by about 28 modes in double
precision whatever NE is.

## 3. Pressure datum and identities at the step-3 jet data (F_0 = 0.245 T0 - 0.159 T2 + 0.062 T4, U_0 = 1.325 T1 + 0.117 T3, c_inf = 0.4)

| NE, m_filter | Pi0 iterations (Anderson) | core T_0 theta, z | Pi0(0) |
|---|---|---|---|
| 16, none | 10 (1e-13) | 8.6e-3, 3.9e-2 | -0.32458 |
| 24, none | 18 (8e-13) | 1.6e-3, 3.6e-3 | -0.32478 |
| 32, 20 | 13 (4e-14) | 9.7e-4, 2.0e-3 | -0.32478 |
| 32, 24 | 17 (8e-13) | 4.1e-4, 2.3e-3 | -0.32480 |
| 40, 24 | 13 (5e-14) | 9.9e-4, 1.8e-3 | -0.32478 |
| 40, 28 | 29 (4e-13) | 3.6e-4, 1.6e-3 | -0.32480 |
| 48, 32 | diverges | | |

The pressure datum is converged to 2e-4 at NE = 16 already; the identity stalls at 1e-3 because of the end layer
(Section 1c), which no admissible m resolves.  Marched core (core='march', X_b = 2) at NE = 16: identical to the
series (X_* = 5.4 > X_b for these data); at NE = 32 / m 24 in the matching runs below: core T_0 8e-5 / 3e-4.

## 4. Rule: which axis data give a resolvable core

Scan at NE = 40 with m = 20 against m = 28 (core='march', c_inf = 0.4); "end" is the difference of U(1, eta) at
eta = +-1 between the two filters, "interior" for |eta| <= 0.8.

| axis data | U(1, 1) | U_eta(1, 1) | core T_0 (m 28) | interior / end difference m20-m28 |
|---|---|---|---|---|
| F_0 = 0.25, U_0 = a eta, a = 0.1 ... 1.0 (axial outflow) | 0.35 ... 0.98 | 0.3 ... -0.5 | 1e-8 / 1e-7 | 5e-7 ... 1e-6 / -- |
| F_0 = 0.25, U_0 = 0.974 eta + 0.468 eta^3 (the step-3 U_0) | | -1.7 | 1e-7 / 1e-6 | 2e-6 / 2e-3 |
| F_0 = 0.25, U_0 = 1.3 eta^3 | | -3.1 | 2e-6 / 3e-5 | 5e-5 / 9e-3 |
| F_0 = 0.25, U_0 = a eta (1 - eta^2), a = 0.5 / 1 / 2 | -0.28 / -0.96 / +30 | -4.9 / -13 / 4e3 | 4e-6 / 4e-5 / 4 | 2e-4 / 6e-4 / 2.6 |
| F_0 = 0.25, U_0 = -a eta (axial inflow), a = 0.1 / 0.3 / 0.45 / 0.6 / 0.8 | 0.06 / -0.34 / -0.72 / -1.2 / 116 | 0.07 / -0.7 / -1.7 / -3.1 / 7e4 | 8e-7 / 5e-6 / 7e-5 / 4e-4 / 2e7 | 1e-6 / 1e-5 / 2e-2 / 8e-4 / 3e2, ends 2e-4 / 3e-3 / 5 / 0.3 / 8e3 |
| F_0 = 0.466 - 0.814 eta^2 + 0.496 eta^4 (the step-3 F_0), U_0 = 0 | 1.9 (at X = 2) | 6.9 | 2e-6 / 1e-5 | 7e-5 / 4e-2 |
| same F_0, U_0 = 1.3 eta | -1.3e4 (at X = 2) | -345 | 1e-3 / 7e-2 | 4e-3 / 5 |
| F_0 = 0.25 (1 - b eta^2), U_0 = 0.5 eta, b = 0.5 / 1 / 1.5 / 1.9 | 0.65 / 0.66 / 0.74 / 0.89 | -0.02 / 0.24 / 0.19 / 3.5 | 3e-8 / 8e-7 / 3e-6 / 4e-5 | 1e-7 / 3e-6 / 1e-5 / 3e-5, ends 1e-4 / 4e-4 / 9e-3 / 2e-2 |

The rule is the domain rule of the annulus sweep (OVERNIGHT_REPORT Section 0) at the true ends: the
eta-transport coefficient D eta + d U must keep the sign of eta (outflow through eta = +-1) with a margin over the
whole range and for all X <= X_b.  Axial inflow toward the dividing plane (U eta < 0) reduces it; at U_0 = -0.45 eta
the minimum over eta > 0.3 at X = 1 is 0.04 and the end values already differ by 5 between the filters, at
-0.6 eta the coefficient changes sign inside the domain and at -0.8 eta the core blows up (U(1, 1) = 116).  Swirl
that reverses sign toward the ends (F_0 = 0.25 (1 - b eta^2) with b >= 1, so that a = -2X F_X/F is singular where
F = 0) and axis data with U_0 vanishing at the ends steepen the ends as well.  Regular data have the axial
velocity directed away from the dividing plane and the swirl of one sign; the "jet" of the paper's core, spun up
by the radial inflow and evacuated along the axis, is of this kind.  With such data the marched core reaches
|U| >= 1 (order-one jets) with T_0 = 1e-8 (test H), so the amplitude Theorem 4.6 (v) asks for is reachable.

## 5. Matching with the marched, filtered core (NE = 32, m = 24, K = 40; reg = 10 x core stress identity)

Least squares (`axis_march_match.py`) over the axis data and, where stated, free annulus content, on the six
matching functions of eta (net torque and force at X_b, M(inf), J(inf), S(inf), int (H - H_pow)); c_inf pinned.
rms and max are over the stacked six functions on the NE+1 nodes; "core T_0" is the regularity indicator.

### 5.1 Reflection-symmetric families (F_0 even, U_0 odd; the step-3 setting) cannot match

| run | c_inf | family | rms start -> end | max | dominant residual | core T_0 |
|---|---|---|---|---|---|---|
| m32_c02_reg0 / reg10 | 0.2 | F_0 T0,T2,T4; U_0 T1,T3 | 0.486 -> 0.4376 (both) | 1.105 | S(inf, 0) = -1.105 | 3e-8 / 6e-8 |
| m32_c04_reg10 | 0.4 | same | 1.600 -> 1.411 | 4.16 | S(inf, 0) = -4.16 | 8e-5 / 3e-4 |
| m24_c04_reg10 (resolution check) | 0.4 | same, NE 24 / m 20 | 1.445 -> 1.409 | 4.10 | S(inf, 0) | 4e-4 / 1e-3 |
| m32_c04_wide | 0.4 | F_0 to T6, U_0 to T5 | 1.411 -> 1.368 | 3.99 | S(inf, 0) | 1e-4 / 4e-3 |
| m32_c06_reg10 | 0.6 | 5 parameters | 3.20 -> 2.96 | 9.25 | S(inf, 0) = -9.25 | 2e-3 / 7e-3 |
| ann_c04_UF | 0.4 | + odd annulus U bump (2), even F bump (2) | 1.411 -> 1.076 | 4.05 | S(inf, 0) = -4.05 | 5e-5 / 8e-4 |
| m32_c04_free | free | 6 parameters | 1.411 -> 0 | 0 | trivial profile, c_inf -> 2e-9 | -- |

The c_inf = 0.2 optimum is the step-3 one to three digits (theta = 0.2049, -0.0628, -0.0057, 0.1547, 0.0177
against 0.2054, -0.0621, -0.0059, 0.1541, 0.0179 at NE 16), so the NE = 16 core was not what limited step 3.
What limits every symmetric run is S(inf) at eta = 0, and it is exact, not numerical: Theorem 4.6 (v) requires
S(inf, eta) = int_0^inf (U^2 - E^2/2) dX = 0 for every eta (paper p. 33, eq. 4.28), and for a profile with U odd
in eta, U(X, 0) = 0, so S(inf, 0) = -int_0^inf E(X, 0)^2/2 dX < 0 whatever the amplitude; with the exterior tail
c_inf^2 X_b^{-2h}/(4h) it is -1.1 at c_inf = 0.2 and -4.1 at 0.4, exactly the numbers in the table.  The paper's
leading profile therefore has axial velocity on the dividing plane, U(X, 0) != 0: the core is not
reflection-symmetric in z, it is an axial through-flow (the swirl is spun up by the radial inflow and evacuated
along the axis in one direction, with the return flow at larger radius so that M(inf) = int U dX = 0).  The
1998 problem and all of steps 1-3 assumed the symmetric core.  With U even in eta the theta-equation term
U Z F is odd, so F acquires odd parts as well; the series, march and join make no parity assumption.

### 5.2 Non-symmetric families (all Chebyshev modes) match to a few percent at c_inf = 0.2

Family "8": F_0 in span(T0, T1, T2), U_0 in span(T0, T1, T2), annulus U bump b_0 + b_1 eta (times psi(X) on
(X_a, X_b)); family "13": F_0, U_0 to T3, annulus U to T2 and annulus F bump f_0 + f_1 eta.  Start for c_inf = 0.2:
F_0 = 0.25, U_0 = 0.5, b_0 = -1; c_inf = 0.3 and 0.4 started from the 0.2 optimum scaled with c_inf.

| run | c_inf | family | rms start -> end | max | residuals (max over eta): torque, force, M, J, S, H | core T_0 |
|---|---|---|---|---|---|---|
| gen_c02 | 0.2 | 8 | 0.361 -> 0.0766 | 0.176 | 0.136, 0.132, 0.169, 0.176, 0.063, 0.100 | 3e-7 / 9e-7 |
| gen_c02_m24 (NE 24 / m 20, from the gen_c02 optimum) | 0.2 | 8 | 0.0785 -> 0.0781 | 0.173 | 0.134, 0.136, 0.162, 0.173, 0.060, 0.120 | 9e-7 / 5e-6 |
| gen_c02_wide | 0.2 | 13 | 0.0766 -> 0.0385 | 0.0998 | 0.080, 0.100, 0.058, 0.063, 0.023, 0.097 | 4e-7 / 1e-6 |
| gen_c03 | 0.3 | 8 | 0.257 -> 0.176 | 0.399 | 0.363, 1.87 (force), 0.324, 0.399, 0.159, 0.260 | 3e-5 / 7e-5 |
| gen_c04c | 0.4 | 8 | 0.785 -> 0.394 | 0.949 | 0.691, 0.508, 0.372, 0.575, 0.200, 0.949 | 4e-5 / 3e-4 |

Matched axis data at c_inf = 0.2 (gen_c02, then gen_c02_wide):
F_0 = 0.2444 + 0.0336 eta - 0.0578 T2 (0.302 on the dividing plane, 0.22 at eta = 1),
U_0 = 0.4495 + 0.0036 eta - 0.0340 T2 (0.48 on the dividing plane, 0.42 at the ends), annulus return flow
(-2.010 + 0.027 eta) psi(X); the 13-parameter fit keeps these to 10% (U_0(0) = 0.446, b_0 = -2.05) and adds
F_0 to T3 (-0.005), U_0 T3 (0.018), annulus F bump 0.055 - 0.093 eta.  The optimum is resolution-stable: NE 24 /
m 20 restarted from it moves the parameters by less than 5e-3 and the rms from 0.0766 to 0.0781.  The residual
scale is 4% of the identities' natural size (S tail 0.99, torque scale 0.6); it decreases with the family size
(0.0766 -> 0.0385 from 8 to 13 parameters, xtol termination each time), so the remaining mismatch is the
parametrisation, and a closed match appears reachable with a richer annulus (more eta modes, two radial bumps).

At c_inf = 0.3 and 0.4 the through-flow core is limited by the consistent pressure datum: for U_0 >= 0.9 at
c_inf = 0.4 the pressure fixed point has no attracting solution (Anderson stalls at 1e-4; the under-relaxed map
diverges; the series radius collapses to 2.4 and the march blows up before X_b for some iterates), so the least
squares is confined to U_0 <= 0.8 and stalls at rms 0.18 (c 0.3, force residual 1.9 dominant) and 0.39 (c 0.4,
H and torque dominant), with the core identity at 3e-5 to 3e-4.  The amplitude scale U ~ c_inf/sqrt(4h) that the
S identity demands (Section 5.1 of axis_cone_report) is met instead by the annulus return flow (b_0 = -3.9 at
c_inf = 0.4, max |U| in the annulus 3.4), which the pulse stress must then supply.

### 5.3 Cone

The cone fails on the annulus for every matched profile (kappa = -2.2e3 to -1.3e4; admissible at 0-5% of the
interior points; min a = -0.76 to -12: the swirl still grows with X over most of the annulus, so a < 0 and the
(4.20) quantities are not even defined there).  This is unchanged from step 3 and expected: the paper enforces the
cone by the N log X oscillation of Prop. C.2 after matching, not by the smooth profile.

## 6. Axis pressure deficit

Deficit Pi(0, 0) - Pi(inf, 0) = -int_0^inf F(X, 0)^2 dX against u_max^2, u_max the peak swirl proxy sqrt(2X) F
on the dividing plane (all NE 32 / m 24, marched core):

| profile | deficit | u_max | coefficient |
|---|---|---|---|
| symmetric, c_inf 0.2 pinned optimum (m32_c02_reg10) | -0.1525 | 0.521 | 0.563 |
| symmetric, c_inf 0.4 (m32_c04_reg10) | -0.331 | 0.629 | 0.836 |
| symmetric, c_inf 0.6 (m32_c06_reg10) | -0.618 | 0.779 | 1.02 |
| regular jets U_0 = 0.5 / 1.0 / 1.5 eta, F_0 = 0.25, c 0.4 | -0.161 / -0.139 / -0.122 | 0.443 / 0.367 / 0.312 | 0.82 / 1.03 / 1.26 |
| non-symmetric matched, c_inf 0.2 (gen_c02; wide) | -0.2096; -0.2556 | 0.629; 0.715 | 0.530; 0.501 |
| non-symmetric matched, c_inf 0.3 (gen_c03) | -0.407 | 0.869 | 0.539 |
| non-symmetric matched, c_inf 0.4 (gen_c04c) | -0.348 | 0.758 | 0.607 |

For the matched through-flow profiles the coefficient is 0.50-0.61 u_max^2, tighter than the 0.56-0.9 range of
step 3 (which included unmatched symmetric profiles); the water cavitation threshold (deficit one atmosphere)
is then u_max = 12.8-14.1 m/s.

## 7. Tests

tests_march.py: A series vs march (two resolutions), B parity, C residual of the marched core and its state
derivatives, D eta resolution at X = 3, E join reproduction, F growth monitor, G blow-up guard, H order-one jet
identity, I free annulus content (zero content reproduces the plain join; a return-flow bump -b eta psi(X) shifts
M(inf) by -b eta int psi to 1e-9; bump support), J general parametrisation and the through-flow join.  All pass; tests_axis, tests_join, tests_cone unchanged, pass.

## 8. Failures and caveats

- The eta resolution of the Cauchy-in-X core is bounded by about 28 Chebyshev modes in double precision (growth
  exp(sqrt(8 c m X)) of roundoff, Section 2); this is intrinsic to marching an ill-posed problem, not to the code.
- Axis data with axial inflow toward the dividing plane beyond about 0.3, with swirl reversing in eta, or with
  U_0 vanishing at the ends produce an end layer at eta = +-1 that no admissible filter resolves (Section 4); the
  regularity penalty keeps the least squares out of that region but the matched families were chosen inside it.
- The pressure fixed point has no attracting solution for through-flow cores with U_0 >= 0.9 at c_inf = 0.4
  (Section 5.2); reaching c_inf >= 0.4 needs either a different treatment of the pressure datum (Newton on Pi0
  with the series Jacobian) or the paper's piecewise reference profiles.
- The matching closes to rms 0.04-0.08 at c_inf = 0.2 but not to zero within 8-13 parameters; c_inf = 0.3 / 0.4
  stall at 0.18 / 0.39.  Closing it needs a richer annulus parametrisation, and the identities then constrain
  a stress that the cone test still rejects everywhere.
- The through-flow (non-symmetric) core is a consequence of Theorem 4.6 (v) as transcribed (S(inf, eta) = 0 for
  every eta); if the paper intends the identities only after a symmetrisation not visible on p. 33, the
  conclusion of Section 5.1 changes.  [CHECK against the paper's Section 3 and Lemma A.8.]
- gen_c04b (start U_0 = 0.9, annulus -4) failed on every evaluation (pressure fixed point), and two runs
  started from it were discarded; gen_c04c is the c_inf = 0.4 result.


==> anc/results/axis_piecewise_report.md <==
# The annulus built piecewise (OpenAI 2026, Sec. A.2 / Prop. A.4) at finite size: what it gives and where it fails

14 Sep 2026, 17:00-19:30.  Code: `axis_piecewise.py` (build), `axis_piecewise_sweep.py` (parallel sweep + table); runs in
`runs/piecewise/sw1_*.json`, `sw2_*.json`, `sw3_*.json`.  Preceded by the cone-penalty matching rounds of the afternoon
(`cone*_`, `fm*_`, `vs*_` arrays on Zaratan and Nexus, see HANDOFF) and the decomposition `axis_cone_diag.py`.

## 1. Why the smooth-blend matching cannot become cone-ready (the decomposition)

On the matched c_inf = 0.2 profile (t5_c02_big) the cone quantities (4.20) along the annulus show:
- the pure heat exterior sits exactly on the cone boundary: P_c = v_s = 2 + 2h with T_0 = 0, so no margin can be asked at X_b;
- on the dividing plane the leading term of p_{s,1} is G = I/H - X (I the accumulated angular momentum), G is fixed by the
  exterior at X_b and dG/dX = (I/H)(a/2 - 1)/X, so positive stress inside the annulus forces a < 2 near the outer edge:
  the excess of v_s = a(1 + t_s^2) over 2 there must come from the axial shear t_s, not from the swirl slope (this is
  what Sec. 2.1 of OpenAI says about the shear of the axial velocity near the middle plane);
- P_c is negative through the inner annulus (-0.9 at X_a) because Q_s = -W + I/(XH) + ... has I/(XH) ~ 0.45 < W ~ 1 while
  the swirl still grows outward; P_c > 2 needs I/(XH) ~ 3, i.e. the join placed where the swirl has already decayed to
  a fraction of its peak, and it needs X Q_s to beat the O(1) shear, i.e. X of order 10 or more.
- with the additive annulus content the swirl crosses zero (F < 0) in the outer annulus; the multiplicative content
  (`--Fmult`) removes that; the penalty runs (a >= 0.3, v_s >= 2 + m, relaxed cone, tapered margins, `--accel anderson`)
  moved a_min from -190 to about +1 and v_s,min to 0.4-0.9 at a matching cost of 0.5, never reaching zero violation;
  runs with the annulus moved to X_a = 1.5-2 with the X_a = 1 axis data fail at once (core blow-up before X_a).

## 2. The piecewise construction (axis_piecewise.py)

Stages in y = log(X/X_a): join [0, y1] (core marched to X_1 = X_a e^{y1}, blended by the smooth step sigma of (A.5) onto an
eta-INDEPENDENT prescribed swirl with l = X d log H / dX going from the core's l_a(mid) to -lam; U shut off), hold,
axial pulse U = E (Amp R0 + c1 b1 + c2 b2) with three broad lobes, interpolation of log E onto the heat exterior,
two swirl bumps, end at X_b = X_a e^Y (Y ~ 3.5-6).  Pointwise in eta: (Amp, c1, c2) from M(inf) = J(inf) = 0 (linear)
and S(inf) = 0 (a quadratic in Amp after elimination, closed form; vertex fallback flagged when no real root), then
(e1, e2) from int (H - H_pow) = 0 with int E^2 preserved.  c_inf from the mid-plane angular-momentum identity (scalar
root).  Pressure datum by Anderson with a step-back on core failures.  Stress and cone from `axis_cone` on a
Chebyshev grid in y (NY 240-360).  Identities are then met to 1e-13 where the solves succeed.

## 3. What the sweeps show (36 configurations)

| lesson | evidence |
|---|---|
| The join must be beyond the swirl peak, but the core cannot be marched there | X_a >= 4 with F_0 = 0.25: the core (Cauchy from the axis) never reaches X_1 for any datum tried ("core never succeeded"); X_a <= 3 works. The swirl peak of these cores lies at X ~ 3-4, so the join at X_a = 2-3 sees l_a = +1.0 to +2.3 (H still rising). |
| With H nearly constant across the pulse (l = -lam, lam ~ 0.1) the M and J identities are one equation | the two-bump and three-lobe bases are collinear in the (M, J) plane (mA : jA ratios 2.2 : 2.1 : 2.1); amplitudes of 25-700 result. OpenAI's pulse spans 13/lam log-units so that H changes by e^{-13} across it. |
| A steep decay through the pulse (l = -1) gives leverage but drops the swirl below the exterior | descent ratio E(X_int) X^A / c_inf = 0.5 at l_p = 1 (E ~ X^{-3/2} against X^{-1/2}); the profile must then rise onto the exterior, so a < 2 where U = 0 and the cone fails in the quiet stages. |
| lam ~ 0.5 balances both | descent 0.8-1.05, a = 2 + 2 lam = 3 and v_s = 3 in the quiet stages (cone satisfied there), X Q_s exceeds the shear from X ~ 3 on. |
| Best case: all identities met exactly | X_a 2, lam 0.5, F_0 0.25, U_0 = 0.3 eta: M, J 1e-14, S 2e-13, H identity by construction; Amp 5.6, corrections 8.8, max|U| 2.1, datum residual 3e-2; c_inf 0.56. |
| The pulse region violates the cone by construction at finite log-width | there b_s = 2 X U_X / E ~ 2 Amp / Delta y ~ 10-20, t_s = -b_s/a ~ 5, v_s = a(1 + t_s^2) ~ 10^2-10^4, while P_c ~ X Q_s ~ 10; P_c,min = -3.6e3, U - v_s = -7.7e3 in the best case. Widening the pulse to 4-6 log-units (sw3) made the identities fail at 10-24 heights, the datum diverge and a go negative in the widened region. |
| S can be unfixable | the pulse only adds U^2 >= 0, so S(inf) = 0 needs S(X_b) - tail < 0 at every height: axis data with uniform through-flow U_0 >= 0.3 give S > 0 near the singular ends (end-layer axial velocity), and no pulse can repair it. |

## 4. The scaling that decides it

In the pulse region v_s ~ a (2 Amp / (a Delta y))^2 and P_c ~ X Q_s with Q_s ~ lam/(1 - lam) + I_a/(XH).  The admissible
cone P_c > v_s therefore needs X Q_s > 4 Amp^2 / (a Delta y^2): with Amp ~ 3-6 fixed by the S deficit and a ~ 3, either
X of order 10^2-10^3 for a pulse of unit log-width, or Delta y of order 10 for X of order 10.  Both are outside what the
marched core can supply as inner boundary (it cannot be continued past X ~ 4) and both are exactly what OpenAI's
construction prescribes: a reference inner power law to a large radius X_R, a pulse of length 13/lam and a reserved
power-law interval of 60 log(1/lam).  The large radii and long stages of Prop. A.4 are not incidental to the proof;
they are what makes the pulses' shear small compared with the inviscid vector.  A computation that satisfies the cone
must therefore replace the marched core beyond X ~ 3 by a prescribed reference profile (their (A.7), U = 4 eta,
E = P_* f(eta) e^{y/10}) whose leading-order residual is then also carried by a stress, i.e. it must give up T_0 = 0
on [X_*, X_R] or continue the core analytically as Appendix B does.  That is the next design, not a parameter change.

## 5. What stands

- The moment identities of Theorem 4.6(v) can be met exactly, pointwise in eta, by a piecewise annulus of finite size
  attached to a computed core (Section 3, best case), with O(1) pulse amplitudes: the matching problem is solved in
  the construction's own way, without a least squares over axis data.
- The cone condition cannot be met by any annulus of logarithmic extent of order unity attached at X ~ 2-3; the
  obstruction is the pulse's shear, quantified in Section 4.  The paper states this as the status of the cone.
- The physical reading (Rayleigh / Ludwieg) of the cone and the dividing-plane argument (a < 2 near X_b, axial shear
  supplies v_s > 2) are in the paper.

## 6. The large-radius construction (build_large, 14 Sep 20:00-22:00)

Following Section 4, the marched core is kept only to X_m = 2.5 and blended (smooth step of (A.5)) onto OpenAI's
reference inner profile (A.7), E = P f(eta) (X/X_R)^{1/10}, f = 1/(1 + eta^2), U = u_s eta, out to X_R = X_m e^3 = 50;
then the (A.2) stages: l = 0.6 -> 0 over one log-unit, axial shut-off over two, power law l = -lam, a long three-lobe
pulse (M = J = S = 0 pointwise), interpolation onto the heat exterior with c_inf the continuation value (the swirl
descends onto the exterior at every height), and the terminal dip (A.12) for the angular-momentum identity (its
amplitude is linear in the identity: rho = I_0 / int H psi dX).  Shear from log E and the analytic pulse shape (the
spectral derivative of F itself loses all digits past X ~ 10^4: F spans nine decades).  Runs: X_m 2.5, lam 0.5 / 0.1 /
0.3, pulse 6 / 6 / 30 log-units, X_b 6e8 / 4e9 / 1e21.

What it gives (lam 0.1, pulse 6, X_b 4e9; datum converged to 4e-4):
- the identities M, J, H hold to 1e-10 and the S identity where the reference swirl dominates the reference axial
  velocity (S_0 < 0; with u_s = 0.5, F_0 = 0.25 it fails at |eta| > 0.7 where the core's own axial kinetic energy wins);
- the slopes are exactly the prescribed ones: a = 0.8 (reference), 2 (flattening), 2 + 2 lam (power law), 2 + 2h
  (exterior), and the stress is positive from X ~ 14 outward (T_0theta = 1.4-1.7 in the reference interval);
- OpenAI's mechanism for the relaxed cone on the reference interval is reproduced: the strong axial through-flow makes
  W = 1 - (2 D eta M + d M_eta)/X negative (here -4 to -1, their -3), Q_s > 0 and P_c = X Q_s / L grows to 20-35, with
  U(P_c, J_c) - v_s = 6-20: the RELAXED cone holds from X ~ 14 to the power law (not the admissible one: v_s = a < 2
  there, as in their Prop. A.4, which is what the Prop. C.2 loop is for);
- the ADMISSIBLE cone holds on the power-law stage at the dividing plane (P_c = 30-150 against v_s = 2.2);
- the join region X in [2.5, 14] fails the relaxed cone (P_c < 0): the computed core's fields, not the reference law,
  live there; in the construction this is inside the exact inner solution where no cone is needed.

Where it fails, with the reason:
- in the pulse, P_c = X (Q_s + t_s N_s / E) / L changes sign with the slope of the pulse: t_s N_s / E ~ -(2/3) R_b R_b'
  for U = E R_b, so admissibility needs R_b R_b' < Q_s ~ lam / (1 - lam).  The pulse must supply the swirl's own
  kinetic-energy deficit, int E^2 / 2 over the whole annulus, so R_b^2 ~ Y / (2 Delta y) for a pulse of log-width
  Delta y in an annulus of log-length Y: the condition becomes Delta y >~ (1 - lam) Y / (2 lam), of order 13 / lam.
  This is OpenAI's pulse length, now derived from the energy budget; our 6-unit pulse at lam 0.1 has R_b ~ 2.8 and
  R_b R_b' ~ 10 against Q_s ~ 0.06, and P_c alternates in sign along it (table in the log).
- with the pulse stretched to 30 log-units (lam 0.3, X_b = 1e21) the datum diverges and the axial stress T_0z grows to
  1e9: T_0z = F (ps2 + b_s) with ps2 = X N_s / (L E), and N_s is a residual of the pressure and S integrals that OpenAI's
  exact stage profiles cancel identically; at X ~ 1e15-1e21 our eta resolution (NE 24) and quadrature leave a residual
  of 1e-6 relative, which times X is astronomical.  The construction is consistent, but a cone-satisfying numerical
  profile needs cancellations to one part in 10^20, beyond double precision with this discretisation.
- the terminal dip's recovery pushes a to 1.8 (below the Rayleigh value) unless the terminal stage is long, and its
  eta-dependent amplitude (needed because the identity's eta-variation is absorbed there) generates axial stress.

Verdict: the leading-order profile of OpenAI 2026 can be assembled numerically in the construction's own stages, with
its moment identities exact and the relaxed cone on the reference interval and the admissible cone on the power law
reproduced by the mechanisms the paper describes; the pulse and terminal stages that carry the cone require radii of
10^20 and cancellations beyond floating point.  The cone is therefore a statement about the proof's asymptotic
regime, not a property any finite similarity-radius profile of order-unity extent can have.

## 7. Pulse growth model (axis_pulse_growth.py, 14 Sep 22:30)

OpenAI Sec. 7.1-7.2 in profile variables: g_0 = F (-a, b_s), lambda_0^2 = 2 a F^2 (1 - 2/v_s) (real iff a > 0, v_s > 2),
c_0 = -sqrt((v_s - 2)/2), tilt s(v) = u_* (1/2 + v/L_s) with u_*/sqrt(1+u_*^2) > |J_c|/(P_c - v_s), envelope
P = exp int (lambda_0/sqrt(1+s^2) - lambda_0 (1+s^2)/(1+u_*^2)^{3/2}).  lambda_0/F = e-folds per radian of swirl.
Closed forms: power law H ~ X^-lam without axial shear: lambda_0/F = 2 sqrt(lam); heat exterior: 2 sqrt(h) = 0.2.
| profile / region | nodes where pulses can grow | lambda_0/F min / med / max | c_0 med | u_* med |
|---|---|---|---|---|
| t5_c02_big smooth matched annulus | 47% | 0.015 / 2.36 / (singular near F -> 0) | -4.9 | 0.99 |
| heat exterior | 100% | 0.154 / 0.175 / 0.200 | -0.09 | 1.4 |
| large-radius: reference interval | 0% (v_s = a = 0.8) | - | - | - |
| large-radius: reduce + shut-off | 49% | 0.001 / 0.014 / 2.0 | -0.01 | 0.31 |
| large-radius: power law (lam 0.1) | 98% | 0.003 / 0.632 / 0.633 | -0.32 | 0.40 |
| large-radius: pulse | 100% | 0.63 / 1.21 / 2.07 | -0.70 | 0.60 |
| large-radius: interpolation + dip | 99% | 0.006 / 0.20 / 4.5 | -0.10 | 0.57 |
Figure: paper/figures/fig_pulse_growth.pdf.  For the experiment: the instability to seed grows by e every 0.5-5 radians of
swirl, fastest where the axial through-flow shears the swirl; none on a reference interval without the modulation.


==> anc/results/axis_series_report.md <==
# Axis core, series stage (BLOWUP_PLAN step 1 / CAUCHY_X_DESIGN Section 2) — 13 Sep 2026

`axis_series.py` computes the Taylor coefficients in X of the leading-order system on the axis domain from
analytic axis data F_0(eta), U_0(eta), Pi0(eta), held on a Chebyshev-Gauss-Lobatto eta grid (full range).

Recursion implemented (coefficient of X^k of every term; products are Cauchy convolutions):

    (k+1) v_k = L^{-1}(2A eta U_k - d U_k' + 2k eta U_k),          k P_k = sum_{i+j=k-1} F_i F_j  (P_0 = Pi0)
    2(k+1)(k+2) F_{k+1} = L^{-1}((k + A + 1/2) F_k + D eta F_k') + sum_{i+j=k} v_i (j+1) F_j
                          + sum_{i+j=k} U_i L^{-1}(-(2A+1) eta F_j + d F_j' - 2j eta F_j) - r_theta,k
    2(k+1)^2 U_{k+1}    = L^{-1}((k + A) U_k + D eta U_k') + sum_{i+j=k} v_i j U_j
                          + sum_{i+j=k} U_i L^{-1}(-2A eta U_j + d U_j' - 2j eta U_j)
                          + L^{-1}(-4A eta P_k + d P_k' - 2k eta P_k) - r_z,k

## Tests (tests_axis.py), all pass

1. Manufactured solution F = (1+X)e^{-X}(1+0.3 eta^2), U = X eta (1 - X/3), Pi0 = 0, forcing from the
   symbolic (sympy) Taylor expansion of the residuals: the recursion returns the exact Taylor coefficients
   of F and U for k <= 10 to max|dF_k| = 1.6e-14 (NE 16), 1.4e-13 (24), 1.2e-12 (32); U to 5e-15 .. 4e-13.
   The growth with NE is the roundoff of repeated eta differentiation (D_eta ~ NE^2 per application).
2. Heat exterior: NOT smooth at X = 0 in the profile variable. With d fixed, H(2d/X) ~ (2d/X)^{-h}/Gamma(1+h)
   as X -> 0, so F = E/sqrt(2X) ~ c (2d)^{-h} / (sqrt2 X): numerically F(X,0) X = 0.70616 for X in
   [1e-4, 1e-3] (limit (2)^{-h}/sqrt2 = 0.7022 up to the O(h) correction of H). The exterior is a potential
   vortex u_theta ~ 1/r near the axis and is the far-field solution; the series stage represents the core,
   which is joined to the exterior in the forced annulus (step 2), not continued into it.
3. Parity: even F_0, odd U_0, even Pi0 give F_k even and U_k odd for all k <= 20 (relative defects 2e-12, 8e-13).
4. Resolution in eta: see 1 (polynomial data in eta; all grids at roundoff).
5. Radius of convergence for F_0 = 1, U_0 = 0.5 eta, Pi0 = 0, h = 0.01, K = 40: |F_k| = 6e-7, 6e-13, 6e-19,
   7e-25 at k = 10, 20, 30, 40 (geometric decay); X_* = 3.91 +- 0.15 (ratio test, k = 30..40), 4.01 (root
   test, k = 40), independent of NE = 16, 24, 32; for U: ratio 3.86, root 3.60. End-to-end check: the K = 40
   partial sum evaluated on a Chebyshev X grid on [0, 0.3 X_*] = [0, 1.17] satisfies core_solver.residuals to
   |R_theta| = 1.7e-10, |R_z| = 1.1e-10 (v0 and Pi from the series agree with the quadrature route to 1e-13).

## Notes for the march stage

- The series is accurate to 1e-10 well inside X_*; start the X-march (DOP853/Radau, CAUCHY_X_DESIGN
  Section 3) from X_s ~ 0.5 X_*, i.e. X_s ~ 2 for these data.
- X_* ~ 4 is comfortably larger than the join radius X_a ~ 1 contemplated in the design, so for data of this
  size the series alone may reach the annulus; the march is still needed for data with smaller X_*.
- Radius estimates from the ratio test oscillate (+-4%) because consecutive coefficients alternate in
  their eta structure; the root test is smoother.


==> anc/results/axis_step5_report.md <==
# axis core, step 5: Newton on the pressure datum, its fold, the tensor annulus family, and closing the matching at c_inf = 0.2

13 Sep 2026, 19:45-21:07 (runs), written up 14 Sep 2026.  Code (commit bc153b0, fix in 4c1c248):
`axis_join.newton_fixed_point` (Newton/Broyden on the pressure fixed point, `accel='auto'`: Anderson first, Newton
when Anderson stalls, keep the better of the two), `axis_join.annulus_extra` tensor form, `axis_cone.Family`
(parametrisation of the matching unknowns), soft penalty for an inconsistent datum in `axis_cone.match_axis_data`,
`axis_march_match.py --from_json` warm starts, `axis_pi0_fold.py` (bisection for the loss of the consistent datum),
`axis_inception.py` (Section 8 numbers), `axis_match_diag.py` (what remains in the residual).  Tests: tests_march
K-N (Newton on a repelling toy map; Newton = Anderson on the sample datum to 1e-9; tensor family = legacy family;
Family layout), all pass; tests_cone F1 adjusted for the appended penalty rows.  h = 0.01, X_a = 1, X_b = 2,
NE = 32, m_filter = 24, K = 40 throughout; runs in `runs/axis_march/t5_*`, `pi0_fold*.log`, `inception_table.json`.

## 1. The consistent pressure datum: Newton reaches the repelling fixed point

The datum Pi0(eta) solves Pi0 = G(Pi0), where G integrates the exterior pressure back through the core.  The plain
map is repelling (|G'| ~ 3-4 in the low modes); under-relaxation converged it only slowly (rate 0.7) and Anderson
mixing fast (7-18 iterations), but at large axis through-flow Anderson stalls at 1e-4..1e-6 (step 4, Section 5.2).
`newton_fixed_point` solves I - G = 0 on the first m Chebyshev modes of Pi0 with a finite-difference Jacobian
(m + 1 evaluations of the core) and Broyden updates: on a toy repelling map it converges to 6e-14 in 12 iterations
where plain iteration diverges (test K); on the sample datum it returns the Anderson fixed point to 7.6e-10 in Pi0
and 6.5e-9 in the stresses (test L).  Where Anderson stalls, Newton stalls at the same residual: the stall is a
property of the equation, not of the iteration.

## 2. Where the consistent datum ceases to exist (axis_pi0_fold.py)

Along the one-parameter family U_0 -> s U_0 of a matched profile (F_0, annulus content and c_inf fixed), the
minimum residual of the fixed-point equation is 1e-13 up to a critical s and jumps to 1e-6 or more beyond it,
growing with s (7e-2 at s = 4 for c 0.2): I - G' is singular along the Newton direction there, a fold of the
fixed-point equation, and no consistent datum exists for the smooth-blend core beyond it.

| family (from run) | c_inf | s_* | U_0(0) at the fold | residual just below / above |
|---|---|---|---|---|
| gen_c02 | 0.2 | 1.7266-1.7295 | 0.835 | 2.5e-10 / 6e-7 -> 7e-2 at s 4 |
| gen_c03 | 0.3 | 0.5977-0.6016 | 0.448 | 4e-11 / 2.5e-8 (1e-7 to s 1.5, 4e-4 at 2.5) |
| gen_c04c | 0.4 | 0.9984-1.0023 | 0.925 | 1.6e-9 / 6.5e-7 (3e-4 at s 1.6) |
| gen_c02 data at c 0.6 | 0.6 | none in s = 0.3..1.6 | (0.77 converged) | 5e-13 / 2e-13 |

Two caveats.  (a) The families differ (each run's own F_0 and annulus content), so the U_0(0) column is not one
curve in c_inf, and the c 0.6 line shows the boundary is set by the whole datum, not by the through-flow alone.
(b) At c 0.3 the jump is only to 1e-8..1e-7, and the least squares below found a consistent datum (5e-12, 80
Anderson iterations) at U_0(0) = 0.75 in a different direction of parameter space; the c 0.3 fold is marginal.
The c 0.2 and c 0.4 folds are clear (six and three orders of magnitude).  The soft penalty in the least squares,
0.3 log10(residual / 1e-8) on eight rows, keeps the optimiser below the fold instead of failing on it: 50-59
evaluations hit it at c 0.3 / 0.4, none at c 0.2.

## 3. Tensor annulus family

The annulus content is dU = psi(X; X_a, X_v) sum_jk U_jk T_j(s_v(X)) T_k(eta), dF = psi(X; X_a, X_b) sum_jk F_jk
T_j(s_b(X)) T_k(eta): radial Chebyshev modes under the C-infinity bump, all eta modes (no reflection symmetry), with
the axial content compact in (X_a, X_v), X_v <= X_b, as Theorem 4.6(v) asks of the axial pulse; X_v may be a free
parameter (sigmoid map onto (X_a, X_b)).  This is the Chebyshev form of the piecewise reference profiles and
moment-correction bumps of Prop. A.4 / Lemma A.5.  With one radial mode and X_v = X_b it reproduces the step-4
family exactly (test M).  Family parameter count: nF + nU + nRU nEU + nRF nEF (+1 free X_v) (+1 free c_inf).

## 4. Matching runs (least squares on the six functions of eta of Theorem 4.6(v); reg = 10 x core stress identity)

| run | c_inf | family (parameters) | rms start -> end | max | per-identity max: torque, force, M, J, S, H | core T_0 | Pi0 | time |
|---|---|---|---|---|---|---|---|---|
| t5_c02_r2 | 0.2 | F_0, U_0 to T3; U 2x3; F 2x2 (18) | 0.0385 -> 0.0209 | 0.058 | 0.039, 0.058, 0.051, 0.023, 0.032, 0.032 | 1e-6 / 3e-6 | 1e-12 | 22 min |
| t5_c02_r3xv | 0.2 | as r2, U 3x3, X_v free (22) | 0.0400 -> 0.0212 | 0.056 | 0.039, 0.056, 0.049, 0.022, 0.035, 0.035 | 8e-7 / 3e-6 | 1e-12 | 39 min; X_v -> 1.95 |
| **t5_c02_big** | 0.2 | F_0, U_0 to T4; U 2x6; F 2x5 (32) | 0.0385 -> **0.00124** | 0.0037 | 0.0029, 0.0037, 0.0024, 0.0020, 0.0024, 0.0018 | 2.6e-7 / 1.1e-6 | 5e-13 (46 its) | 63 min, 1000 evaluations |
| t5_c03_r2 | 0.3 | F_0, U_0 to T2; U 2x3 (12) | 0.175 -> 0.168 | 0.35 | 0.33, 0.33, 0.32, 0.35, 0.18, 0.26 | 1e-5 / 6e-5 | 5e-12 (80 its) | 17 min |
| t5_c03_big | 0.3 | 30 parameters | cut off during the first Jacobian (33 evaluations) | | | | | no result |
| t5_c04_r2 | 0.4 | F_0, U_0 to T2; U 2x3 (12) | 0.394 -> 0.370 | 0.95 | 0.62, 0.47, 0.44, 0.36, 0.18, 0.95 (H) | 5e-5 / 3e-4 | 7e-9 | 62 min |

**At c_inf = 0.2 the matching closes.**  From 0.44 (symmetric, step 3) through 0.077 / 0.039 (8 / 13 parameters,
step 4) to 0.0012 with 32 parameters (0.0020 when re-evaluated at NE 40 / m 28, Section 6): 0.1-0.2% of the natural scale (S tail 0.99, torque 0.6), against 198 equations.
The residual has no dominant identity and a flat Chebyshev spectrum over modes 0-11 (1e-5 to 1e-3 in every
identity, `axis_match_diag.py`), i.e. what remains is the truncation of the family and of the eta filter, not a
structural obstruction.  The optimiser was still descending slowly at the evaluation limit (0.00127 -> 0.00124 over
the last 200 evaluations).  Matched profile: F_0 = 0.267 + 0.016 eta - 0.068 T2 - 0.002 T3 + 0.001 T4 (0.336 on the
dividing plane, 0.214 at eta = 1), U_0 = 0.422 - 0.049 eta - 0.022 T2 + 0.033 T3 + 0.009 T4 (0.452 on the plane),
annulus return flow led by -2.06 psi (first radial mode) with a second radial mode -0.83 + 1.13 T2(eta), and
annulus swirl content led by -1.05 T1(s_b) (a swirl deficit growing outward through the annulus) with 0.06 T1(eta) in
the first radial mode.  max |U| 0.60 in the core, 1.92 in the annulus; X_* = 5.2 (series reaches X_b, no march
needed); core identity 1e-6; datum consistent to 5e-13.

**At c_inf = 0.3 and 0.4 the tensor annulus does not help** (0.175 -> 0.168, 0.394 -> 0.370): the least squares
sits against the pressure-datum fold (the penalty fires on a third of the evaluations), with U_0(0) = 0.75 / 0.93
and the S identity again carried by the annulus return flow (-2.9 / -3.4 psi, max |U| in the annulus 2.7 / 3.9).
Closing at larger c_inf needs a core representation whose datum exists there: the paper's piecewise core (Prop. A.4)
rather than a smooth blend, or a shorter join (X_a closer to X_b), or the amplitude taken by the exterior side.

**Cone**: fails on every profile as before (kappa = -9e2 to -1.4e5, admissible 1-7% of the annulus; a_min < 0
everywhere, i.e. the swirl still grows outward over part of the annulus).  Unchanged verdict: the cone is for the
N log X oscillation (Prop. C.2), not for the smooth profile.

## 5. Axis pressure deficit and the Section 8 numbers (axis_inception.py)

Deficit Pi(0,0) - Pi(inf,0) = -int F(X,0)^2 dX; u_max the peak of E = sqrt(2X) F on the dividing plane; water:
rho 1000, inception when coeff rho u_max^2 = 1e5 Pa; initial swirl 1 m/s at 1 cm, angular momentum conserved.

| profile | rms | deficit | u_max | coefficient | U(0,0)/u_max | water u_max (m/s) | core radius (mm) | tau/tau_0 |
|---|---|---|---|---|---|---|---|---|
| t5_c02_big | 0.0012 | -0.287 | 0.915 | **0.343** | 0.49 | 17.1 | 0.59 | 3.4e-3 |
| t5_c02_r2 | 0.021 | -0.278 | 0.746 | 0.499 | 0.59 | 14.2 | 0.71 | 5.0e-3 |
| gen_c02_wide (step 4) | 0.039 | -0.256 | 0.715 | 0.501 | 0.62 | 14.1 | 0.71 | 5.0e-3 |
| t5_c03_r2 | 0.168 | -0.406 | 0.868 | 0.539 | 0.86 | 13.6 | 0.73 | 5.4e-3 |
| t5_c04_r2 | 0.370 | -0.349 | 0.758 | 0.606 | 1.22 | 12.8 | 0.78 | 6.1e-3 |

Air (Mach 1 at 340 m/s): core radius 29 um, tau/tau_0 8.7e-6, independent of the profile.  The closed match at c 0.2
lowers the coefficient from 0.50 to 0.34: its swirl peak sits at X = 1.31, inside the annulus, where the annulus
swirl content (-1.05 T1(s_b)) reshapes E, and the global peak of E is off the dividing plane (eta = 0.56).  The
coefficient therefore depends on the annulus content, which the identities constrain only through their moments;
quoted range for matched through-flow profiles 0.34-0.61, water inception at u_max = 12.8-17.1 m/s, core radius
0.6-0.8 mm from 1 cm at 1 m/s, tau/tau_0 = 3e-3 to 6e-3.  The axial velocity on the axis is 0.5-1.2 u_max: the
axial jet is of the same order as the swirl.

## 6. Failures and caveats

- t5_c03_big (30 parameters at c 0.3) was cut off during its first finite-difference Jacobian; no result.
- The step-5 fold criterion (residual floor above 1e-10 with Newton making no gain) is convincing at c 0.2 and
  0.4 and marginal at c 0.3 (Section 2); the fold location depends on the whole datum, not on U_0(0) alone.
- Resolution check (t5_c02_big_m28, 14 Sep): the closed optimum re-evaluated at NE 40 / m 28 gives rms 2.02e-3,
  max 1.17e-2 (force identity at the ends; torque 2.9e-3, M 2.5e-3, J 2.3e-3, S 1.7e-3, H 1.9e-3), against 1.24e-3 /
  3.7e-3 at NE 32 / m 24; profile values, deficit (-0.28675, coefficient 0.343) and core identity (7e-8 / 3e-7)
  unchanged to five digits; datum consistent to 6e-11 in 80 Anderson iterations.  The match holds to 0.2% across
  resolutions; the residual floor at NE 32 is partly the filter.  A re-optimisation at NE 40 (max_nfev 15,
  t5_c02_big_m28b) was started 14 Sep 12:20 to see whether the floor descends there.
- The pressure-deficit coefficient of the closed match (0.34) differs from the less-matched profiles (0.50) because
  the annulus swirl content moved the swirl peak; the number is a property of the matched profile family, and the
  paper's piecewise core may give another.


==> anc/results/deflation.md <==
# Deflated Newton on the axis problem (2026-09-12 21:50)

Fhi = 1.0, X_hi = 2.0, eta_c = 0.8, h = 0.01, Pi0 = 0. Solutions are distinct if ||y_i - y_j||_inf > 1e-6.

## grid 12x6: 1 distinct solution(s) in 15 s

  start 'F=Fhi, U=0', deflated against 0: NEW solution #1 in 5 its: F(0,0)=0.962642, F in [0.919,1.000], max|U|=7.740e-01, U odd-defect=5.6e-15, min V0=-1.6782, sv_min=2.9e-06
  start 'F=Fhi, U=0', deflated against 1: NOT converged after 60 its (|R|=3.1e-01, F(0,0)=+0.5054, max|U|=5.12e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 1: NOT converged after 60 its (|R|=2.1e-01, F(0,0)=+1.0908, max|U|=8.94e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 1: NOT converged after 60 its (|R|=8.4e-01, F(0,0)=+0.8249, max|U|=6.62e-01)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 1: NOT converged after 60 its (|R|=1.1e+01, F(0,0)=+1.7006, max|U|=1.23e+00)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 1: NOT converged after 60 its (|R|=2.8e-01, F(0,0)=+0.7164, max|U|=6.18e-01)
  start 'random 0.3', deflated against 1: NOT converged after 60 its (|R|=2.9e+02, F(0,0)=+1036.1842, max|U|=4.24e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|
| 1 | 0.962642 | [0.919, 1.000] | 7.740e-01 | 5.6e-15 | -1.6782 | 2.9e-06 | 2.8e-12 |

## grid 16x8: 0 distinct solution(s) in 33 s

  start 'F=Fhi, U=0', deflated against 0: NOT converged after 60 its (|R|=3.5e-02, F(0,0)=+0.6984, max|U|=6.07e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 0: NOT converged after 60 its (|R|=3.5e-02, F(0,0)=+0.7053, max|U|=6.10e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 0: NOT converged after 60 its (|R|=3.5e-02, F(0,0)=+0.7075, max|U|=6.11e-01)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=3.6e-02, F(0,0)=+0.6848, max|U|=6.01e-01)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=3.5e-02, F(0,0)=+0.6961, max|U|=6.06e-01)
  start 'random 0.3', deflated against 0: NOT converged after 60 its (|R|=1.1e+00, F(0,0)=+0.0891, max|U|=2.67e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|

## grid 20x10: 4 distinct solution(s) in 45 s

  start 'F=Fhi, U=0', deflated against 0: NEW solution #1 in 6 its: F(0,0)=0.871096, F in [0.862,1.000], max|U|=7.116e-01, U odd-defect=5.6e-14, min V0=-1.6263, sv_min=3.5e-08
  start 'F=Fhi, U=0', deflated against 1: NEW solution #2 in 21 its: F(0,0)=0.669946, F in [0.670,1.000], max|U|=6.005e-01, U odd-defect=5.2e-14, min V0=-1.6084, sv_min=3.0e-08
  start 'F=Fhi, U=0', deflated against 2: NOT converged after 60 its (|R|=1.3e-01, F(0,0)=+0.9662, max|U|=7.57e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 2: NOT converged after 60 its (|R|=8.5e-02, F(0,0)=+0.9522, max|U|=7.56e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 2: NOT converged after 60 its (|R|=7.8e+01, F(0,0)=+1.4526, max|U|=1.18e+00)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 2: NEW solution #3 in 8 its: F(0,0)=0.515004, F in [0.037,2.483], max|U|=1.494e+00, U odd-defect=3.1e-15, min V0=-10.0893, sv_min=4.4e-06
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 3: NEW solution #4 in 11 its: F(0,0)=0.072976, F in [0.073,1.934], max|U|=2.729e+00, U odd-defect=9.3e-15, min V0=-1.2587, sv_min=7.4e-07
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 4: NOT converged after 60 its (|R|=1.4e+00, F(0,0)=+0.0903, max|U|=2.75e+00)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 4: NOT converged after 60 its (|R|=4.0e-02, F(0,0)=+0.9535, max|U|=7.71e-01)
  start 'random 0.3', deflated against 4: NOT converged after 60 its (|R|=1.1e+03, F(0,0)=-174.4897, max|U|=1.63e+01)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|
| 1 | 0.871096 | [0.862, 1.000] | 7.116e-01 | 5.6e-14 | -1.6263 | 3.5e-08 | 9.1e-11 |
| 2 | 0.669946 | [0.670, 1.000] | 6.005e-01 | 5.2e-14 | -1.6084 | 3.0e-08 | 5.0e-12 |
| 3 | 0.515004 | [0.037, 2.483] | 1.494e+00 | 3.1e-15 | -10.0893 | 4.4e-06 | 4.8e-12 |
| 4 | 0.072976 | [0.073, 1.934] | 2.729e+00 | 9.3e-15 | -1.2587 | 7.4e-07 | 2.4e-11 |

## grid 24x12: 1 distinct solution(s) in 130 s

  start 'F=Fhi, U=0', deflated against 0: NOT converged after 60 its (|R|=1.6e-04, F(0,0)=+0.7764, max|U|=6.75e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 0: NOT converged after 60 its (|R|=1.4e-04, F(0,0)=+0.7764, max|U|=6.75e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 0: NOT converged after 60 its (|R|=4.4e-05, F(0,0)=+0.7548, max|U|=6.42e-01)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=1.4e-04, F(0,0)=+0.7760, max|U|=6.74e-01)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 0: NEW solution #1 in 8 its: F(0,0)=0.518916, F in [0.519,1.000], max|U|=5.557e-01, U odd-defect=1.4e-13, min V0=-1.7187, sv_min=1.4e-08
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 1: NOT converged after 60 its (|R|=1.7e-02, F(0,0)=+0.7673, max|U|=6.46e-01)
  start 'random 0.3', deflated against 1: NOT converged after 60 its (|R|=2.0e+02, F(0,0)=-139.6522, max|U|=2.27e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|
| 1 | 0.518916 | [0.519, 1.000] | 5.557e-01 | 1.4e-13 | -1.7187 | 1.4e-08 | 9.0e-12 |

## F(0, 0) of every solution, by grid (does any branch persist across resolution?)

| grid | F(0,0) values |
|---|---|
| 12x6 | 0.96264 |
| 16x8 |  |
| 20x10 | 0.07298, 0.51500, 0.66995, 0.87110 |
| 24x12 | 0.51892 |


==> anc/results/deflation_etac1.md <==
# Deflated Newton on the axis problem (2026-09-12 22:08)

Fhi = 1.0, X_hi = 2.0, eta_c = 1.0, h = 0.01, Pi0 = 0. Solutions are distinct if ||y_i - y_j||_inf > 1e-6.

## grid 12x6: 0 distinct solution(s) in 11 s

  start 'F=Fhi, U=0', deflated against 0: NOT converged after 60 its (|R|=5.1e-01, F(0,0)=+0.6390, max|U|=8.19e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 0: NOT converged after 60 its (|R|=5.1e-01, F(0,0)=+0.6475, max|U|=8.22e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 0: NOT converged after 60 its (|R|=5.2e-01, F(0,0)=+0.6757, max|U|=8.32e-01)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=6.7e-01, F(0,0)=+0.4080, max|U|=7.41e-01)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=5.4e-01, F(0,0)=+0.5496, max|U|=7.89e-01)
  start 'random 0.3', deflated against 0: NOT converged after 60 its (|R|=1.9e+01, F(0,0)=+3.7000, max|U|=1.30e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|

## grid 16x8: 0 distinct solution(s) in 24 s

  start 'F=Fhi, U=0', deflated against 0: NOT converged after 60 its (|R|=3.4e-01, F(0,0)=+0.5613, max|U|=9.22e-01)
  start 'F=Fhi*X/Xhi, U=0', deflated against 0: NOT converged after 60 its (|R|=3.5e-01, F(0,0)=+0.5616, max|U|=9.20e-01)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 0: NOT converged after 60 its (|R|=3.0e-01, F(0,0)=+0.5502, max|U|=9.31e-01)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=3.5e-01, F(0,0)=+0.5885, max|U|=9.25e-01)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=4.2e-01, F(0,0)=+0.4175, max|U|=9.15e-01)
  start 'random 0.3', deflated against 0: NOT converged after 60 its (|R|=6.9e+01, F(0,0)=+11.9425, max|U|=5.45e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|

## grid 20x10: 2 distinct solution(s) in 37 s

  start 'F=Fhi, U=0', deflated against 0: NEW solution #1 in 10 its: F(0,0)=0.537329, F in [0.537,1.000], max|U|=1.043e+00, U odd-defect=3.2e-14, min V0=-1.7031, sv_min=7.1e-08
  start 'F=Fhi, U=0', deflated against 1: NOT converged after 60 its (|R|=4.6e-01, F(0,0)=+1.7678, max|U|=1.04e+00)
  start 'F=Fhi*X/Xhi, U=0', deflated against 1: NOT converged after 60 its (|R|=4.3e-01, F(0,0)=-51.9953, max|U|=1.07e+00)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 1: NOT converged after 60 its (|R|=4.3e-01, F(0,0)=+1.7604, max|U|=1.05e+00)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 1: NOT converged after 60 its (|R|=3.1e-01, F(0,0)=-626.3156, max|U|=1.22e+00)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 1: NOT converged after 60 its (|R|=3.1e-01, F(0,0)=-494.9339, max|U|=1.19e+00)
  start 'random 0.3', deflated against 1: NEW solution #2 in 11 its: F(0,0)=-792.439292, F in [-792.439,1.227], max|U|=1.297e+00, U odd-defect=3.3e-13, min V0=-1.9911, sv_min=6.3e-11
  start 'random 0.3', deflated against 2: NOT converged after 60 its (|R|=4.2e-04, F(0,0)=-792.4393, max|U|=1.30e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|
| 1 | 0.537329 | [0.537, 1.000] | 1.043e+00 | 3.2e-14 | -1.7031 | 7.1e-08 | 3.9e-12 |
| 2 | -792.439292 | [-792.439, 1.227] | 1.297e+00 | 3.3e-13 | -1.9911 | 6.3e-11 | 3.4e-12 |

## grid 24x12: 0 distinct solution(s) in 120 s

  start 'F=Fhi, U=0', deflated against 0: NOT converged after 60 its (|R|=9.5e-03, F(0,0)=+0.6813, max|U|=1.06e+00)
  start 'F=Fhi*X/Xhi, U=0', deflated against 0: NOT converged after 60 its (|R|=1.8e-02, F(0,0)=+0.6192, max|U|=1.04e+00)
  start 'F=Fhi*(2-X/Xhi), U=0', deflated against 0: NOT converged after 60 its (|R|=9.9e-03, F(0,0)=+0.6652, max|U|=1.05e+00)
  start 'F=Fhi, U=0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=1.5e-01, F(0,0)=+0.6582, max|U|=1.00e+00)
  start 'F=Fhi, U=-0.3*eta*(1-X/Xhi)', deflated against 0: NOT converged after 60 its (|R|=1.7e-01, F(0,0)=+0.7299, max|U|=1.03e+00)
  start 'random 0.3', deflated against 0: NOT converged after 60 its (|R|=1.7e+00, F(0,0)=-47.8357, max|U|=1.50e+00)

| # | F(0,0) | F range | max abs U | U odd-defect | min V0 | sigma_min | R_inf |
|---|---|---|---|---|---|---|---|

## F(0, 0) of every solution, by grid (does any branch persist across resolution?)

| grid | F(0,0) values |
|---|---|
| 12x6 |  |
| 16x8 |  |
| 20x10 | -792.43929, 0.53733 |
| 24x12 |  |


==> anc/results/folds.md <==
# Folds and branch-point flags

| line | kind | param | value | U_eta(X_mid,0) | torque_hi | sigma_min |
|---|---|---|---|---|---|---|
| A2_Fhi_down | fold | Fhi | 22.682294 | +1.6525e+00 | 37.469672 | 7.7e-11 |
| A2_Fhi_up | fold | Fhi | 66.947047 | -7.1810e+00 | 192.299181 | 4.2e-12 |
| A2_Fhi_up | det-sign change | Fhi | 66.94708 | -7.1805e+00 | 192.300236 | 2.0e-12 |
| A2_Fhi_up | det-sign change | Fhi | 66.94696 | -7.1825e+00 | 192.295984 | 1.5e-12 |
| A2_Fhi_up | det-sign change | Fhi | 66.947037 | -7.1804e+00 | 192.300178 | 1.0e-12 |
| A2_Fhi_up | det-sign change | Fhi | 66.947015 | -7.1822e+00 | 192.296718 | 5.9e-13 |
| A2_V0_weak | fold | V0 | 0.45663556 | -1.0980e+00 | 71.636585 | 4.4e-10 |
| A3_Fhi_up | det-sign change | Fhi | 74.090996 | -1.4353e+01 | 179.075489 | 2.7e-12 |
| A3_V0_strong | fold | V0 | -8.0847439 | +1.2319e+01 | 0.982361 | 1.5e-11 |
| A3_V0_strong | fold | V0 | -2.9967267 | +3.6026e+00 | 40.915140 | 3.5e-11 |
| A3_V0_strong | det-sign change | V0 | -4.7386312 | +5.8401e+00 | 17.698496 | 7.1e-11 |
| A3_V0_strong | det-sign change | V0 | -7.7273204 | +1.1151e+01 | 1.074317 | 1.5e-11 |
| A3_V0_strong | det-sign change | V0 | -7.2247143 | +1.4038e+01 | 13.155542 | 1.2e-10 |
| A3_V0_strong | det-sign change | V0 | -9.1622672 | +1.8923e+01 | 2.678558 | 2.0e-11 |
| A3_V0_weak | fold | V0 | 0.46682081 | -1.1237e+00 | 72.001635 | 3.5e-09 |
| A3_delta_F76 | fold | delta | 0.00076496346 | -1.4918e+01 | 185.648800 | 3.3e-09 |
| asymA3_Fhi_up | fold | Fhi | 117.61074 | -2.4523e+01 | 345.263980 | 4.8e-12 |
| asymA3_Fhi_up | fold | Fhi | 113.34185 | -2.3274e+01 | 328.253861 | 2.6e-11 |
| asymA3_Fhi_up | det-sign change | Fhi | 117.61074 | -2.4523e+01 | 345.263938 | 7.7e-13 |
| asymA3_Fhi_up | det-sign change | Fhi | 117.61061 | -2.4520e+01 | 345.263892 | 3.1e-12 |
| asymA3_V0_weak | fold | V0 | 1.7518041 | -2.7257e+01 | 281.446765 | 2.3e-09 |
| asymC_Fhi_down | fold | Fhi | 42.666383 | +2.6343e+00 | 27.254177 | 2.8e-12 |
| asymC_Fhi_up | fold | Fhi | 62.834281 | -2.2131e+00 | 43.849745 | 9.6e-12 |
| asymC_Fhi_up | fold | Fhi | 61.621163 | -4.8572e+00 | 48.967424 | 1.1e-13 |
| asymC_V0_strong | fold | V0 | -6.6738668 | +4.2589e+00 | 19.835563 | 2.6e-11 |
| asymC_V0_strong | fold | V0 | -5.8098427 | +2.3527e-01 | 35.206111 | 1.6e-18 |
| asymC_V0_strong | fold | V0 | -6.6738668 | +4.2589e+00 | 19.835563 | 7.8e-12 |
| asymC_V0_strong | det-sign change | V0 | -6.179561 | +2.6635e+00 | 22.957629 | 3.1e-11 |
| asymE2_Fhi_down | fold | Fhi | 54.318789 | +4.5652e+00 | 87.328333 | 4.7e-11 |
| asymE_Fhi_down | fold | Fhi | 40.108796 | +9.4594e+00 | 50.859238 | 8.2e-11 |
| asymE_Fhi_down | fold | Fhi | 45.849928 | +7.1263e+00 | 64.962639 | 1.0e-12 |
| asymE_Fhi_down | fold | Fhi | 29.392978 | +1.2004e+01 | 28.410863 | 1.5e-10 |
| asymE_Fhi_up | fold | Fhi | 56.012341 | +4.8621e+00 | 92.141356 | 2.5e-11 |
| asymE_Fhi_up | det-sign change | Fhi | 56.00983 | +4.8563e+00 | 92.133793 | 5.5e-14 |
| asymE_V0_weak | fold | V0 | -4.8350741 | +4.7974e+00 | 82.236958 | 1.5e-09 |
| asymE_V0_weak | fold | V0 | -5.4222558 | +5.6073e+00 | 76.430026 | 2.9e-10 |
| asymE_fold56 | fold | Fhi | 56.012341 | +4.8621e+00 | 92.141356 | 7.5e-11 |
| branchA_F20_V0_to_m20 | fold | V0 | -7.5742542 | +1.1666e+01 | 0.925307 | 1.1e-10 |
| branchA_F20_V0_to_m20 | fold | V0 | -6.6154253 | +8.5305e+00 | 1.068671 | 9.5e-12 |
| branchA_F20_V0_to_m20 | det-sign change | V0 | -3.4359399 | +6.2404e+00 | 17.596136 | 3.4e-11 |
| branchA_F20_V0_to_m20 | det-sign change | V0 | -7.1899062 | +9.9962e+00 | 0.856036 | 1.8e-11 |
| branchA_F30_V0_to_m20 | fold | V0 | -2.2144081 | +2.8812e+00 | 48.509578 | 2.1e-10 |
| branchA_F40_V0_to_m20 | fold | V0 | -5.6661594 | +1.0897e+01 | 50.591780 | 1.1e-09 |
| branchA_F40_V0_to_m20 | fold | V0 | -5.5129403 | +1.0232e+01 | 51.092108 | 2.5e-09 |
| branchA_F40_V0_to_m20 | fold | V0 | -6.3402138 | +1.1182e+01 | 43.367068 | 2.3e-10 |
| branchA_F40_V0_to_m20 | fold | V0 | -6.2980081 | +1.1167e+01 | 42.200666 | 7.4e-10 |
| branchA_F40_V0_to_m20 | fold | V0 | -10.40549 | +2.4747e+01 | 4.625418 | 7.2e-12 |
| branchA_F40_V0_to_m20 | fold | V0 | -9.8858769 | +2.4566e+01 | 9.355082 | 1.9e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -10.326199 | +3.0050e+01 | 7.880439 | 8.8e-12 |
| branchA_F40_V0_to_m20 | fold | V0 | -3.5578 | +5.1028e+01 | 9.985202 | 5.6e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -4.3742152 | +1.7675e+01 | -0.485148 | 1.6e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -3.5578 | +5.1028e+01 | 9.985202 | 5.6e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -10.326199 | +3.0050e+01 | 7.880439 | 9.7e-12 |
| branchA_F40_V0_to_m20 | fold | V0 | -9.8858769 | +2.4566e+01 | 9.355082 | 6.8e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -10.40549 | +2.4747e+01 | 4.625418 | 6.2e-11 |
| branchA_F40_V0_to_m20 | fold | V0 | -6.2980081 | +1.1167e+01 | 42.200666 | 6.4e-10 |
| branchA_F40_V0_to_m20 | fold | V0 | -6.3402138 | +1.1182e+01 | 43.367068 | 2.7e-10 |
| branchA_F40_V0_to_m20 | fold | V0 | -5.5129403 | +1.0232e+01 | 51.092108 | 2.1e-09 |
| branchA_F40_V0_to_m20 | fold | V0 | -5.6661594 | +1.0897e+01 | 50.591780 | 2.6e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -2.7009783 | +3.6159e+00 | 75.535438 | 2.2e-09 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -5.5240891 | +1.0377e+01 | 51.159266 | 1.2e-09 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -6.0420517 | +1.0595e+01 | 46.094746 | 5.5e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -6.4983562 | +1.1339e+01 | 38.807760 | 8.7e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -7.3012682 | +1.3211e+01 | 30.663581 | 3.0e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -10.308769 | +2.4435e+01 | 4.934276 | 7.6e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -10.335309 | +2.4557e+01 | 5.185008 | 4.2e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -9.8872289 | +2.4433e+01 | 9.267622 | 9.7e-12 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -8.1305295 | +2.1809e+01 | 13.695743 | 5.5e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -7.3950031 | +1.7742e+01 | 12.237739 | 2.9e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -5.1424737 | +2.1703e+01 | 4.809522 | 2.9e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -3.6587407 | +4.2769e+01 | 9.666520 | 4.2e-12 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -3.7089047 | +5.3968e+01 | 7.490409 | 6.2e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -4.1023049 | +4.0358e+01 | 0.725104 | 3.5e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -4.2086876 | +1.1930e+01 | 0.248576 | 4.6e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -3.9722989 | +4.3834e+01 | 2.746144 | 4.1e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -3.5974175 | +5.4399e+01 | 9.193117 | 3.4e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -3.7271967 | +4.0119e+01 | 9.284804 | 2.1e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -5.372323 | +2.0774e+01 | 4.585572 | 6.2e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -7.4743819 | +1.7919e+01 | 12.904198 | 3.0e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -8.4578849 | +2.3933e+01 | 12.597371 | 5.4e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -10.363349 | +2.4638e+01 | 4.987124 | 4.1e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -10.102807 | +2.3921e+01 | 6.646570 | 3.2e-11 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -6.967584 | +1.2335e+01 | 33.852698 | 3.2e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -6.3156441 | +1.1133e+01 | 41.466257 | 3.6e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -5.8812154 | +1.0344e+01 | 47.458530 | 1.9e-10 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -5.6026606 | +1.0729e+01 | 50.852154 | 2.6e-09 |
| branchA_F40_V0_to_m20 | det-sign change | V0 | -2.2852492 | +2.2005e+00 | 78.859460 | 1.2e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -8.3131797 | +1.8728e+01 | 53.678879 | 4.2e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.6588848 | +1.1655e+01 | 76.560772 | 1.4e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.7687098 | +1.1611e+01 | 75.613512 | 1.1e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.6739408 | +1.0404e+01 | 76.467435 | 4.4e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -6.1023453 | +1.2139e+01 | 72.345756 | 6.8e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -4.1411618 | +4.7783e+00 | 89.522419 | 2.2e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -4.8804609 | +2.0392e+00 | 76.230936 | 1.7e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -3.5510337 | -2.6692e+00 | 84.880553 | 7.5e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -6.1299689 | +1.5371e+00 | 41.144955 | 5.1e-12 |
| branchA_F50_V0_to_m20 | fold | V0 | -6.1262356 | +1.5264e+00 | 41.114811 | 1.0e-19 |
| branchA_F50_V0_to_m20 | fold | V0 | -6.1299289 | +1.5370e+00 | 41.136490 | 9.4e-15 |
| branchA_F50_V0_to_m20 | fold | V0 | -3.5510337 | -2.6692e+00 | 84.880553 | 1.5e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -4.8804609 | +2.0392e+00 | 76.230936 | 6.9e-11 |
| branchA_F50_V0_to_m20 | fold | V0 | -4.1411618 | +4.7783e+00 | 89.522419 | 2.2e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -6.1023453 | +1.2139e+01 | 72.345756 | 8.5e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.6739408 | +1.0404e+01 | 76.467435 | 2.7e-10 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.7687098 | +1.1611e+01 | 75.613512 | 1.3e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -5.6588848 | +1.1655e+01 | 76.560772 | 2.6e-09 |
| branchA_F50_V0_to_m20 | fold | V0 | -8.3131797 | +1.8728e+01 | 53.678879 | 5.5e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -2.4596104 | +9.0445e-01 | 109.834236 | 4.3e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -6.5712404 | +1.2939e+01 | 68.184921 | 4.9e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -5.3462862 | +1.0861e+01 | 79.304018 | 7.4e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -4.1872541 | +6.1809e+00 | 89.789991 | 4.9e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -4.6946339 | +2.2911e+00 | 79.697751 | 6.1e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -6.1293233 | +1.5353e+00 | 41.191723 | 1.6e-14 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -4.5866439 | +2.3401e+00 | 81.504913 | 6.0e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -4.3734996 | +7.6520e+00 | 88.477406 | 9.8e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -5.8034943 | +1.1898e+01 | 75.032199 | 1.1e-09 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -5.8484731 | +1.0665e+01 | 74.720198 | 1.6e-10 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -6.9002946 | +1.3786e+01 | 65.270362 | 1.3e-09 |
| branchA_F50_V0_to_m20 | det-sign change | V0 | -2.3922447 | +6.7755e-01 | 110.543056 | 3.8e-10 |
| branchB_Fhi_down | fold | Fhi | 20.969821 | +3.1118e+00 | 26.232083 | 2.9e-11 |
| branchB_Fhi_up | fold | Fhi | 68.323834 | -5.8966e+00 | 182.388818 | 2.7e-11 |
| branchB_V0_toward_m5 | det-sign change | V0 | -5.8573351 | +5.3185e+00 | 72.514537 | 3.3e-10 |
| branchB_delta | fold | delta | 0.80272634 | -3.0076e+00 | 108.925525 | 7.3e-11 |
| branchB_delta | fold | delta | 0.10729724 | -1.5452e+00 | 113.029134 | 6.4e-10 |
| branchB_delta | fold | delta | 0.70474967 | -3.7727e+00 | 113.136021 | 7.9e-10 |
| branchB_delta_V5p5 | fold | delta | 0.24913558 | +5.7113e+00 | 75.254606 | 1.6e-09 |
| branchC_V0_toward_m5 | det-sign change | V0 | -4.9982949 | -1.4835e+00 | 38.670406 | 8.5e-12 |
| branchC_delta | fold | delta | 0.87894134 | -5.4794e+00 | 100.926961 | 2.5e-10 |
| branchC_delta | fold | delta | 0.55432272 | +7.7304e+00 | 83.966377 | 7.9e-11 |
| branchC_delta | fold | delta | 0.82613666 | +8.9570e+00 | 100.687267 | 3.6e-10 |
| branchC_delta | fold | delta | 0.6656918 | +1.0655e+00 | 92.341310 | 1.2e-09 |
| branchC_delta | fold | delta | 0.90772641 | +3.8186e+00 | 104.028726 | 3.6e-09 |
| branchC_delta | fold | delta | 0.83923176 | +1.2023e+01 | 103.925526 | 1.1e-09 |
| branchC_delta_V5p3 | fold | delta | 0.024546093 | -2.2775e-01 | 34.336107 | 2.3e-11 |
| e1_A_F50_V0 | det-sign change | V0 | -5.818552 | +4.0172e+00 | 71.604046 | 8.6e-11 |
| e1_delta_F40_V5 | fold | delta | 0.76716064 | +8.1915e+00 | 37.769092 | 6.9e-12 |
| e1_delta_F40_V5 | fold | delta | 0.74094359 | +7.7745e+00 | 38.380743 | 4.3e-12 |
| e1_delta_F40_V5 | fold | delta | 0.75962655 | +7.9608e+00 | 36.393370 | 4.7e-12 |
| e1_delta_F40_V5 | fold | delta | 0.74269462 | +7.8258e+00 | 36.842513 | 7.1e-12 |
| e1_delta_F40_V5 | det-sign change | delta | 0.75116839 | +5.1466e+00 | 37.573187 | 5.1e-12 |
| e1_delta_F40_V5 | det-sign change | delta | 0.75352496 | +3.8816e+00 | 37.637578 | 6.1e-12 |
| e1_delta_F50_V6p0 | fold | delta | 0.0072020235 | +4.5299e+00 | 69.922966 | 1.2e-10 |
| e1_rep40_A_F50_V0_to_m8 | det-sign change | V0 | -7.8845175 | +1.2513e+01 | 49.094114 | 2.3e-12 |
| e1_rep40_delta_F50_beyond | fold | delta | 0.026892255 | +1.3610e+01 | 46.315369 | 3.6e-12 |
| line2_V0m10 | fold | Fhi | 40.30112 | +8.0954e+00 | -0.532772 | 4.8e-14 |
| line2_V0m10 | fold | Fhi | 29.998599 | +1.3821e+01 | -0.152054 | 5.4e-13 |
| line2_V0m10 | det-sign change | Fhi | 33.347485 | +1.0964e+01 | -0.340597 | 6.8e-13 |
| line2_V0m10 | det-sign change | Fhi | 35.861034 | +2.1072e+01 | 3.186046 | 3.2e-11 |
| line2_V0m1_fold67 | fold | Fhi | 66.947047 | -7.1810e+00 | 192.299180 | 9.5e-12 |
| line2_V0m1_fold67 | det-sign change | Fhi | 66.94705 | -7.1816e+00 | 192.298151 | 1.8e-12 |
| line2_V0m1_to120 | fold | Fhi | 66.953003 | -7.1825e+00 | 192.324090 | 5.1e-12 |
| line2_V0m1_to120 | fold | Fhi | 66.951408 | -7.1788e+00 | 192.323624 | 5.2e-12 |
| line2_V0m1_to120 | fold | Fhi | 66.953093 | -7.1825e+00 | 192.324468 | 9.9e-12 |
| line2_V0m1_to120 | fold | Fhi | 66.952582 | -7.1828e+00 | 192.321621 | 9.1e-15 |
| line2_V0m1_to120 | fold | Fhi | 66.95031 | -7.1778e+00 | 192.320422 | 2.5e-12 |
| line2_V0m1_to120 | det-sign change | Fhi | 66.951803 | -7.1828e+00 | 192.317962 | 3.8e-12 |
| line2_V0m1_to120 | det-sign change | Fhi | 66.952948 | -7.1815e+00 | 192.325787 | 4.0e-13 |
| line2_V0m1_to120 | det-sign change | Fhi | 66.951666 | -7.1831e+00 | 192.316707 | 4.5e-12 |
| line2_V0m1_to120 | det-sign change | Fhi | 66.952488 | -7.1799e+00 | 192.326578 | 1.5e-11 |
| line2_V0m1_to120 | det-sign change | Fhi | 66.952779 | -7.1807e+00 | 192.326346 | 8.5e-12 |
| line2_V0m1_to120_imp | fold | Fhi | 66.952782 | -7.1824e+00 | 192.323162 | 8.6e-12 |
| line2_V0m1_to120_imp | fold | Fhi | 66.946836 | -7.1843e+00 | 192.291933 | 2.4e-12 |
| line2_V0m1_to120_imp | fold | Fhi | 66.950825 | -7.1820e+00 | 192.314977 | 1.0e-11 |
| line2_V0m1_to120_imp | det-sign change | Fhi | 66.951801 | -7.1828e+00 | 192.317917 | 4.0e-12 |
| line2_V0m1_to120_imp | det-sign change | Fhi | 66.947926 | -7.1807e+00 | 192.303823 | 1.3e-12 |
| line2_V0m5 | det-sign change | Fhi | 16.846848 | +8.7955e+00 | 5.867018 | 5.2e-11 |
| line2_V0m5 | det-sign change | Fhi | 48.478383 | +1.2514e+00 | 69.650588 | 5.7e-11 |
| line5_delta_F20_V5 | fold | delta | 0.48212921 | +9.6196e+00 | 10.201431 | 4.7e-11 |
| line5_delta_F30_V5 | fold | delta | 1.0183024 | +8.1972e+00 | 26.909997 | 1.3e-10 |
| line5_delta_F40_V2 | fold | delta | 0.36301582 | +8.8749e-01 | 80.897242 | 4.9e-10 |
| line5_delta_F40_V2 | fold | delta | 0.32561428 | +8.8475e-01 | 80.264560 | 4.8e-10 |
| line5_delta_F50_V2 | fold | delta | 0.70474967 | -3.7727e+00 | 113.136021 | 7.8e-10 |
| line5_delta_F50_V2 | fold | delta | 0.10729724 | -1.5452e+00 | 113.029134 | 2.7e-10 |
| line5_delta_F50_V2 | fold | delta | 0.80272634 | -3.0076e+00 | 108.925525 | 2.2e-10 |
| line5_delta_F50_V5 | fold | delta | 0.33541545 | +1.0225e+00 | 73.172365 | 2.0e-10 |
| line5_delta_F50_V5 | fold | delta | 0.077416811 | +1.1511e+00 | 71.284136 | 6.7e-11 |
| m_A_F50_V0 | det-sign change | V0 | -5.787911 | +7.5392e-01 | 68.516601 | 5.1e-11 |
| m_line2_V0m10 | fold | Fhi | 40.466147 | +9.7858e+00 | 0.111395 | 2.8e-13 |
| m_line2_V0m10 | fold | Fhi | 37.326758 | +2.0869e+01 | 3.228497 | 4.9e-13 |
| m_line2_V0m10 | det-sign change | Fhi | 40.44401 | +9.3009e+00 | 0.100692 | 1.0e-12 |
| m_line2_V0m10 | det-sign change | Fhi | 38.030235 | +1.7088e+01 | 0.829594 | 1.3e-12 |
| m_line2_V0m10 | det-sign change | Fhi | 39.317784 | +2.5125e+01 | 10.309531 | 1.1e-11 |
| m_rep40_A_F50_V0 | det-sign change | V0 | -7.9805686 | +1.1982e+01 | 47.576840 | 1.2e-12 |
| m_rep40_line2_V0m10 | fold | Fhi | 40.466684 | +9.7014e+00 | 0.111385 | 2.0e-13 |
| m_rep40_line2_V0m10 | fold | Fhi | 37.660844 | +1.8864e+01 | 1.523779 | 1.1e-13 |
| m_rep40_line2_V0m10 | det-sign change | Fhi | 40.456311 | +9.3640e+00 | 0.103860 | 2.5e-13 |
| m_rep40_line2_V0m10 | det-sign change | Fhi | 37.764935 | +1.8944e+01 | 2.095549 | 4.6e-13 |
| m_rep40_line2_V0m10 | det-sign change | Fhi | 45.648943 | +2.6267e+01 | 21.819210 | 4.8e-13 |
| rep40_branchA_F50_V0_to_m9 | fold | V0 | -1.9239535 | -1.2182e+00 | 114.943642 | 2.6e-11 |


==> anc/results/line0_summary.md <==
# Line 0 summary (2026-09-12 21:37, commit ad13e22)

P0: V0=-1.0, Fhi=1.0, eta_i=0.2 (X_lo=0.04), X_hi=1.0, h=0.01

Probe points (X, eta): (0.5, 0.0), (0.5, 0.4), (0.25, 0.4), (0.75, -0.4)

## eta_c = 0.6

| grid | its | R_inf | compat | sv_min flux-form | sv_min Pi0-form | F(.5,.4) | U(.5,.4) | max abs U | torque_hi | time |
|---|---|---|---|---|---|---|---|---|---|---|
| 16x8 | 4 | 5.2e-12 | -1.4e-07 | 2.2e-08 | 1.3e-07 | 1.142391236 | +0.007414339 | 0.03905063 | 0.83554251 | 0.9s |
| 24x12 | 6 | 2.4e-11 | -6.6e-11 | 6.8e-11 | 8.4e-11 | 1.141145197 | +0.007428179 | 0.03858697 | 0.83595644 | 1.6s |
| 32x16 | 10 | 5.8e-11 | -3.2e-14 | 3.1e-13 | 1.9e-12 | 1.141073855 | +0.007428784 | 0.03903271 | 0.83597306 | 2.7s |
| 40x20 | 4 | 2.7e-10 | -2.2e-16 | 1.8e-15 | 1.8e-14 | 1.141070502 | +0.007428788 | 0.03891021 | 0.83597372 | 2.4s |
| 48x24 | 40 | 7.0e-10 | +4.4e-16 | 1.2e-17 | 5.6e-17 | 1.141070366 | +0.007429953 | 0.03903371 | 0.83597374 | 40.2s |

Max relative change of the recorded scalars between successive grids (accept < 1e-6):

- 16x8 -> 24x12: max rel change 1.9e-03 (U_p1); F(.5,.4) 1.1e-03, U(.5,.4) 1.9e-03, torque_hi 5.0e-04
- 24x12 -> 32x16: max rel change 1.1e-04 (F_p2); F(.5,.4) 6.3e-05, U(.5,.4) 8.1e-05, torque_hi 2.0e-05
- 32x16 -> 40x20: max rel change 2.9e-06 (F_p1); F(.5,.4) 2.9e-06, U(.5,.4) 6.2e-07, torque_hi 7.9e-07
- 40x20 -> 48x24: max rel change 1.6e-04 (U_p1); F(.5,.4) 1.2e-07, U(.5,.4) 1.6e-04, torque_hi 3.1e-08

## eta_c = 0.8

| grid | its | R_inf | compat | sv_min flux-form | sv_min Pi0-form | F(.5,.4) | U(.5,.4) | max abs U | torque_hi | time |
|---|---|---|---|---|---|---|---|---|---|---|
| 16x8 | 4 | 9.1e-12 | -4.1e-06 | 4.8e-07 | 1.5e-06 | 1.142391162 | +0.007415178 | 0.05224854 | 0.83554151 | 0.4s |
| 24x12 | 8 | 1.3e-11 | -9.6e-09 | 7.6e-09 | 2.5e-08 | 1.141145197 | +0.007428180 | 0.05161227 | 0.83595644 | 1.1s |
| 32x16 | 6 | 7.8e-11 | -2.3e-11 | 1.8e-10 | 4.6e-10 | 1.141073855 | +0.007428784 | 0.05220442 | 0.83597306 | 1.8s |
| 40x20 | 5 | 2.6e-10 | -5.6e-14 | 5.2e-12 | 6.2e-12 | 1.141070502 | +0.007428807 | 0.05204242 | 0.83597372 | 2.9s |
| 48x24 | 8 | 3.8e-10 | +1.1e-16 | 1.7e-13 | 6.7e-15 | 1.141070364 | +0.007428808 | 0.05220438 | 0.83597374 | 9.0s |

Max relative change of the recorded scalars between successive grids (accept < 1e-6):

- 16x8 -> 24x12: max rel change 2.0e-01 (Pi0_at_04); F(.5,.4) 1.1e-03, U(.5,.4) 1.8e-03, torque_hi 5.0e-04
- 24x12 -> 32x16: max rel change 1.4e-03 (Pi0_at_04); F(.5,.4) 6.3e-05, U(.5,.4) 8.1e-05, torque_hi 2.0e-05
- 32x16 -> 40x20: max rel change 5.4e-04 (Pi0_at_04); F(.5,.4) 2.9e-06, U(.5,.4) 3.1e-06, torque_hi 7.9e-07
- 40x20 -> 48x24: max rel change 3.7e-05 (Pi0_at_04); F(.5,.4) 1.2e-07, U(.5,.4) 1.2e-07, torque_hi 3.1e-08

## eta_c = 0.9

| grid | its | R_inf | compat | sv_min flux-form | sv_min Pi0-form | F(.5,.4) | U(.5,.4) | max abs U | torque_hi | time |
|---|---|---|---|---|---|---|---|---|---|---|
| 16x8 | 5 | 7.2e-12 | -2.8e-05 | 5.6e-07 | 2.5e-06 | 1.142390995 | +0.007421413 | 0.05890987 | 0.83553529 | 0.3s |
| 24x12 | 7 | 2.0e-11 | -1.6e-07 | 8.5e-08 | 3.8e-08 | 1.141145195 | +0.007428200 | 0.05817652 | 0.83595640 | 1.0s |
| 32x16 | 9 | 4.4e-11 | -9.9e-10 | 5.8e-09 | 1.6e-09 | 1.141073855 | +0.007428784 | 0.05884101 | 0.83597306 | 2.4s |
| 40x20 | 6 | 1.6e-10 | -5.9e-12 | 4.1e-10 | 8.6e-11 | 1.141070502 | +0.007428807 | 0.05865967 | 0.83597372 | 3.7s |
| 48x24 | 8 | 3.3e-10 | -3.6e-14 | 3.4e-11 | 4.1e-12 | 1.141070364 | +0.007428808 | 0.05884094 | 0.83597374 | 8.9s |

Max relative change of the recorded scalars between successive grids (accept < 1e-6):

- 16x8 -> 24x12: max rel change 3.2e+00 (Pi0_at_04); F(.5,.4) 1.1e-03, U(.5,.4) 9.1e-04, torque_hi 5.0e-04
- 24x12 -> 32x16: max rel change 1.1e-01 (Pi0_at_04); F(.5,.4) 6.3e-05, U(.5,.4) 7.9e-05, torque_hi 2.0e-05
- 32x16 -> 40x20: max rel change 1.4e-02 (Pi0_at_04); F(.5,.4) 2.9e-06, U(.5,.4) 3.1e-06, torque_hi 7.9e-07
- 40x20 -> 48x24: max rel change 1.0e-02 (Pi0_at_04); F(.5,.4) 1.2e-07, U(.5,.4) 1.1e-07, torque_hi 3.1e-08

## eta_c = 1.0

| grid | its | R_inf | compat | sv_min flux-form | sv_min Pi0-form | F(.5,.4) | U(.5,.4) | max abs U | torque_hi | time |
|---|---|---|---|---|---|---|---|---|---|---|
| 16x8 | 6 | 6.6e-12 | +1.7e-02 | 1.1e-08 | 3.4e-06 | 1.142316031 | +0.002515893 | 0.06579848 | 0.83995182 | 0.6s |
| 24x12 | 9 | 1.8e-11 | +7.3e-04 | 1.1e-09 | 3.3e-08 | 1.141162125 | +0.007313938 | 0.06478829 | 0.83614066 | 1.2s |
| 32x16 | 10 | 7.3e-11 | +2.9e-05 | 2.3e-10 | 4.1e-09 | 1.141073858 | +0.007425730 | 0.06551818 | 0.83598030 | 2.7s |
| 40x20 | 7 | 2.6e-10 | +1.2e-06 | 6.8e-11 | 2.5e-10 | 1.141070489 | +0.007428692 | 0.06531764 | 0.83597400 | 4.5s |
| 48x24 | 8 | 4.0e-10 | +4.8e-08 | 2.5e-11 | 1.1e-11 | 1.141070364 | +0.007428804 | 0.06551791 | 0.83597375 | 9.2s |

Max relative change of the recorded scalars between successive grids (accept < 1e-6):

- 16x8 -> 24x12: max rel change 1.3e+00 (Pi0_at_04); F(.5,.4) 1.0e-03, U(.5,.4) 6.6e-01, torque_hi 4.6e-03
- 24x12 -> 32x16: max rel change 2.9e+01 (Pi0_at_04); F(.5,.4) 7.7e-05, U(.5,.4) 1.5e-02, torque_hi 1.9e-04
- 32x16 -> 40x20: max rel change 9.8e-01 (Pi0_at_04); F(.5,.4) 3.0e-06, U(.5,.4) 4.0e-04, torque_hi 7.5e-06
- 40x20 -> 48x24: max rel change 3.1e-01 (Pi0_at_04); F(.5,.4) 1.1e-07, U(.5,.4) 1.5e-05, torque_hi 2.9e-07

## Conditioning: sigma_min / sigma_max of the Jacobian (flux-prescribed, gauge-pinned | Pi0-prescribed direct)

| grid | eta_c=0.6 | eta_c=0.8 | eta_c=0.9 | eta_c=1.0 |
|---|---|---|---|---|
| 16x8 | 2e-08 / 1e-07 | 5e-07 / 1e-06 | 6e-07 / 3e-06 | 1e-08 / 3e-06 |
| 24x12 | 7e-11 / 8e-11 | 8e-09 / 3e-08 | 9e-08 / 4e-08 | 1e-09 / 3e-08 |
| 32x16 | 3e-13 / 2e-12 | 2e-10 / 5e-10 | 6e-09 / 2e-09 | 2e-10 / 4e-09 |
| 40x20 | 2e-15 / 2e-14 | 5e-12 / 6e-12 | 4e-10 / 9e-11 | 7e-11 / 3e-10 |
| 48x24 | 1e-17 / 6e-17 | 2e-13 / 7e-15 | 3e-11 / 4e-12 | 2e-11 / 1e-11 |

## Cross-eta_c consistency (values must agree: the solution cannot depend on where the outflow ends are cut)

- 16x8: spread over all eta_c: F(.5,.4) 7.5e-05, U(.5,.4) 4.9e-03; over eta_c < 1 only: F 2.4e-07, U 7.1e-06
- 24x12: spread over all eta_c: F(.5,.4) 1.7e-05, U(.5,.4) 1.1e-04; over eta_c < 1 only: F 2.8e-09, U 2.2e-08
- 32x16: spread over all eta_c: F(.5,.4) 2.7e-09, U(.5,.4) 3.1e-06; over eta_c < 1 only: F 8.7e-12, U 9.6e-11
- 40x20: spread over all eta_c: F(.5,.4) 1.3e-08, U(.5,.4) 1.2e-07; over eta_c < 1 only: F 2.3e-11, U 1.9e-08
- 48x24: spread over all eta_c: F(.5,.4) 1.4e-09, U(.5,.4) 1.1e-06; over eta_c < 1 only: F 1.4e-09, U 1.1e-06

## eta_c dependence at the finest grid (values at the probe points, which lie inside every range)

| eta_c | F(.5,0) | F(.5,.4) | U(.5,.4) | U(.25,.4) | torque_hi | Pi0(0.4)-Pi0(0) |
|---|---|---|---|---|---|---|
| 0.6 | 1.141442369 | 1.141070366 | +0.007429953 | -0.015880327 | 0.83597374 | +0.22097874 |
| 0.8 | 1.141442369 | 1.141070364 | +0.007428808 | -0.015881729 | 0.83597374 | +0.22098284 |
| 0.9 | 1.141442369 | 1.141070364 | +0.007428808 | -0.015881729 | 0.83597374 | +0.22078069 |
| 1.0 | 1.141442363 | 1.141070364 | +0.007428804 | -0.015881733 | 0.83597375 | -2.16024903 |


==> anc/results/line5_slopes.md <==
# Linear response dU(X_mid,0)/d delta at delta = 0

| V0 | Fhi | slope |
|---|---|---|
| -5 | 1 | +1.921336e-01 |
| -5 | 2 | +7.663786e-01 |
| -5 | 5 | +4.669018e+00 |
| -5 | 10 | +1.455194e+01 |
| -5 | 20 | +2.833420e+00 |
| -5 | 30 | +3.468522e-01 |
| -5 | 40 | -1.923252e+00 |
| -5 | 50 | +9.582376e+00 |
| -2 | 1 | +1.679427e-01 |
| -2 | 2 | +6.434448e-01 |
| -2 | 5 | +2.895481e+00 |
| -2 | 10 | +3.322927e+00 |
| -2 | 20 | -1.014424e+00 |
| -2 | 30 | -2.691653e+00 |
| -2 | 40 | -2.895050e-01 |
| -2 | 50 | -1.042262e+00 |
| -1 | 1 | +1.150269e-01 |
| -1 | 2 | +4.399555e-01 |
| -1 | 5 | +2.017616e+00 |
| -1 | 10 | +3.058068e+00 |
| -1 | 20 | +6.898664e-01 |
| -1 | 30 | -1.328823e+00 |
| -1 | 40 | -2.224806e+00 |
| -1 | 50 | -2.308953e+00 |


==> anc/results/line5_slopes_fullrange.md <==
# Linear response dU(X_mid,0)/d delta at delta = 0

| V0 | Fhi | slope |
|---|---|---|
| -5 | 1 | +1.830707e-01 |
| -5 | 2 | +7.292886e-01 |
| -5 | 5 | +4.431660e+00 |
| -5 | 10 | +1.380096e+01 |
| -5 | 20 | -6.534510e+00 |
| -5 | 30 | -7.014815e+00 |
| -5 | 40 | -9.318393e+00 |
| -5 | 50 | -1.693050e+01 |
| -2 | 1 | +1.613740e-01 |
| -2 | 2 | +6.175855e-01 |
| -2 | 5 | +2.773211e+00 |
| -2 | 10 | +3.182001e+00 |
| -2 | 20 | -8.199359e-01 |
| -2 | 30 | -2.798863e+00 |
| -2 | 40 | -3.942157e+00 |
| -2 | 50 | -4.729950e+00 |
| -1 | 1 | +1.108740e-01 |
| -1 | 2 | +4.237978e-01 |
| -1 | 5 | +1.941220e+00 |
| -1 | 10 | +2.940611e+00 |
| -1 | 20 | +7.090808e-01 |
| -1 | 30 | -9.451027e-01 |
| -1 | 40 | -1.869955e+00 |
| -1 | 50 | -2.397121e+00 |


==> anc/results/replicas.md <==
# 32x16 versus 40x20 replicas (interpolated in the parameter)

| line | max diff U_eta(X_mid,0) / max abs | max diff torque_hi / max abs | overlap range |
|---|---|---|---|
| line1_neg | 4.7e-03 | 6.0e-01 | [-20.4, -1] |
| line1_pos | 5.2e-03 | 4.7e-05 | [-1, 20] |
| line2_V0m1 | 6.6e-03 | 2.9e-04 | [1, 50.1] |
| line2_V0m1_to120 | 8.8e-03 | 6.4e-04 | [50, 64.5] |
| line2_V0m2 | 2.1e-01 | 1.6e-02 | [1, 40.4] |
| line3_etai_in | 1.1e-03 | 6.7e-03 | [0.0498, 0.2] |
| line4_h | 7.3e-07 | 2.3e-06 | [0.01, 0.202] |
| line5_delta_F1_V1 | 8.6e-04 | 3.2e-05 | [0, 1.02] |
| line6_Xhi_up | 1.6e-04 | 6.3e-05 | [1, 2.02] |


==> anc/results/stability_report.md <==
# Level 2 on the annulus: is the self-similar swirl an attractor of the collapse?  (14 Sep 2026, evening; Nexus)

Code `annulus_stability.py`, tests `tests_stability.py` (fixed point of the march, mass matrix, march rate = leading
eigenvalue to 0.2%, attractor at the reference point).  Dynamic rescaling: with s = -ln q (one unit = one e-fold of
collapse), d/dt (q^b F(X, eta, s)) = q^{b-1}(T_b F + L^{-1} F_s), so the leading-order system becomes
L^{-1} F_s + R_theta = 0, L^{-1} U_s + R_z = 0 with continuity, radial balance, wall data and gauge as constraints.  Steady
states are the profiles of the sweep.  Spectrum: generalized eigenproblem sigma M v = -J v (M the mass matrix, J the
complex-step Jacobian; sigma in units of e-folds of collapse, Re > 0 growing).  March: BDF2, one Jacobian per step.
Base states by natural continuation (inflow first along F_hi = 1, then swirl along the line of fixed inflow, then the
asymmetry datum); 32x16 with 40x20 checks; mapped grid (xmap -4) at |V_0| >= 8.

## Results (leading eigenvalue sigma_1, its parity, second eigenvalue; march rate along the leading eigenvector)

| point (V_0, F_hi, delta) | grid | max|U| | sigma_1 | mode 1 | sigma_2 (mode) | march |
|---|---|---|---|---|---|---|
| reference (-1, 1, 0) | 32x16 / 40x20 / 20x10 | 0.07 | -6.987 / -6.988 / -6.987 | odd (symmetry-breaking) | -7.55 (even) | -7.04 |
| (-1, 50, 0) | 40x20 | 25.6 | -7.084 | odd | -14.2 | -7.14 |
| (-1, 10, 0.5) | 32x16 | 6.8 | -6.43 | even | -9.6 | -6.47 |
| (-2, 20, 0.5) | 32x16 | 16.0 | -10.98 +- 0.97i | odd pair | | -12.2 |
| (-5, 20, 0) | 32x16 | 23.3 | -8.50 | even | -12.2 | -8.60 |
| (-5, 20, 0.3) | 32x16 | 24.9 | -7.24 | even | -11.7 | -7.30 |
| (-5, 50, 0) | 32x16 | 38.6 | -2.42 | odd | -4.83 | -2.43 |
| (-20, 1, 0) | 32x16 | 0.01 | -84.3 | even | -84.7 | |
| (+10, 1, 0) outflow | 32x16 | 0.00 | -40.2 | odd | -51.9 | |
| (+30, 1, 0) outflow | 32x16 plain / xmap -4 | 0.00 | -124 +- 219i | odd pair | | (xmap +4 gives a spurious +336 +- 2046i: outer-wall map artefact) |
| (-12, 40, 0) | 32x16 | 36.0 | -28.8 | odd | -31.2 | |
| (-9, 25, 0) | 32x16 | 24.5 | -17.3 | odd | -19.0 (even) | |
| (-9, 32, 0); fold at 33.01 | 32x16 | 46.2 | -6.80 | odd | -8.76 (even) | |
| (-10, 30, 0); fold at 40.47 | 32x16 | 29.1 | -20.97 | odd | -23.3 (even) | -23.4 |
| (-10, 35, 0) | 32x16 | 41.6 | -18.33 | odd | -21.0 (even) | -19.7 |
| (-10, 38, 0) | 32x16 | 51.6 | -14.14 | odd | -17.5 (even) | -14.7 |
| (-10, 39.5, 0) | 32x16 | 58.0 | -8.51 | odd | -11.8 (even) | -8.60 |
| (-10, 40.0, 0) | 32x16 | 60.8 | -5.22 | odd | -7.90 (even) | |
| (-10, 40.3, 0) | 32x16 | 63.2 | -2.32 | odd | -4.42 (even) | |
| (-10, 20, 0) | 32x16 | 12.2 | -23.9 | odd | -25.3 (even) | |
| (-12, 55, 0) | 32x16 | 76.8 | -22.4 | odd | -26.7 (even) | |
| (-1, 10 / 30 / 50 / 120, 0) | 32x16 | 4.3 / 14 / 25 / 66 | -8.00 / -7.99 / -7.12 / -6.43 | odd | | |
| (-2, 20, 0) | 32x16 | 11.8 | -11.0 | odd pair | -13.1 (even) | |
| (-3, 60, 0) | 32x16 | 37.9 | -6.09 | odd | -9.00 | |
| (-4, 60, 0) | 32x16 | 41.7 | -3.84 | odd | -4.97 | |
| (-5, 60 / 65 / 68 / 70 / 72 / 74 / 76 / 80, 0) | 32x16 | 46-59 | -0.77 / -0.36 / -0.20 / -0.12 / -0.055 / -0.015 / +0.005 / -0.017 | odd | -2.7 ... -2.2 (even) | odd march at 80: decay -0.05/e-fold |
| (-5, 70 / 75, 0) | 40x20 | 52 / 56 | -1.02 / -0.54 | odd | -3.5 / -3.1 (even) | |

## What it says

1. **The self-similar swirl between porous walls is an attractor of the collapse everywhere it exists as a smooth
   branch**: every leading eigenvalue is negative, from -7 e-folds^-1 at the reference point (grid-converged to four
   digits: 20x10, 32x16, 40x20 agree) to -84 at inflow 20; asymmetric wall data (delta up to 0.5) do not change this.
   A perturbation decays by e in a seventh of an e-fold of collapse at the reference point.  The march confirms
   the spectrum: fitted decay rates agree with sigma_1 to 1% wherever the linear window is resolved.
2. **The least-damped mode is the symmetry-breaking one** (odd swirl, even axial velocity) at weak and moderate
   inflow; only at inflow 5 with moderate swirl and at strong inflow does the symmetric mode lead.
3. **The fold is a saddle-node of the symmetric branch, seen independently in the spectrum**: along V_0 = -10 the
   symmetric mode's eigenvalue follows sigma_even = -C sqrt(F* - F) with C = 11.5-12 and F* = 40.47 (-11.8, -7.9,
   -4.4 at F_hi = 39.5, 40.0, 40.3).  Same ordering on the V_0 = -9 line (fold 33.01).
4. **The symmetry-breaking mode runs ahead of the fold**: -8.5, -5.2, -2.3 at 39.5, 40.0, 40.3, extrapolating to zero
   just beyond F* (about 40.6 on a linear extrapolation).  So the returning sheet is expected to break the reflection
   symmetry almost immediately after the fold.  This explains the determinant sign changes the sweep recorded within
   0.1 of the fold (flagged then as "near-singular at the fold, not independent branch points") and is a plausible
   reason the returning sheet never converged in eta: the symmetric collocation was following a sheet that is
   unstable to an odd mode.  For the experiment: past the critical swirl the flow should lose its reflection
   symmetry about the mid-plane, i.e. develop a net axial flow.
5. **At moderate inflow the symmetry-breaking mode crosses zero without a fold (V_0 = -6).** Along V_0 = -6 the odd
   eigenvalue is -5.3, -4.0, -3.6, -2.9 at F_hi = 40, 45, 50, 55 (40x20; -4.4 at 50 on 48x24) and POSITIVE at 60 on every
   grid tried: +2.28 (32x16), +0.72 (40x20), +2.30 (48x16), +2.30 (64x16), +0.94 (56x28); +3.0 / +3.1 at 80 (32x16 / 40x20).
   Refining in X leaves the value unchanged to three digits; refining in eta changes its size (2.3 -> 0.7-0.9) but not
   its sign.  The symmetric mode stays damped throughout (-1.3 to -8.1).  So the profile at inflow 6 loses stability
   to an asymmetric state (net axial flow through the dividing plane) at a critical swirl F_c(-6) in (55, 60), well
   below any fold of the symmetric branch (48x24 bracket at 55/60/65/70 and 56x28 at 50/55 running, array nsstab12).
   The sweep's determinant sign changes at (F_hi, V_0) = (41.1, -7) and (38.6, -8), which it recorded as a "receding
   artefact", are the same boundary: F_c(V_0) rises from the fold near |V_0| ~ 9 (where the odd mode leads the
   saddle-node) through (-8, 38.6), (-7, 41.1), (-6, 55-60) to a nose near V_0 ~ -5.5.
   **At V_0 = -5 the nose is not resolved.**  The odd mode only approaches neutrality (-0.12 at 70 on 32x16; -0.5 at 75
   on 40x20; -0.465 at 90 on 48x16 and 64x16, X-converged), but on 48x24 a complex SYMMETRIC pair leads instead:
   -0.58 +- 7.9i at 75 and +2.46 +- 5.0i at 90, i.e. an oscillatory symmetric instability that appears only with
   24 eta nodes.  Whether that pair is real (a Hopf bifurcation of the symmetric profile near the nose) or an
   outflow-boundary artefact of the eta discretisation (as the xmap +4 outflow pair was) is being tested at
   40x28 / 48x32 (array nsstab14).  The nonlinear odd-seeded march at (-6, 60) grows as the spectrum says (40 -> 204 in
   |dy| by s = 24 with a 1e-2 seed); the 1e-2-seed long marches stalled at s = 2 (Newton failure at fixed step,
   |R| 25-2000, now fixed by step halving); 1e-3-seed marches with trajectory output are running (nsstab13).
   **The asymmetric attractor exists (40x20):** the 1e-2 odd-seeded march at (-6, 60), ds 0.02, converged by s ~ 30-50 to
   a STEADY asymmetric profile: |R| 9.2e-9, U(X_mid, 0) = +0.480 (symmetric: 0), odd part of F 4.5%, max|U| 50.1 (vs
   49.8).  So the pitchfork at F_c(-6) is supercritical: the collapse selects an asymmetric self-similar swirl with net
   axial flow through the dividing plane, and does not lose self-similarity.  (Polished asymmetric states and their
   spectra on 32x16 / 40x20 / 40x28 / 48x24: array nsstab15.)
   Seed independence and stability of the asymmetric state (40x20): the 1e-3 odd seed converges to the SAME state,
   U(X_mid, 0) = +0.4796 (1e-2 seed: +0.480), odd F 4.46%, even U 6.0%, polished residual at floor; its leading
   eigenvalues are -0.80 +- 2.28i, -4.56 +- 15.8i: the asymmetric self-similar swirl is itself an attractor (lightly
   damped, oscillatory approach).  The control march at (-6, 55) returns to the symmetric state (decay, |dy| 4.6 -> 4e-10).
   At V_0 = -6.5 (40x20): +0.25 at 55, +2.79 at 60 (F_c ~ 54.5); the continued steady states are symmetric to 1e-12
   (recorded), so the crossings are not continuation artefacts.
   On 48x24 the odd-seeded march DECAYS back to the symmetric state (|dy| 5.6 -> 1e-7 by s = 6.5), in agreement with
   that grid's damped pair: each grid is self-consistent (spectrum = march), so the marches add no information about the
   continuum limit; only the eta sequence does.  Array nsstab16 (NX 32, NE 32-48) failed in the continuation at
   F_hi = 38-45 with the plain Newton (tol 1e-10): diagnosis = residual round-off floor above the tolerance at NE >= 32
   (Chebyshev D_eta ~ NE^2); resubmitted as nsstab16b with the floor-aware symmetric-subspace Newton fallback.
   (-5, 75) at 48x32: odd -0.71, even -0.22 +- 6.0i: damped, but the leading eigenvalue is now within 0.2 of zero.
   (-7, 44) at 40x20: odd -1.63 +- 8.8i, even -2.77: STABLE, i.e. the sweep's det flip at (41.1, -7) on 32x16 is not
   reproduced by the 40x20 spectrum at 44 (36 and 40 running).
   V_0 = -7 / -8 on finer grids (nsstab17): (-8, 36) 40x20 odd -4.4 +- 11.3i, (-8, 39.5) -0.72 +- 11.7i, (-7, 44) 40x20
   -1.63 +- 8.8i, (-7, 40) 40x28 odd -10.8 (!), even -4.65.  The sweep's 32x16 det flips at (41.1, -7), (38.6, -8) are
   NOT reproduced: the odd mode there is a damped complex pair (a pair cannot flip det), and NE 28 damps it further.
   So the symmetry-breaking crossing is confined, on the grids that agree, to inflows ~5-6.5.  The paper's boundary
   sentence was rewritten accordingly.  (-10, 40) at 32x32 mapped: odd -5.28, even -7.92 = the 32x16 / 48x24 values:
   the fold region is eta-converged even at NE 32, the moderate-inflow odd mode is the only slowly converging quantity.
   (-6.5, 55): +0.25 (40x20) and +1.00 (40x28): NE 20 and 28 agree on the sign at inflow 6.5.  (-7, 36/40) 40x20: odd
   -5.6 +- 9.4i / -2.8 +- 9.6i (even -4.3 / -3.3); (-8, 39.5) plain and mapped grids agree to 3 digits (X-converged).
   The 40x28 march at (-6, 60) failed in the continuation exactly at F_hi = 55.0, where sigma_odd = -0.002 on that grid
   (singular Jacobian at the pitchfork): resubmitted with the symmetric-subspace Newton fallback.
   eta sequence at (-6, 55) so far: NE 20 -2.90, 24 -3.37 +- 4.9i, 28 -0.002, 32 -1.05 (all NX-independent).
   **The cause of the slow eta convergence (found 15 Sep 03:10): a sonic line of the eta transport near eta = +-1.**
   In the inner half of the annulus (X 0.04-0.52) the axial velocity at |eta| near 1 is directed TOWARD the mid-plane
   (U ~ -30 for eta > 0), so the coefficient of F_eta in the theta equation, c = D eta + U (1 - eta^2), is negative
   over most of the half-domain and turns positive only in a layer 1 - eta^2 ~ D/|U| ~ 0.016 (eta* ~ 0.992) next to
   the outflow boundary.  The characteristics diverge from eta*: it is a regular singular point of the first-order
   eta operator, the steady profile converges algebraically there (max|U| drifts by 1% between NE 20 and 40) and the
   linearised operator carries a family of power-law modes (1 - eta/eta*)^gamma(sigma) that a grid without nodes
   inside the layer represents by grid-dependent eigenvalues.  Chebyshev's first interior node is at 1 - cos(pi/NE) =
   0.012, 0.0077, 0.0063, 0.0048, 0.0031 for NE 16, 20, 24, 28, 40: NE <= 28 have no node in the layer, NE 32-40 one.
   At V_0 = -10 (fold region) the inflow drives the axial flow outward near the walls and c does not reverse: that is
   why those eigenvalues converged at NE 16.
   **NE 40 results (chain restarts and array 16b agree to 3 digits, validating the interpolated restart):**
   (-6, 55): odd -3.355 (even -3.83 +- 6.2i); (-6, 60): odd -3.513, even -1.57 +- 5.2i; (-6.5, 55): odd -1.467.  ALL
   DAMPED.  The 'symmetry-breaking crossing' at inflow 6-6.5 seen at NE 16-28 (and its asymmetric attractor on 40x20)
   is an under-resolution artefact of the sonic layer.  Open: (-6, 80) is still +4.24 at NE 32 (chain to NE 80 running),
   (-5.5, 70) and (-5, 90) chains running; eta-mapped grids (--emap, tanh clustering at both ends, array nsstab19)
   as the independent check.  The paper's stability subsection must be rewritten once NE 56 confirms.
   Eigenvector structure at NE 40 (saved modes): the leading modes at (-6, 55/60) and (-6.5, 55) peak at X = 0.077
   (inner-wall region) and at |eta| = 0.988-0.997, i.e. INSIDE the sonic layer, with 28-31% of their F-energy in
   |eta| > 0.98 (1% of the domain): they are sonic-layer modes, which is why their eigenvalues track the layer's resolution.
   NE 56 (plain Chebyshev, chains): (-6, 55) all damped (odd -3.61, smooth U-dominated mode peaking at eta -0.28);
   (-6, 60) odd -5.30 but an EVEN REAL +7.69 appears; (-5.5, 70) even real +2.07 (NE 40: +2.76).  Both growing modes
   peak at the node just inside the sonic layer (X 0.077, 1 - eta = 0.014) and their eta profile there is a node-to-node
   SAWTOOTH ([0.63 0.25 0.73 0.32 1.0 0.57 ...]): grid-scale oscillations of a marginally resolved layer, i.e. numerical
   artefacts, not physical modes.  Plain Chebyshev with 3 nodes in the layer is not enough; the tanh-mapped eta grid
   (array nsstab19: emap 1.5 / 2.0 at NE 28 / 40) puts 5-10 smooth nodes in the layer and is the decisive test.
   **04:00: the mapped grids do NOT converge either.**  emap 2.0 (5+ nodes in the layer) at NE 28: (-6, 55) odd +3.23,
   (-6, 60) odd +3.90; emap 1.5 at (-6, 60): odd -0.26.  Plain NE 64: (-6, 60) even +4.98 real, (-6, 55) and (-6.5, 55)
   all damped.  Collecting (-6, 60): NE 16 +2.28, 20 +0.72, 24 -2.7+-4.6i, 28 +0.94, 32 +3.14, 40 -3.51 (even -1.6+-5.2i),
   48 -1.76, 56 even +7.69, 64 even +4.98, emap1.5/28 -0.26, emap2/28 +3.90.  The leading eigenvalue scatters over
   [-3.5, +7.7] with no trend, however the sonic layer is resolved, while the base state converges (max|U| 50.4-51.5).
   Working hypothesis: the linearised operator has a CONTINUOUS spectrum generated at the sonic line (power-law modes
   |eta - eta*|^gamma(sigma) admissible for a half-plane of sigma), and the discrete eigenvalues of any grid sample it
   at grid-dependent places.  Tests submitted: emap-2 chains to NE 56/80 at (-6, 55/60); cheap eta sequences at (-6, 40)
   (plain and emap 2, NE 16-56, NX 24) and at (-2, 10) (emap 2, NE 8-40) to see whether the scatter appears wherever a
   sonic line exists or only at strong swirl (array nsstab20).  The reference point (-1, 1) converged to 4 digits on
   every grid including emap 2 / NE 40, so the phenomenon is not universal.
   Eigenvalue clouds at (-6, 60) (results/figs/cloud_V-6_F60.png): not only the leading eigenvalue but the whole leading
   spectrum differs from grid to grid (2nd eigenvalue: -1.3+-13.5i, -4.5+-15.3i, -4.6, -8.0, -4.0, -1.6+-10.4i, -6.4 ... for
   NE 16, 20, 24, 28, e1.5/28, e2/28, 32), whereas at the reference point every grid agrees to four digits.
   **Cheap eta sequences (NX 24, array nsstab20), 04:30:**  (-2, 10) with emap 2, NE 8/16/24/40: leading eigenvalue
   -9.36, -9.40, -9.41, -9.41 (+-2.4i), max|U| 6.24/6.21/6.21/6.21: CONVERGED (sonic line at eta 0.92, |U| ~ 5).
   (-6, 40) plain NE 16/24/32: lead -5.16 / -4.21 / -6.28, odd -5.3 / -6.7 / -10.5, max|U| 34.06 / 33.61 / 34.28;
   emap 2 NE 16/24/32: lead -3.1 / +1.9 / -6.3, max|U| 33.4 / 34.5 / 35.2.  NOT converged, and the STEADY STATE
   itself scatters by 3-5% in max|U| between eta grids.  So the trouble sets in between |U| ~ 6 and |U| ~ 34 and is
   a property of the steady profile problem with an interior sonic line at moderate inflow (V_0 ~ -6), not only of the
   eigenproblem; the paper's sweep values there (32x16) carry this uncertainty.  At V_0 = -10 (fold) the states and
   eigenvalues converge on NE 16-32 ALTHOUGH a sonic line is present there too (stored F 40 branch, runs/branchA_F40_V0_to_m20:
   U(eta=1) = -14.6, -18.3, -33.2, -51.4, -67.4 at V_0 = -2, -4, -6, -8, -10; c < 0 over ~40% of the upper half at every
   inflow).  So 'sonic line present' is necessary but not sufficient for the erratic convergence; the distinction is open.
   Local analysis: near the sonic line c'(eta - eta*) F_eta + a0 F = 0 with a0 = A'(1 - 2 eta U) + v0 (v0 = V0/X < 0);
   at X ~ 0.08, |U| ~ 30: a0 ~ 31 - 75 < 0 => the homogeneous solution |eta - eta*|^{-a0/c'} ~ |eta - eta*|^0.7 is bounded
   and admissible => the steady solution is not unique at fixed X (one free constant per side) => grid-dependent
   collocation solutions; at (-2, 10) the exponent is ~1.4 (C^1) and the polynomial solution is not disturbed.  This is
   a hypothesis; a proper treatment (regularity condition at the sonic line, or restoring the axial viscosity there)
   is future work.
   (-6, 40) continued: NE 40 plain -4.55 (odd), emap 2 NE 40 -3.91; max|U| 34.27 vs 34.46.  Full sequence plain NE
   16/24/32/40: lead -5.16/-4.21/-6.28/-4.55; emap 2: -3.15/+1.91/-6.28/-3.91.  Damped except one grid, scatter of
   order 2-3 about a mean near -5: at F 40 the profile is probably an attractor but the eigenvalue is uncertain by +-3.
   (-6, 55) emap 1.5 NE 28: +0.148; (-6, 80) plain NE 28: +0.564 (NE 16/20: +3.0; NE 24: +0.15; NE 32: +4.24).
   **05:00, mapped vs plain at high resolution:** plain NE 80: (-6, 55) lead -3.15 (even), odd -6.4+-2.5i; (-6.5, 55)
   lead -5.17, odd -7.0+-1.6i (all damped).  emap 2.0 NE 40 (7 nodes in the layer): (-6, 55) odd +2.29, (-6.5, 55) odd
   +1.375; emap 1.5 NE 40: (-6, 55) odd +0.19+-8.4i.  (-6, 80) plain NE 40: even +5.33, odd +1.0+-10i.  So the two
   families of grids that both resolve the layer disagree in SIGN at (-6, 55) (mapped: unstable odd, +0.2 .. +3.2;
   plain NE >= 40: damped).  The non-convergence is confirmed at the highest resolutions tried (NE 80 plain, emap 2 / NE 40);
   the moderate-inflow strong-swirl spectrum is not defined by this discretisation and the paper says so.
   Independent nonlinear check: the SYMMETRIC-seeded march at (-6, 60) on 40x20 (1e-2 seed) first decays, then the
   round-off projection on the odd mode takes over and the deviation grows at +0.685 per e-fold (fit window) against
   the eigenvalue +0.720: the eigenproblem and the march agree to 5% on the growing mode.  eta-only refinement at
   (-6, 60): sigma_odd = +2.30 (NE 16, any NX), +0.72 (NE 20), +0.937 (NE 28, both 40x28 and 56x28); X-refinement is
   inert.  BUT 48x24 gives a damped complex odd pair -2.73 +- 4.64i at (-6, 60) (and +0.154 at (-6, 80) against +3.08
   on 40x20), so the eta discretisation is NOT converged for this order-one eigenvalue: NE 16 -> +2.28, 20 -> +0.72,
   24 -> -2.7 +- 4.6i, 28 -> +0.94.  56x28 puts the crossing at F_hi = 55.0 (sigma_odd = -0.002).  The whole leading
   spectrum is X-converged (40x28 = 56x28 to 3 digits; 32x16 = 48x16 = 64x16), so the eta sequence at NX = 32 with
   NE = 25, 32, 33, 36, 40, 48 (array nsstab16) decides.  Note the V_0 = -10 fold approach IS eta-converged (NE 16 vs 24),
   so the difficulty is specific to the moderate-inflow / strong-swirl corner.
   The 32x16 small-seed march at (-6, 60) grows at +2.289 (eigenvalue +2.28) and is still growing at |dy| = 1000
   (U(X_mid,0) = -1.8, odd F 17%) when stopped, whereas on 40x20 the asymmetry saturated at |dy| = 200, U = +0.48:
   the amplitude of the asymmetric state is not grid-converged either (cap now 2|y|; 40x28 and 48x24 marches running).
   The sweep traced the V_0 = -5 and -6 lines only to F_hi = 50, so this region is new.
   **Boundary points at 40x20 (odd real eigenvalue crossing zero):** V_0 = -6.5: -2.59 +- 5.0i at 50, +0.25 at 55
   => F_c(-6.5) ~ 54; V_0 = -6: -2.9 at 55, +0.72 at 60 => F_c(-6) ~ 58; V_0 = -5.5: +0.72, +1.41, +1.62 at 70, 80, 90
   (even mode damped, complex) => F_c(-5.5) < 70, probably ~ 65; V_0 = -5: -0.5 at 75 (40x20), ~0 at 74-80 (32x16),
   -0.47 at 90 (NE 16) => the boundary continues to inflow 5 at a swirl of 80 or more rather than ending in a nose at
   -5.5; the growth rate beyond the boundary is small (order 1 per e-fold) compared with the damping of the other modes.
5b. **Fold approach at 48x24 (mapped grid), V_0 = -10:** odd -8.55 / -2.37 and even -11.84 / -4.44 at F_hi = 39.5 / 40.3,
   against -8.5 / -2.3 and -11.8 / -4.4 on 32x16: the sqrt law and the parity ordering are grid-converged.
6. Outflow: strongly damped and oscillatory (sigma = -124 +- 219i at V_0 = +30); the outer-wall map is not the right
   grid there (spurious growing pair), the plain and inner-wall grids agree.

## Caveats
- Annulus problem only (walls at fixed similarity radii); the axis core is the next target (the same machinery on the
  Cauchy-in-X core needs care with the ill-posed X direction).
- sigma measured on 32x16 (finer grids where stated); near the fold max|U| ~ 60 and the eta resolution is the sweep's
  limitation there; the sqrt law and the parity ordering are robust across the four points and converged at 48x24.
- eta-refinement at V_0 = -5 changes which mode leads (odd real vs symmetric complex pair): treat every statement about
  the nose of the symmetry-breaking boundary near V_0 = -5 as provisional until 40x28 / 48x32 agree.
- Closure of the identities vs amplitude (overnight, 32-parameter annulus): rms 0.0016, 0.0022, 0.0037, 0.059 at c_inf 0.20,
  0.22, 0.25, 0.30 (night_* runs); c 0.35 from the 0.3 warm start failed; 48 eta nodes with filter 28 reproduce 0.0016, filter 30 diverges.
- Growth-rate fits use the window where the deviation is between half its initial value and 1e-6 (above the solver floor).


==> anc/results/sweep_summary.md <==
# Sweep summary (2026-09-13 08:54)

| line | param | grid | from | to (reached) | points | folds | branch pts | stagnated | max R_inf | min sigma_min | time |
|---|---|---|---|---|---|---|---|---|---|---|---|
| A2_Fhi_down | Fhi | 32x16 | 30 | 30.08 | 42 | 1 | 0 | 0 | 3.1e-08 | 3.2e-11 | 1.9 min |
| A2_Fhi_up | Fhi | 32x16 | 30 | 29.6623 | 174 | 1 | 4 | 4 | 4.3e-05 | 5.9e-13 | 7.4 min |
| A2_V0_weak | V0 | 32x16 | -1 | -1.04368 | 21 | 1 | 0 | 0 | 1.1e-07 | 3.3e-10 | 1.0 min |
| A3_Fhi_up | Fhi | 32x16 | 30.08 | 120.089 | 182 | 0 | 1 | 0 | 4.5e-06 | 2.7e-12 | 6.5 min |
| A3_V0_strong | V0 | 32x16 | -1 | -9.16227 | 123 | 2 | 4 | 0 | 3.7e-06 | 2.5e-12 | 4.7 min |
| A3_V0_weak | V0 | 32x16 | -1 | -1.11988 | 23 | 1 | 0 | 0 | 2.3e-07 | 8.4e-10 | 1.1 min |
| A3_delta_F72 | delta | 32x16 | 0 | 0.300531 | 23 | 0 | 0 | 0 | 1.4e-06 | 1.1e-10 | 0.7 min |
| A3_delta_F76 | delta | 32x16 | 0 | -2.00449e-05 | 5 | 1 | 0 | 0 | 2.2e-06 | 1.0e-10 | 0.1 min |
| asymA3_Fhi_down | Fhi | 32x16 | 76 | 59.9013 | 55 | 0 | 0 | 0 | 7.3e-07 | 3.7e-11 | 1.6 min |
| asymA3_Fhi_up | Fhi | 32x16 | 76 | 120.323 | 149 | 2 | 2 | 3 | 9.2e-04 | 7.7e-13 | 4.9 min |
| asymA3_V0_weak (running/failed) | V0 | 32x16 | -1 | 1.45791 | 22 | 1 | 0 | 0 | 7.0e-07 | 5.6e-10 | 1.0 min |
| asymC_Fhi_down | Fhi | 32x16 | 50 | 50.0807 | 35 | 1 | 0 | 0 | 5.6e-06 | 1.6e-12 | 1.8 min |
| asymC_Fhi_up | Fhi | 32x16 | 50 | 121.576 | 67 | 2 | 0 | 0 | 1.5e-05 | 9.0e-14 | 3.2 min |
| asymC_V0_strong | V0 | 32x16 | -5.3 | -5.23458 | 85 | 3 | 1 | 1 | 1.1e-04 | 6.0e-14 | 2.4 min |
| asymC_V0_weak | V0 | 32x16 | -5.3 | -0.448515 | 33 | 0 | 0 | 0 | 5.8e-06 | 1.6e-11 | 1.0 min |
| asymE2_Fhi_down | Fhi | 32x16 | 55.24 | 55.4658 | 17 | 1 | 0 | 0 | 5.6e-08 | 3.7e-11 | 0.7 min |
| asymE_Fhi_down | Fhi | 32x16 | 50 | 50.7827 | 108 | 3 | 0 | 1 | 1.5e-03 | 9.8e-13 | 3.9 min |
| asymE_Fhi_up | Fhi | 32x16 | 50 | 49.1004 | 31 | 1 | 1 | 1 | 2.8e-04 | 5.5e-14 | 1.1 min |
| asymE_V0_strong | V0 | 32x16 | -5.497 | -8.00302 | 32 | 0 | 0 | 0 | 9.6e-09 | 6.5e-12 | 1.0 min |
| asymE_V0_weak | V0 | 32x16 | -5.497 | -0.372103 | 48 | 2 | 0 | 0 | 1.9e-07 | 2.6e-10 | 1.8 min |
| asymE_fold56 | Fhi | 32x16 | 55.4 | 55.2418 | 21 | 1 | 0 | 0 | 3.0e-07 | 1.3e-11 | 0.7 min |
| branchA_F10_V0_to_m20 | V0 | 32x16 | -1 | -20.1885 | 83 | 0 | 0 | 0 | 3.1e-07 | 2.9e-10 | 2.2 min |
| branchA_F20_V0_to_m20 | V0 | 32x16 | -1 | -20.1096 | 100 | 2 | 2 | 0 | 2.0e-06 | 8.6e-13 | 2.9 min |
| branchA_F30_V0_to_m20 | V0 | 32x16 | -1 | -0.969624 | 22 | 1 | 0 | 0 | 4.3e-08 | 5.0e-11 | 0.8 min |
| branchA_F40_V0_to_m20 | V0 | 32x16 | -1 | -0.79517 | 262 | 17 | 28 | 0 | 6.7e-05 | 2.9e-12 | 13.2 min |
| branchA_F50_V0_to_m20 | V0 | 32x16 | -1 | -0.895382 | 224 | 19 | 12 | 3 | 1.6e-02 | 1.6e-14 | 7.9 min |
| branchB_Fhi_down | Fhi | 32x16 | 50 | 50.8138 | 76 | 1 | 0 | 0 | 1.8e-07 | 2.6e-11 | 2.2 min |
| branchB_Fhi_up | Fhi | 32x16 | 50 | 49.4077 | 42 | 1 | 0 | 2 | 4.1e-03 | 1.3e-11 | 1.2 min |
| branchB_V0_toward_m1 | V0 | 32x16 | -2 | -0.356761 | 11 | 0 | 0 | 0 | 6.2e-08 | 8.0e-10 | 0.3 min |
| branchB_V0_toward_m5 | V0 | 32x16 | -2 | -6.03756 | 24 | 0 | 1 | 0 | 1.4e-07 | 2.9e-10 | 0.7 min |
| branchB_delta | delta | 32x16 | 0 | -0.0822058 | 47 | 3 | 0 | 0 | 2.7e-07 | 1.5e-11 | 2.1 min |
| branchB_delta_V5p5 | delta | 32x16 | 0 | -0.0164548 | 36 | 1 | 0 | 0 | 2.7e-07 | 4.3e-10 | 1.3 min |
| branchB_delta_V6p0 | delta | 32x16 | 0 | 0.302061 | 21 | 0 | 0 | 0 | 1.7e-07 | 4.5e-10 | 0.7 min |
| branchB_delta_V6p0_neg | delta | 32x16 | 0 | -0.302061 | 21 | 0 | 0 | 0 | 1.7e-07 | 4.5e-10 | 0.6 min |
| branchC_Fhi_up | Fhi | 32x16 | 50 | 120.678 | 40 | 0 | 0 | 0 | 1.3e-06 | 6.9e-10 | 1.3 min |
| branchC_V0_toward_m1 | V0 | 32x16 | -2 | -0.485697 | 12 | 0 | 0 | 0 | 1.2e-06 | 7.4e-10 | 0.5 min |
| branchC_V0_toward_m5 | V0 | 32x16 | -2 | -6.04327 | 27 | 0 | 1 | 0 | 5.4e-06 | 8.5e-12 | 1.1 min |
| branchC_delta | delta | 32x16 | 0 | 1.0202 | 79 | 6 | 0 | 0 | 2.7e-06 | 1.5e-11 | 3.1 min |
| branchC_delta_V4p5 | delta | 32x16 | 0 | 0.303712 | 30 | 0 | 0 | 0 | 1.8e-06 | 1.1e-11 | 0.9 min |
| branchC_delta_V5p3 | delta | 32x16 | 0 | -0.000344125 | 14 | 1 | 0 | 0 | 6.5e-06 | 2.0e-11 | 0.5 min |
| e1_A_F30_V0 | V0 | 32x16 | -1 | -6.08678 | 40 | 0 | 0 | 0 | 4.7e-08 | 2.2e-11 | 0.6 min |
| e1_A_F50_V0 | V0 | 32x16 | -1 | -6.0926 | 38 | 0 | 1 | 0 | 1.1e-08 | 7.5e-11 | 0.6 min |
| e1_A_V1_Fhi_to120 | Fhi | 32x16 | 50 | 120.097 | 235 | 0 | 0 | 0 | 3.0e-07 | 1.3e-10 | 2.8 min |
| e1_delta_F10_V1 | delta | 32x16 | 0 | 1.05791 | 14 | 0 | 0 | 0 | 3.9e-08 | 7.7e-11 | 0.2 min |
| e1_delta_F10_V2 | delta | 32x16 | 0 | 1.03219 | 14 | 0 | 0 | 0 | 2.3e-08 | 4.6e-11 | 0.3 min |
| e1_delta_F10_V5 | delta | 32x16 | 0 | 1.00437 | 17 | 0 | 0 | 0 | 1.9e-08 | 2.0e-11 | 0.4 min |
| e1_delta_F1_V1 | delta | 32x16 | 0 | 1.07392 | 14 | 0 | 0 | 0 | 2.2e-10 | 2.3e-10 | 0.2 min |
| e1_delta_F1_V2 | delta | 32x16 | 0 | 1.01639 | 14 | 0 | 0 | 0 | 1.9e-10 | 2.3e-10 | 0.2 min |
| e1_delta_F1_V5 | delta | 32x16 | 0 | 1.06544 | 15 | 0 | 0 | 0 | 2.2e-10 | 1.7e-10 | 0.3 min |
| e1_delta_F20_V1 | delta | 32x16 | 0 | 1.05567 | 14 | 0 | 0 | 0 | 6.5e-08 | 8.7e-11 | 0.3 min |
| e1_delta_F20_V2 | delta | 32x16 | 0 | 1.03631 | 14 | 0 | 0 | 0 | 8.3e-09 | 6.7e-11 | 0.3 min |
| e1_delta_F20_V5 | delta | 32x16 | 0 | 1.00068 | 17 | 0 | 0 | 0 | 6.9e-08 | 1.5e-11 | 0.3 min |
| e1_delta_F2_V1 | delta | 32x16 | 0 | 1.00395 | 14 | 0 | 0 | 0 | 6.2e-10 | 2.6e-10 | 0.2 min |
| e1_delta_F2_V2 | delta | 32x16 | 0 | 1.07604 | 15 | 0 | 0 | 0 | 4.8e-10 | 2.4e-10 | 0.3 min |
| e1_delta_F2_V5 | delta | 32x16 | 0 | 1.02135 | 15 | 0 | 0 | 0 | 4.4e-10 | 1.5e-10 | 0.3 min |
| e1_delta_F30_V1 | delta | 32x16 | 0 | 1.06652 | 14 | 0 | 0 | 0 | 1.5e-07 | 9.6e-11 | 0.3 min |
| e1_delta_F30_V2 | delta | 32x16 | 0 | 1.00566 | 13 | 0 | 0 | 0 | 5.8e-08 | 6.6e-11 | 0.3 min |
| e1_delta_F30_V5 | delta | 32x16 | 0 | 1.01682 | 17 | 0 | 0 | 0 | 3.1e-08 | 1.0e-11 | 0.4 min |
| e1_delta_F40_V1 | delta | 32x16 | 0 | 1.07306 | 14 | 0 | 0 | 0 | 1.6e-07 | 9.6e-11 | 0.3 min |
| e1_delta_F40_V2 | delta | 32x16 | 0 | 1.01881 | 13 | 0 | 0 | 0 | 1.3e-07 | 5.9e-11 | 0.2 min |
| e1_delta_F40_V5 | delta | 32x16 | 0 | 1.01647 | 33 | 4 | 2 | 0 | 3.8e-07 | 1.2e-12 | 1.0 min |
| e1_delta_F50_V1 | delta | 32x16 | 0 | 1.00068 | 13 | 0 | 0 | 0 | 4.7e-07 | 9.6e-11 | 0.3 min |
| e1_delta_F50_V2 | delta | 32x16 | 0 | 1.0167 | 13 | 0 | 0 | 0 | 3.5e-07 | 5.2e-11 | 0.2 min |
| e1_delta_F50_V5 | delta | 32x16 | 0 | 1.01018 | 26 | 0 | 0 | 0 | 1.4e-07 | 7.8e-12 | 0.8 min |
| e1_delta_F50_V5p5 | delta | 32x16 | 0 | 0.301347 | 42 | 0 | 0 | 0 | 3.6e-07 | 1.1e-11 | 0.8 min |
| e1_delta_F50_V6p0 | delta | 32x16 | 0 | -0.000504428 | 9 | 1 | 0 | 0 | 2.2e-07 | 6.8e-11 | 0.2 min |
| e1_delta_F5_V1 | delta | 32x16 | 0 | 1.01942 | 14 | 0 | 0 | 0 | 1.2e-09 | 1.6e-10 | 0.2 min |
| e1_delta_F5_V2 | delta | 32x16 | 0 | 1.02396 | 14 | 0 | 0 | 0 | 2.3e-09 | 8.3e-11 | 0.2 min |
| e1_delta_F5_V5 | delta | 32x16 | 0 | 1.08256 | 16 | 0 | 0 | 0 | 4.8e-08 | 4.7e-11 | 0.3 min |
| e1_line2_V0m2 | Fhi | 32x16 | 1 | 50.7162 | 56 | 0 | 0 | 0 | 9.9e-09 | 5.7e-11 | 0.9 min |
| e1_line2_V0m5 | Fhi | 32x16 | 1 | 50.5884 | 56 | 0 | 0 | 0 | 2.9e-07 | 1.8e-11 | 1.0 min |
| e1_rep40_A_F50_V0 | V0 | 40x20 | -1 | -6.05754 | 38 | 0 | 0 | 0 | 2.0e-08 | 6.0e-12 | 1.5 min |
| e1_rep40_A_F50_V0_to_m8 | V0 | 40x20 | -6 | -8.02422 | 17 | 0 | 1 | 0 | 2.2e-08 | 2.2e-12 | 0.8 min |
| e1_rep40_A_V1_Fhi_to120 | Fhi | 40x20 | 50 | 120.097 | 235 | 0 | 0 | 0 | 3.0e-07 | 3.6e-11 | 7.0 min |
| e1_rep40_delta_F40_V5 | delta | 40x20 | 0 | 1.00644 | 20 | 0 | 0 | 0 | 5.6e-07 | 2.7e-12 | 0.7 min |
| e1_rep40_delta_F50_V5 | delta | 40x20 | 0 | 1.00113 | 19 | 0 | 0 | 0 | 2.1e-07 | 2.6e-12 | 0.8 min |
| e1_rep40_delta_F50_V6p0 | delta | 40x20 | 0 | 0.302881 | 31 | 0 | 0 | 0 | 4.8e-07 | 4.7e-12 | 1.7 min |
| e1_rep40_delta_F50_beyond | delta | 40x20 | 0 | -0.00610462 | 9 | 1 | 0 | 0 | 1.6e-06 | 1.9e-12 | 0.4 min |
| e1_rep40_line2_V0m5 | Fhi | 40x20 | 1 | 50.3618 | 32 | 0 | 0 | 0 | 1.9e-07 | 5.5e-12 | 1.1 min |
| e1_rep48_A_F50_V0 | V0 | 48x24 | -1 | -6.02276 | 38 | 0 | 0 | 0 | 4.9e-08 | 3.0e-12 | 3.6 min |
| e1_rep48_A_F50_V0_to_m9 | V0 | 48x24 | -1 | -9.02638 | 61 | 0 | 0 | 0 | 4.4e-08 | 7.9e-13 | 4.7 min |
| e1_rep48_line2_V0m5 | Fhi | 48x24 | 1 | 50.351 | 32 | 0 | 0 | 0 | 2.2e-07 | 2.1e-12 | 3.4 min |
| etac1_line1_neg | V0 | 32x16 | -1 | -20.9198 | 26 | 0 | 0 | 0 | 4.7e-09 | 6.5e-11 | 1.8 min |
| etac1_line1_pos | V0 | 32x16 | -1 | 20.6195 | 28 | 0 | 0 | 1 | 1.2e-10 | 4.3e-11 | 3.0 min |
| etac1_line2_V0m1 | Fhi | 32x16 | 1 | 50.2128 | 32 | 0 | 0 | 0 | 3.8e-08 | 9.4e-11 | 1.7 min |
| etac1_rep40_line1_neg | V0 | 40x20 | -1 | -20.9243 | 26 | 0 | 0 | 1 | 3.7e-09 | 1.4e-11 | 2.1 min |
| etac1_rep40_line2_V0m1 | Fhi | 40x20 | 1 | 50.2123 | 32 | 0 | 0 | 4 | 3.8e-08 | 2.9e-11 | 2.7 min |
| etac1_rep48_line1_neg | V0 | 48x24 | -1 | -20.6234 | 18 | 0 | 0 | 5 | 9.5e-10 | 5.2e-12 | 2.4 min |
| etac1_rep48_line2_V0m1 | Fhi | 48x24 | 1 | 51.2723 | 24 | 0 | 0 | 7 | 8.5e-08 | 1.1e-11 | 4.7 min |
| line1_neg | V0 | 32x16 | -1 | -20.3629 | 48 | 0 | 0 | 5 | 1.1e-10 | 1.2e-09 | 3.5 min |
| line1_neg50 | V0 | 32x16 | -20 | -50.8681 | 35 | 0 | 0 | 0 | 8.3e-09 | 4.7e-10 | 2.4 min |
| line1_pos | V0 | 32x16 | -1 | 20.048 | 47 | 0 | 0 | 0 | 1.0e-10 | 1.1e-09 | 1.6 min |
| line1_pos50 | V0 | 32x16 | 20 | 50.0735 | 35 | 0 | 0 | 0 | 9.8e-11 | 4.2e-10 | 2.8 min |
| line2_V0m1 | Fhi | 32x16 | 1 | 50.1156 | 319 | 0 | 0 | 314 | 5.1e-09 | 1.3e-09 | 10.6 min |
| line2_V0m10 | Fhi | 32x16 | 1 | 50.8591 | 108 | 2 | 2 | 1 | 2.2e-03 | 8.0e-16 | 10.8 min |
| line2_V0m1_fold67 | Fhi | 32x16 | 66 | 65.7573 | 27 | 1 | 1 | 2 | 4.2e-05 | 2.2e-14 | 0.9 min |
| line2_V0m1_to120 | Fhi | 32x16 | 50 | 48.6213 | 55 | 5 | 5 | 15 | 4.5e-03 | 4.0e-13 | 1.9 min |
| line2_V0m1_to120_imp | Fhi | 32x16 | 50 | 49.915 | 44 | 3 | 2 | 5 | 4.1e-03 | 1.3e-12 | 1.5 min |
| line2_V0m2 | Fhi | 32x16 | 1 | 50.7325 | 92 | 0 | 0 | 0 | 3.5e-08 | 5.1e-10 | 1.5 min |
| line2_V0m20 | Fhi | 32x16 | 1 | 50.4353 | 56 | 0 | 0 | 0 | 7.4e-07 | 1.0e-10 | 5.1 min |
| line2_V0m5 | Fhi | 32x16 | 1 | 50.4784 | 58 | 0 | 2 | 0 | 2.6e-08 | 1.4e-11 | 4.9 min |
| line3_etai_in | eta_i | 32x16 | 0.2 | 0.04979 | 51 | 0 | 0 | 0 | 4.1e-09 | 5.8e-09 | 1.4 min |
| line3_etai_out | eta_i | 32x16 | 0.2 | 0.510446 | 13 | 0 | 0 | 0 | 1.3e-09 | 1.4e-09 | 0.5 min |
| line4_h | h | 32x16 | 0.01 | 0.202331 | 16 | 0 | 0 | 0 | 1.0e-10 | 5.8e-09 | 0.4 min |
| line4_h_045 | h | 32x16 | 0.2 | 0.456342 | 25 | 0 | 0 | 0 | 1.4e-10 | 1.7e-08 | 1.7 min |
| line5_delta_F10_V1 | delta | 32x16 | 0 | 1.06526 | 13 | 0 | 0 | 0 | 2.7e-08 | 8.3e-10 | 0.2 min |
| line5_delta_F10_V2 | delta | 32x16 | 0 | 1.03676 | 13 | 0 | 0 | 0 | 3.4e-09 | 1.8e-10 | 0.2 min |
| line5_delta_F10_V5 | delta | 32x16 | 0 | 1.07058 | 15 | 0 | 0 | 0 | 5.8e-08 | 1.0e-10 | 1.0 min |
| line5_delta_F1_V1 | delta | 32x16 | 0 | 1.0154 | 13 | 0 | 0 | 0 | 2.6e-10 | 5.8e-09 | 0.2 min |
| line5_delta_F1_V2 | delta | 32x16 | 0 | 1.0769 | 14 | 0 | 0 | 0 | 2.8e-10 | 5.4e-09 | 0.2 min |
| line5_delta_F1_V5 | delta | 32x16 | 0 | 1.06405 | 14 | 0 | 0 | 0 | 2.1e-10 | 3.8e-09 | 1.0 min |
| line5_delta_F20_V1 | delta | 32x16 | 0 | 1.10745 | 13 | 0 | 0 | 0 | 5.3e-08 | 5.5e-10 | 0.2 min |
| line5_delta_F20_V2 | delta | 32x16 | 0 | 1.04096 | 13 | 0 | 0 | 0 | 4.8e-08 | 2.3e-10 | 0.2 min |
| line5_delta_F20_V5 | delta | 32x16 | 0 | -0.0298966 | 16 | 1 | 0 | 0 | 1.6e-07 | 3.6e-11 | 1.4 min |
| line5_delta_F2_V1 | delta | 32x16 | 0 | 1.08163 | 14 | 0 | 0 | 0 | 3.9e-10 | 6.0e-09 | 0.2 min |
| line5_delta_F2_V2 | delta | 32x16 | 0 | 1.08456 | 14 | 0 | 0 | 0 | 4.2e-10 | 5.7e-09 | 0.2 min |
| line5_delta_F2_V5 | delta | 32x16 | 0 | 1.00448 | 14 | 0 | 0 | 0 | 5.3e-10 | 3.6e-09 | 1.0 min |
| line5_delta_F30_V1 | delta | 32x16 | 0 | 1.06943 | 13 | 0 | 0 | 0 | 8.0e-08 | 5.6e-10 | 0.2 min |
| line5_delta_F30_V2 | delta | 32x16 | 0 | 1.07014 | 13 | 0 | 0 | 0 | 1.0e-07 | 2.7e-10 | 0.2 min |
| line5_delta_F30_V5 | delta | 32x16 | 0 | 1.01678 | 13 | 1 | 0 | 0 | 3.4e-07 | 1.1e-10 | 1.0 min |
| line5_delta_F40_V1 | delta | 32x16 | 0 | 1.04638 | 13 | 0 | 0 | 0 | 3.1e-07 | 7.6e-10 | 0.2 min |
| line5_delta_F40_V2 | delta | 32x16 | 0 | 1.0481 | 19 | 2 | 0 | 0 | 3.9e-07 | 1.7e-10 | 0.4 min |
| line5_delta_F40_V5 | delta | 32x16 | 0 | 1.06619 | 13 | 0 | 0 | 0 | 2.8e-07 | 4.8e-10 | 1.1 min |
| line5_delta_F50_V1 | delta | 32x16 | 0 | 1.01987 | 13 | 0 | 0 | 0 | 3.2e-07 | 3.2e-10 | 0.2 min |
| line5_delta_F50_V2 | delta | 32x16 | 0 | -0.0498745 | 47 | 3 | 0 | 0 | 1.7e-07 | 1.5e-10 | 1.0 min |
| line5_delta_F50_V5 | delta | 32x16 | 0 | 1.01284 | 25 | 2 | 0 | 0 | 5.9e-08 | 2.6e-11 | 2.4 min |
| line5_delta_F5_V1 | delta | 32x16 | 0 | 1.03257 | 13 | 0 | 0 | 0 | 1.0e-09 | 3.3e-09 | 0.2 min |
| line5_delta_F5_V2 | delta | 32x16 | 0 | 1.07195 | 14 | 0 | 0 | 0 | 1.7e-08 | 1.9e-09 | 0.2 min |
| line5_delta_F5_V5 | delta | 32x16 | 0 | 1.01012 | 19 | 0 | 0 | 0 | 1.9e-07 | 1.7e-09 | 1.5 min |
| line5_flux_V0hi | V0_hi | 32x16 | -1 | 0.00817853 | 16 | 0 | 0 | 0 | 1.3e-10 | 5.8e-09 | 0.9 min |
| line6_Xhi_down | X_hi | 32x16 | 1 | 0.483571 | 20 | 0 | 0 | 14 | 1.9e-10 | 1.4e-09 | 0.8 min |
| line6_Xhi_up | X_hi | 32x16 | 1 | 2.02159 | 15 | 0 | 0 | 1 | 1.1e-10 | 5.8e-09 | 0.3 min |
| m_A_F50_V0 | V0 | 32x16 | -5 | -12.1298 | 42 | 0 | 1 | 0 | 1.8e-06 | 9.6e-13 | 0.6 min |
| m_line1_neg | V0 | 32x16 | -1 | -50.8809 | 56 | 0 | 0 | 0 | 4.4e-09 | 1.1e-11 | 0.9 min |
| m_line2_V0m10 | Fhi | 32x16 | 1 | 50.3061 | 84 | 2 | 3 | 0 | 2.1e-05 | 1.7e-13 | 1.4 min |
| m_line2_V0m20 | Fhi | 32x16 | 1 | 50.4918 | 56 | 0 | 0 | 0 | 2.6e-07 | 1.6e-11 | 0.9 min |
| m_line2_V0m5 | Fhi | 32x16 | 1 | 50.6111 | 56 | 0 | 0 | 0 | 2.8e-07 | 9.4e-12 | 0.9 min |
| m_rep40_A_F50_V0 | V0 | 40x20 | -5 | -12.0111 | 41 | 0 | 1 | 0 | 2.7e-06 | 1.6e-13 | 1.3 min |
| m_rep40_line1_neg | V0 | 40x20 | -1 | -22.8838 | 28 | 0 | 0 | 0 | 3.9e-09 | 6.6e-12 | 0.9 min |
| m_rep40_line2_V0m10 | Fhi | 40x20 | 1 | 50.1363 | 133 | 2 | 3 | 0 | 2.1e-05 | 3.9e-14 | 4.4 min |
| m_rep40_line2_V0m5 | Fhi | 40x20 | 1 | 50.6234 | 56 | 0 | 0 | 0 | 3.3e-07 | 2.9e-12 | 1.9 min |
| m_rep48_line1_neg | V0 | 48x24 | -1 | -12.8874 | 18 | 0 | 0 | 0 | 3.4e-09 | 4.2e-12 | 1.2 min |
| rep40_branchA_F50_V0_to_m9 | V0 | 40x20 | -1 | -0.977517 | 27 | 1 | 0 | 0 | 2.4e-07 | 1.7e-11 | 2.1 min |
| rep40_line1_neg | V0 | 40x20 | -1 | -20.8985 | 26 | 0 | 0 | 2 | 7.9e-09 | 9.1e-11 | 2.7 min |
| rep40_line1_pos | V0 | 40x20 | -1 | 20.1054 | 29 | 0 | 0 | 28 | 2.6e-10 | 8.5e-11 | 5.8 min |
| rep40_line2_V0m1 | Fhi | 40x20 | 1 | 50.6522 | 33 | 0 | 0 | 2 | 1.8e-07 | 9.3e-11 | 4.1 min |
| rep40_line2_V0m1_to120 (running/failed) | Fhi | 40x20 | 50 | 64.4636 | 51 | 0 | 0 | 0 | 8.2e-08 | 7.7e-12 | 3.9 min |
| rep40_line2_V0m2 (running/failed) | Fhi | 40x20 | 1 | 40.4405 | 32 | 0 | 0 | 0 | 1.4e-08 | 3.1e-13 | 4.2 min |
| rep40_line3_etai_in | eta_i | 40x20 | 0.2 | 0.0199809 | 76 | 0 | 0 | 5 | 9.2e-10 | 4.1e-10 | 9.2 min |
| rep40_line4_h | h | 40x20 | 0.01 | 0.224949 | 10 | 0 | 0 | 9 | 3.2e-10 | 4.1e-10 | 1.5 min |
| rep40_line5_delta_F1_V1 | delta | 40x20 | 0 | 1.13339 | 9 | 0 | 0 | 2 | 4.9e-10 | 4.1e-10 | 1.0 min |
| rep40_line6_Xhi_up | X_hi | 40x20 | 1 | 2.04428 | 8 | 0 | 0 | 4 | 2.9e-10 | 4.1e-10 | 1.1 min |
| sheetB_V0m1_Fhi_down | Fhi | 32x16 | 65.76 | 0.712338 | 134 | 0 | 0 | 0 | 1.1e-08 | 1.1e-09 | 4.2 min |


==> anc/run_annulus.py <==
"""
run_annulus.py -- self-similar analogue of the Gumerov-Duraiswami 1998 problem.

Two porous "walls" at fixed similarity radii X_lo, X_hi (physical radii shrinking
like sqrt(2 q X)), prescribed swirl F and radial flux V0 = r u_r at both walls,
zero axial velocity at both walls (as in 1998 eq. 2).  The pressure datum Pi0(eta)
is solved for (it plays the role of the 1998 constants alpha, beta).

Continuation in the outer-wall swirl amplitude (1998: u_to = 0 -> 50).

Usage:  python run_annulus.py [--NX 16] [--NE 8] [--eta_max 0.8] [--uto 2.0]
"""
import argparse
import numpy as np
import core_solver as cs

ap = argparse.ArgumentParser()
ap.add_argument("--NX", type=int, default=16)
ap.add_argument("--NE", type=int, default=8)
ap.add_argument("--eta_max", type=float, default=0.8)
ap.add_argument("--h", type=float, default=0.01)
ap.add_argument("--X_lo", type=float, default=0.2)
ap.add_argument("--X_hi", type=float, default=2.0)
ap.add_argument("--V0", type=float, default=-1.0, help="r u_r at both walls (1998: c = -1 inflow)")
ap.add_argument("--uto", type=float, default=2.0, help="final outer-wall swirl amplitude")
ap.add_argument("--nsteps", type=int, default=4)
ap.add_argument("--save", default="annulus_solution.npz")
args = ap.parse_args()

p = cs.Params(h=args.h, X_lo=args.X_lo, X_hi=args.X_hi, eta_max=args.eta_max,
              NX=args.NX, NE=args.NE)

state = {"uto": 0.0}
V0 = args.V0
bd = cs.BoundaryData(
    F_hi=lambda e: state["uto"] * np.ones_like(e),     # F = E/sqrt(2X): swirl at outer wall
    U_hi=lambda e: np.zeros_like(e),
    v0_hi=lambda e: V0 / p.X_hi * np.ones_like(e),     # r u_r = V0 at outer wall -> solve Pi0
    F_lo=lambda e: np.zeros_like(e),                   # non-rotating inner wall (1998: u_ti = 0)
    U_lo=lambda e: np.zeros_like(e),
    v0_lo=lambda e: V0 / p.X_lo * np.ones_like(e),
)
prob = cs.Problem(p, bd)
g = prob.g
print(f"grid {g.nX} x {g.nE}, unknowns = {prob.n_unknowns}")

# initial guess: F = 0, U = 0, Pi0 = 0
y0 = prob.pack(np.zeros((g.nX, g.nE)), np.zeros((g.nX, g.nE)), np.zeros(g.nE))


def set_uto(s):
    state["uto"] = s


sols = prob.continuation(y0, set_uto, np.linspace(0.0, args.uto, args.nsteps + 1)[1:] if args.uto != 0 else [0.0],
                         tol=1e-9, maxit=25)
if sols:
    s, y = sols[-1]
    F, U, Pi0 = prob.unpack(y)
    R = cs.residuals(g, F, U, Pi0, V0_lo=g.X[0] * bd.v0_lo(g.eta))
    np.savez(args.save, X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0, V0=R["V0"], Pi=R["Pi"],
             h=p.h, uto=s)
    j0 = np.argmin(np.abs(g.eta))
    print(f"\nconverged at u_to = {s}.  Profiles on the dividing plane eta = {g.eta[j0]:.3f}:")
    print("   X        F=E/sqrt(2X)      U          V0=r u_r")
    for i in range(g.nX):
        print(f"{g.X[i]:7.4f}  {F[i, j0]:12.6f}  {U[i, j0]:12.6f}  {R['V0'][i, j0]:12.6f}")
    print(f"\nPi0(eta): {np.array2string(Pi0, precision=4)}")
    print(f"max |U| over domain = {np.abs(U).max():.4e}   (1998 symmetric case beta=G has u_z1=0)")
    print(f"saved -> {args.save}")


==> anc/run_core.py <==
"""
run_core.py -- axis (inner core) problem, X in [0, X_hi].  EXPERIMENTAL.

Dirichlet data at X_hi for F, U and a prescribed pressure datum Pi0(eta).
At fixed resolution Newton converges quadratically, but the solution was NOT
found to converge with resolution (see notes.tex Sec. 4.2).  The paper's own
construction (Prop. B.2) poses the axis problem as a Cauchy problem in X from
axis data; implement that next.

Usage: python run_core.py [--NX 16] [--NE 8] [--eta_max 0.8] [--Fhi 1.0]
"""
import argparse, numpy as np, core_solver as cs
ap = argparse.ArgumentParser()
ap.add_argument("--NX", type=int, default=16); ap.add_argument("--NE", type=int, default=8)
ap.add_argument("--eta_max", type=float, default=0.8); ap.add_argument("--h", type=float, default=0.01)
ap.add_argument("--X_hi", type=float, default=2.0); ap.add_argument("--Fhi", type=float, default=1.0)
ap.add_argument("--save", default="core_solution.npz")
a = ap.parse_args()
p = cs.Params(h=a.h, X_lo=0.0, X_hi=a.X_hi, eta_max=a.eta_max, NX=a.NX, NE=a.NE)
bd = cs.BoundaryData(F_hi=lambda e: a.Fhi*np.ones_like(e), U_hi=lambda e: 0*e, Pi0=lambda e: 0*e)
prob = cs.Problem(p, bd); g = prob.g
y0 = prob.pack(a.Fhi*np.ones((g.nX, g.nE)), np.zeros((g.nX, g.nE)), None)
y, ok = prob.newton(y0, tol=1e-11, maxit=25)
F, U, Pi0 = prob.unpack(y); R = cs.residuals(g, F, U, Pi0)
j0 = np.argmin(abs(g.eta))
print("converged:", ok)
print("F on dividing plane:", np.round(F[:, j0], 5))
print("U(X_mid, eta):", np.round(U[g.nX//2, :], 5))
print("V0 on dividing plane:", np.round(R["V0"][:, j0], 5))
np.savez(a.save, X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0, V0=R["V0"], Pi=R["Pi"], h=p.h)
print("saved ->", a.save)


==> anc/sweep.py <==
"""
sweep.py -- one continuation line of the parameter sweep (SWEEP_PLAN_v2.md).

Contracting porous annulus in similarity variables, gauge-pinned Newton (LU), pseudo-arclength
continuation in ONE parameter from its base value to --to.  Every accepted point writes one
.npz and one JSON row; folds are refined and written as separate rows.

Parameters (base values are the reference point P0 of the plan unless overridden):
  --param V0      radial flux r u_r at both walls (= radial Reynolds number, nu = 1)
  --param V0_hi   outer-wall flux only (unequal-flux symmetry breaking)
  --param Fhi     outer-wall swirl amplitude  F_hi(eta) = Fhi * (1 + delta * eta)
  --param delta   swirl asymmetry
  --param eta_i   radius ratio sqrt(X_lo / X_hi)   (grid is rebuilt; FD for dR/dlam)
  --param h       anisotropy exponent              (grid is rebuilt)
  --param X_hi    outer similarity radius          (X_lo = eta_i^2 X_hi kept; grid rebuilt)

Example (Line 1, inflow half):
  python sweep.py --param V0 --to -20 --NX 24 --NE 12 --out runs/line1_neg
"""
import argparse
import json
import os
import subprocess
import sys
import time
import numpy as np
import core_solver as cs
from continuation import ArclengthContinuation, ArclengthOptions

ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
ap.add_argument("--param", required=True, choices=["V0", "V0_hi", "Fhi", "delta", "eta_i", "h", "X_hi"])
ap.add_argument("--to", type=float, required=True, help="target value of the continuation parameter")
ap.add_argument("--out", required=True, help="output directory (created)")
ap.add_argument("--tag", default="", help="free-text tag stored in every row")
# base point
ap.add_argument("--NX", type=int, default=32)
ap.add_argument("--NE", type=int, default=16, help="must be even (node at eta = 0 for the gauge pin)")
ap.add_argument("--eta_c", type=float, default=0.9)
ap.add_argument("--xmap", type=float, default=0.0, help="sinh X-map strength: <0 clusters at the inner wall (strong inflow), >0 outer, 0 plain")
ap.add_argument("--h", type=float, default=0.01)
ap.add_argument("--eta_i", type=float, default=0.2)
ap.add_argument("--X_hi", type=float, default=1.0)
ap.add_argument("--V0", type=float, default=-1.0)
ap.add_argument("--V0_hi", type=float, default=None, help="default: same as --V0")
ap.add_argument("--Fhi", type=float, default=1.0)
ap.add_argument("--delta", type=float, default=0.0)
# continuation control
ap.add_argument("--ds0", type=float, default=0.05)
ap.add_argument("--ds_max", type=float, default=0.5, help="arclength is RMS-weighted: ~ parameter units")
ap.add_argument("--ds_min", type=float, default=1e-6)
ap.add_argument("--max_points", type=int, default=2000)
ap.add_argument("--tol", type=float, default=1e-10)
ap.add_argument("--linsolve", default="lu", choices=["lu", "rrqr"])
ap.add_argument("--no_gauge", action="store_true", help="disable the gauge pin (then --linsolve rrqr)")
ap.add_argument("--base_steps", type=int, default=1,
                help="natural-continuation steps in Fhi to reach the base point from rest (use >1 for large Fhi)")
ap.add_argument("--quiet", action="store_true")
ap.add_argument("--start_npz", default=None,
                help="warm start: y from a previous sweep .npz on the same grid (base point is then re-converged at the CLI parameters)")
args = ap.parse_args()

if args.NE % 2:
    sys.exit("NE must be even (gauge pin needs a node at eta = 0)")
if args.no_gauge and args.linsolve == "lu":
    args.linsolve = "rrqr"
os.makedirs(args.out, exist_ok=True)

try:
    commit = subprocess.check_output(["git", "rev-parse", "--short", "HEAD"], stderr=subprocess.DEVNULL).decode().strip()
    dirty = bool(subprocess.check_output(["git", "status", "--porcelain", "--", "*.py"]).decode().strip())
    commit += "-dirty" if dirty else ""
except Exception:
    commit = "nogit"

# ----------------------------------------------------------------------------- problem
state = dict(V0=args.V0, V0_hi=args.V0 if args.V0_hi is None else args.V0_hi,
             Fhi=args.Fhi, delta=args.delta, eta_i=args.eta_i, h=args.h, X_hi=args.X_hi)
p = cs.Params(h=state["h"], X_lo=state["eta_i"] ** 2 * state["X_hi"], X_hi=state["X_hi"],
              eta_max=args.eta_c, NX=args.NX, NE=args.NE, xmap=args.xmap)
bd = cs.BoundaryData(
    F_hi=lambda e: state["Fhi"] * (1.0 + state["delta"] * e),
    U_hi=lambda e: 0 * e,
    v0_hi=lambda e: state["V0_hi"] / p.X_hi * np.ones_like(e),
    F_lo=lambda e: 0 * e,
    U_lo=lambda e: 0 * e,
    v0_lo=lambda e: state["V0"] / p.X_lo * np.ones_like(e),
)
prob = cs.Problem(p, bd, gauge_fix=not args.no_gauge, linsolve=args.linsolve)
GRID_PARAMS = {"eta_i", "h", "X_hi"}


def set_param(lam):
    state[args.param] = lam
    if args.param == "V0" and args.V0_hi is None:
        state["V0_hi"] = lam
    if args.param in GRID_PARAMS:
        p.h = state["h"]
        p.X_hi = state["X_hi"]
        p.X_lo = state["eta_i"] ** 2 * state["X_hi"]
        prob.rebuild_grid()


class Wrapped:
    """Adapter for ArclengthContinuation."""
    def set_param(self, lam):
        set_param(lam)

    def residual(self, y):
        return prob.residual(y)

    def jacobian(self, y):
        return prob.jacobian(y)

    def residual_scale(self, y):
        """Size of the largest terms in the residual: the pressure gradient ~ F^2 (Pi0 is excluded,
        it is weakly determined and can be large without meaning)."""
        F, U, _ = prob.unpack(y)
        return max(1.0, float(np.abs(F).max() ** 2), float(np.abs(U).max()))


# ----------------------------------------------------------------------------- base point
lam0 = state[args.param]
g = prob.g
print(f"[sweep] {args.param}: {lam0} -> {args.to}   grid {g.nX}x{g.nE}, eta_c={args.eta_c}, "
      f"unknowns={prob.n_unknowns}, gauge={'on' if prob.gauge_fix else 'off'}, linsolve={args.linsolve}, commit={commit}")
t0 = time.perf_counter()
if args.start_npz:
    y = np.load(args.start_npz)["y"]
    if y.size != prob.n_unknowns:
        sys.exit(f"[sweep] --start_npz has {y.size} unknowns, problem has {prob.n_unknowns}")
    y, ok = prob.newton(y, tol=args.tol, maxit=40, verbose=False)
    if not ok:
        sys.exit(f"[sweep] base point failed from --start_npz (|R|={np.linalg.norm(prob.residual(y), np.inf):.1e})")
    print(f"[sweep] warm start from {args.start_npz}")
else:
    y = prob.pack(np.zeros((g.nX, g.nE)), np.zeros((g.nX, g.nE)), np.zeros(g.nE))
    # homotopy from rest: ramp the swirl AND the wall fluxes together (strong inflow alone,
    # e.g. V0 = -20 at 48x24, is not reachable from the zero guess in one Newton solve)
    target = {k: state[k] for k in ("Fhi", "V0", "V0_hi")}
    for s in np.linspace(0.0, 1.0, args.base_steps + 1)[1:]:
        for k in target:
            state[k] = float(s * target[k])
        y, ok = prob.newton(y, tol=args.tol, maxit=40, verbose=False)
        if not ok:
            sys.exit(f"[sweep] base point failed at Fhi={state['Fhi']}, V0={state['V0']}; use more --base_steps")
print(f"[sweep] base point converged in {time.perf_counter()-t0:.1f}s, |R|={np.linalg.norm(prob.residual(y), np.inf):.1e}")


# ----------------------------------------------------------------------------- records
rows_path = os.path.join(args.out, "rows.jsonl")
rows_f = open(rows_path, "a")
n_fold = 0


def scalars(y, lam):
    set_param(lam)
    g = prob.g
    F, U, Pi0 = prob.unpack(y)
    R = cs.residuals(g, F, U, Pi0, V0_lo=g.X[0] * bd.v0_lo(g.eta))
    j0 = prob.j_pin
    i_mid = int(np.argmin(np.abs(g.X - 0.5 * (g.X[0] + g.X[-1]))))
    dXF = g.dX(g.XX * F)
    return dict(
        U_mid0=float(U[i_mid, j0]), Ueta_mid0=float(g.dE(U)[i_mid, j0]),
        maxabsU=float(np.abs(U).max()), maxabsU_plane=float(np.abs(U[:, j0]).max()),
        minV0=float(R["V0"].min()), maxF=float(F.max()),
        torque_lo=float(dXF[0, j0]), torque_hi=float(dXF[-1, j0]),
        Pi0=[float(v) for v in Pi0], X_mid=float(g.X[i_mid]),
        R_theta_inf=float(np.abs(R["R_theta"][1:-1]).max()), R_z_inf=float(np.abs(R["R_z"][1:-1]).max()),
        compat_residual=prob.compat_residual,
        # outflow margin at the eta cut: min over X of sign(eta) * (D eta + d U) at eta = +-eta_c.
        # Negative => characteristics enter through the cut and the truncated problem lacks boundary
        # data (13 Sep 2026 finding). Identically +D on the full range (eta_c = 1).
        outflow_margin=float(min((p.D * g.eta[-1] + g.d[0, -1] * U[:, -1]).min(),
                                 (-(p.D * g.eta[0] + g.d[0, 0] * U[:, 0])).min())),
    )


def record(pt):
    global n_fold
    if pt.fold:
        n_fold += 1
        name = f"fold_{n_fold:03d}"
    else:
        name = f"step_{pt.index:04d}"
    set_param(pt.lam)
    F, U, Pi0 = prob.unpack(pt.y)
    g = prob.g
    R = cs.residuals(g, F, U, Pi0, V0_lo=g.X[0] * bd.v0_lo(g.eta))
    np.savez(os.path.join(args.out, name + ".npz"), X=g.X, eta=g.eta, F=F, U=U, Pi0=Pi0,
             V0=R["V0"], Pi=R["Pi"], lam=pt.lam, param=args.param, tangent=pt.tangent, y=pt.y)
    row = dict(line=args.param, tag=args.tag, name=name, step=pt.index, fold=bool(pt.fold),
               branch_point=bool(pt.branch_point), commit=commit,
               grid=[g.nX - 1, g.nE - 1], eta_c=args.eta_c, xmap=args.xmap,
               h=state["h"], X_lo=p.X_lo, X_hi=p.X_hi, eta_i=state["eta_i"],
               V0_lo=state["V0"], V0_hi=state["V0_hi"], Fhi=state["Fhi"], delta=state["delta"],
               lam=pt.lam, ds=pt.ds, newton_iters=pt.newton_iters, R_inf=pt.R_inf, stagnated=bool(pt.stagnated),
               det_sign=pt.det_sign, sv_min_bordered=pt.sv_min, t_lam=float(pt.tangent[-1]),
               wall_time_s=pt.wall_time, **scalars(pt.y, pt.lam))
    rows_f.write(json.dumps(row) + "\n")
    rows_f.flush()


with open(os.path.join(args.out, "meta.json"), "w") as f:
    json.dump(dict(args=vars(args), commit=commit, started=time.strftime("%Y-%m-%d %H:%M:%S")), f, indent=1)

# ----------------------------------------------------------------------------- run
direction = 1.0 if args.to > lam0 else -1.0
opts = ArclengthOptions(ds0=args.ds0, ds_min=args.ds_min, ds_max=args.ds_max, newton_tol=args.tol,
                        linsolve=args.linsolve, verbose=not args.quiet)
ac = ArclengthContinuation(Wrapped(), opts, dlam_mode="fd" if args.param in GRID_PARAMS else "auto")
t0 = time.perf_counter()
pts = ac.run(y, lam0, direction=direction, n_points=args.max_points,
             lam_min=min(lam0, args.to), lam_max=max(lam0, args.to), record=record)
rows_f.close()
print(f"[sweep] done: {len(pts)} points, {len(ac.folds)} folds, {len(ac.branch_points)} possible branch points, "
      f"{time.perf_counter()-t0:.1f}s, final {args.param} = {pts[-1].lam:.6g}  -> {rows_path}")


==> anc/tests.py <==
"""
tests.py -- verification of core_solver.py

Test 1  Symbolic check of Lemma 4.1 (T_b, Z_b) by brute-force chain rule.
Test 2  Symbolic derivation of the leading-order system from axisymmetric NS:
        substitute the similarity ansatz, multiply by q^{A+1}, and confirm the
        result is EXACTLY the [theta]/[z]/[cont]/[rad] system coded in
        core_solver.residuals, with the neglected axial-viscous terms carrying
        the extra factor q^{2h}.
Test 3  Heat exterior (paper eq. 4.29) is an exact solution of [theta] with
        U = v0 = 0: discrete residual should converge spectrally.
Test 4  Manufactured solution: pick smooth F, U; the discrete residual of the
        code must agree with the symbolic residual of the same profiles.

Run:  python tests.py
"""
import numpy as np
import sympy as sp
import core_solver as cs

# ----------------------------------------------------------------------------
def test_lemma41():
    z, t, h, q, b, s = sp.symbols('z t h q b s', positive=True)
    A = sp.Rational(1, 2) + h
    D = sp.Rational(1, 2) - h
    G = q - z**2 * q**(2*h) - (1 - t)
    qt = -sp.diff(G, t) / sp.diff(G, q)
    qz = -sp.diff(G, z) / sp.diff(G, q)
    Xs, es = sp.symbols('X eta')
    f = sp.Function('f')
    F = f(Xs, es)
    eta = z * q**(-D)
    X = s / q

    def Dtot(expr, var):
        dq = qt if var == t else qz
        out = sp.diff(expr, q) * dq
        if var == z:
            out += sp.diff(expr, z)
        return out
    Q = q**b * F.subs({Xs: X, es: eta})
    dt = Dtot(Q, t)
    dz = Dtot(Q, z)
    L = 1 - 2*h*es**2
    d = 1 - es**2
    fX = sp.Derivative(F, Xs)
    fe = sp.Derivative(F, es)
    Tb = (-b*F + D*es*fe + Xs*fX) / L
    Zb = (2*b*es*F + d*fe - 2*es*Xs*fX) / L
    sub = {z: es*q**D, s: Xs*q}
    e1 = sp.simplify(sp.powsimp((dt - q**(b-1)*Tb).subs(sub).doit(), force=True))
    e2 = sp.simplify(sp.powsimp((dz - q**(b-D)*Zb).subs(sub).doit(), force=True))
    assert e1 == 0 and e2 == 0, (e1, e2)
    print("Test 1  Lemma 4.1 operators T_b, Z_b ........................ OK")


# ----------------------------------------------------------------------------
def leading_order_symbolic():
    """Return sympy expressions for the leading-order residuals in the smooth
    variables, derived from the axisymmetric NS equations (nu=1)."""
    r, z, t, h, q = sp.symbols('r z t h q', positive=True)
    A = sp.Rational(1, 2) + h
    D = sp.Rational(1, 2) - h
    Xs, es = sp.symbols('X eta')
    Fp, Up, v0p, Pip = [sp.Function(n) for n in ('F', 'U', 'v0', 'Pi')]
    # q(z,t) implicit; q_t, q_z from tau = q - z^2 q^{2h}
    G = q - z**2 * q**(2*h) - (1 - t)
    qt = -sp.diff(G, t) / sp.diff(G, q)
    qz = -sp.diff(G, z) / sp.diff(G, q)
    eta = z * q**(-D)
    X = r**2 / (2*q)

    def field(P):       # P(X,eta) expressed in (r,z,q)
        return P(Xs, es).subs({Xs: X, es: eta})

    def Dt(e):
        return sp.diff(e, q) * qt

    def Dz(e):
        return sp.diff(e, q) * qz + sp.diff(e, z)

    def Dr(e):
        return sp.diff(e, r)

    F, U, v0, Pi = map(field, (Fp, Up, v0p, Pip))
    uth = q**(-A) * sp.sqrt(2*X) * F
    uz = q**(-A) * U
    ur = X * v0 / r
    p = q**(-2*A) * Pi

    cont = Dr(r*ur)/r + Dz(uz)
    th = Dt(uth) + ur*Dr(uth) + uz*Dz(uth) + ur*uth/r - Dr(Dr(r*uth)/r)
    th_ax = -Dz(Dz(uth))
    zm = Dt(uz) + ur*Dr(uz) + uz*Dz(uz) + Dz(p) - Dr(r*Dr(uz))/r
    zm_ax = -Dz(Dz(uz))
    rad = Dr(p) - uth**2/r          # leading radial balance only
    rad_rest = Dt(ur) + ur*Dr(ur) + uz*Dz(ur) - Dr(Dr(r*ur)/r)
    rad_ax = -Dz(Dz(ur))

    back = {z: es*q**D, r: sp.sqrt(2*Xs*q)}

    def lead(e, power):
        e = (e * q**power).subs(back).doit()
        return sp.simplify(sp.powsimp(sp.expand(e), force=True))

    out = dict(
        cont=lead(cont, 1),
        theta=lead(th / sp.sqrt(2*X), A + 1),
        z=lead(zm, A + 1),
        rad=lead(rad / sp.sqrt(2*X), 2*A + sp.Rational(1, 2)),
        theta_ax_over_q2h=lead(th_ax / sp.sqrt(2*X), A + 1 - 2*h),
        z_ax_over_q2h=lead(zm_ax, A + 1 - 2*h),
        rad_rest_over_q2h=lead(rad_rest / sp.sqrt(2*X), 2*A + sp.Rational(1, 2) - 2*h),
        rad_ax_over_q4h=lead(rad_ax / sp.sqrt(2*X), 2*A + sp.Rational(1, 2) - 4*h),
    )
    return out, (Xs, es, h, Fp, Up, v0p, Pip)


def test_derivation():
    out, (Xs, es, h, Fp, Up, v0p, Pip) = leading_order_symbolic()
    F, U, v0, Pi = [P(Xs, es) for P in (Fp, Up, v0p, Pip)]
    A = sp.Rational(1, 2) + h
    D = sp.Rational(1, 2) - h
    L = 1 - 2*h*es**2
    d = 1 - es**2

    def T(b, f):
        return (-b*f + D*es*sp.diff(f, es) + Xs*sp.diff(f, Xs)) / L

    def Z(b, f):
        return (2*b*es*f + d*sp.diff(f, es) - 2*es*Xs*sp.diff(f, Xs)) / L
    Ap = A + sp.Rational(1, 2)
    my = dict(
        cont=sp.diff(Xs*v0, Xs) - (2*A*es*U - d*sp.diff(U, es) + 2*es*Xs*sp.diff(U, Xs)) / L,
        theta=T(-Ap, F) + v0*(Xs*sp.diff(F, Xs) + F) + U*Z(-Ap, F) - 2*sp.diff(Xs*F, Xs, 2),
        z=T(-A, U) + Xs*v0*sp.diff(U, Xs) + U*Z(-A, U) + Z(-2*A, Pi) - 2*sp.diff(Xs*sp.diff(U, Xs), Xs),
        rad=sp.diff(Pi, Xs) - F**2,
    )
    for k in my:
        diff = sp.simplify(sp.expand(out[k] - my[k]))
        assert diff == 0, (k, diff)
    # neglected terms must be q-free after dividing by q^{2h} (i.e. truly O(q^{2h}))
    q = sp.Symbol('q', positive=True)
    for k in ('theta_ax_over_q2h', 'z_ax_over_q2h', 'rad_rest_over_q2h', 'rad_ax_over_q4h'):
        assert q not in out[k].free_symbols, (k, out[k])
    print("Test 2  Leading-order system derived from NS matches code ... OK")
    print("        (neglected terms: axial viscosity & radial inertia O(q^{2h}), axial viscosity of u_r O(q^{4h}))")
    return my, (Xs, es, h, Fp, Up, v0p, Pip)


# ----------------------------------------------------------------------------
def test_heat_exterior():
    print("Test 3  Heat exterior residual (U = v0 = 0), X in [0.5, 4]:")
    for NX, NE in [(8, 6), (16, 8), (24, 12), (32, 16)]:
        p = cs.Params(h=0.01, X_lo=0.5, X_hi=4.0, NX=NX, NE=NE)
        g = cs.Grid(p)
        F = cs.heat_exterior_F(g)
        U = np.zeros_like(F)
        Pi0 = cs.heat_exterior_Pi0(p.X_lo, g.eta, p.h)
        R = cs.residuals(g, F, U, Pi0, V0_lo=np.zeros(g.nE))
        Rth = R["R_theta"][1:-1, :]
        print(f"        NX={NX:2d} NE={NE:2d}  |R_theta|_inf = {np.abs(Rth).max():.2e}"
              f"   (|R_z| = {np.abs(R['R_z']).max():.1e}, pressure test)")


# ----------------------------------------------------------------------------
def test_manufactured(my, syms):
    Xs, es, h, Fp, Up, v0p, Pip = syms
    hval = 0.01
    A = 0.5 + hval
    # smooth trial profiles
    Fe = sp.exp(-Xs) * (1 + sp.Rational(1, 3)*es)
    Ue = Xs * sp.exp(-Xs) * (sp.Rational(1, 5) + es - es**2/2)
    # v0 and Pi consistent with cont & rad, integrated from X=0 (axis problem)
    L = 1 - 2*h*es**2
    d = 1 - es**2
    rhs = (2*A*es*Ue - d*sp.diff(Ue, es) + 2*es*Xs*sp.diff(Ue, Xs)) / L
    xx = sp.Symbol('xx')
    V0e = sp.integrate(rhs.subs(Xs, xx), (xx, 0, Xs))
    v0e = sp.simplify(V0e / Xs)
    Pi0e = sp.cos(es)
    Pie = Pi0e + sp.integrate((Fe**2).subs(Xs, xx), (xx, 0, Xs))
    subs = {Fp(Xs, es): Fe, Up(Xs, es): Ue, v0p(Xs, es): v0e, Pip(Xs, es): Pie, h: hval}
    Rth_s = sp.lambdify((Xs, es), my['theta'].subs(subs).doit(), 'numpy')
    Rz_s = sp.lambdify((Xs, es), my['z'].subs(subs).doit(), 'numpy')
    Fn = sp.lambdify((Xs, es), Fe, 'numpy')
    Un = sp.lambdify((Xs, es), Ue, 'numpy')
    print("Test 4  Manufactured solution, axis problem X in [0, 3]:")
    for NX, NE in [(12, 6), (20, 10), (28, 14), (36, 18)]:
        p = cs.Params(h=hval, X_lo=0.0, X_hi=3.0, NX=NX, NE=NE)
        g = cs.Grid(p)
        F = Fn(g.XX, g.EE)
        U = Un(g.XX, g.EE)
        Pi0 = np.cos(g.eta)
        R = cs.residuals(g, F, U, Pi0)
        with np.errstate(all="ignore"):
            eth = np.abs(R["R_theta"] - Rth_s(g.XX, g.EE))[1:, :].max()   # skip X=0 (0/0 in symbolic v0)
            ez = np.abs(R["R_z"] - Rz_s(g.XX, g.EE))[1:, :].max()
        print(f"        NX={NX:2d} NE={NE:2d}  err(theta)={eth:.2e}  err(z)={ez:.2e}")


if __name__ == "__main__":
    import sys
    fast = '--fast' in sys.argv
    if not fast:
        test_lemma41()
    my, syms = test_derivation()
    test_heat_exterior()
    test_manufactured(my, syms)


==> anc/tests_axis.py <==
"""
tests_axis.py -- verification of axis_series.py (CAUCHY_X_DESIGN.md Section 4, items 1, 3, 4, 5, and 2).

  1. Manufactured solution: F = (1 + X) e^{-X} (1 + 0.3 eta^2), U = X eta (1 - X/3), Pi0 = 0.  The residual
     fields r_theta, r_z are Taylor-expanded in X symbolically (sympy) and fed to the recursion as forcing;
     the recursion must return the Taylor coefficients of F and U to roundoff for k <= 10.
  2. Heat exterior: is E = c X^{-A} H(2d/X) smooth at X = 0 in the variable F = E / sqrt(2X)?  (Evidence
     rather than forced agreement.)
  3. Symmetry: even F_0, odd U_0, even Pi0 give F_k even and U_k odd for every k.
  4. Resolution in eta: item 1 at NE = 16, 24, 32.
  5. X_* for the physically motivated data F_0 = 1, U_0 = 0.5 eta, Pi0 = 0 at NE = 16, 24, 32.
Run: python tests_axis.py
"""
import sys
import time
import numpy as np
import sympy as sp
import core_solver as cs
from axis_series import eta_grid, series_coeffs, evaluate, radius_estimates

FAIL = 0
H = 0.01


def check(name, ok, detail=""):
    global FAIL
    print(f"  [{'OK' if ok else 'FAIL'}] {name}  {detail}")
    if not ok:
        FAIL += 1


# ---------------------------------------------------------------- symbolic residual of the manufactured solution
def manufactured_forcing(K, hval=H):
    """Taylor coefficients (in X) of r_theta, r_z for the manufactured F, U; returned as sympy
    expressions in eta, plus the exact Taylor coefficients of F and U."""
    X, e = sp.symbols("X eta", real=True)
    h = sp.Rational(1, 100) if hval == 0.01 else sp.nsimplify(hval)
    A, D = sp.Rational(1, 2) + h, sp.Rational(1, 2) - h
    d = 1 - e ** 2
    L = 1 - 2 * h * e ** 2
    F = (1 + X) * sp.exp(-X) * (1 + sp.Rational(3, 10) * e ** 2)
    U = X * e * (1 - X / 3)
    Pi0 = sp.Integer(0)
    # continuity and radial balance (exact integrals in X)
    rhs_cont = (2 * A * e * U - d * sp.diff(U, e) + 2 * e * X * sp.diff(U, X)) / L
    V0 = sp.integrate(rhs_cont, (X, 0, X))
    v0 = sp.simplify(V0 / X)
    Pi = Pi0 + sp.integrate(F ** 2, (X, 0, X))

    def T(b, f):
        return (-b * f + D * e * sp.diff(f, e) + X * sp.diff(f, X)) / L

    def Z(b, f):
        return (2 * b * e * f + d * sp.diff(f, e) - 2 * e * X * sp.diff(f, X)) / L
    Ap = A + sp.Rational(1, 2)
    R_theta = T(-Ap, F) + v0 * (X * sp.diff(F, X) + F) + U * Z(-Ap, F) - 2 * sp.diff(X * F, X, 2)
    R_z = T(-A, U) + V0 * sp.diff(U, X) + U * Z(-A, U) + Z(-2 * A, Pi) - 2 * sp.diff(X * sp.diff(U, X), X)

    def taylor(expr, n):
        s = sp.series(expr, X, 0, n).removeO()
        s = sp.expand(s)
        return [sp.simplify(s.coeff(X, k)) for k in range(n)]
    rth = taylor(R_theta, K)
    rz = taylor(R_z, K)
    Fk = taylor(F, K + 1)
    Uk = taylor(U, K + 1)
    return e, rth, rz, Fk, Uk


def test_manufactured(NE, K=10, cache={}):
    print(f"Test 1  manufactured solution, NE = {NE}, K = {K}")
    if "sym" not in cache:
        t = time.perf_counter()
        cache["sym"] = manufactured_forcing(K)
        print(f"        (symbolic residual series in {time.perf_counter()-t:.1f} s)")
    e, rth, rz, Fk, Uk = cache["sym"]
    eta, DE = eta_grid(NE)
    ev = lambda expr: np.array([float(expr.subs(e, float(x))) for x in eta]) if expr.free_symbols else float(expr) * np.ones_like(eta)
    forcing = ([ev(r) for r in rth], [ev(r) for r in rz])
    F0, U0 = ev(Fk[0]), ev(Uk[0])
    c = series_coeffs(F0, U0, np.zeros_like(eta), eta, DE, H, K, forcing=forcing)
    errF = [np.abs(c.F[k] - ev(Fk[k])).max() for k in range(K + 1)]
    errU = [np.abs(c.U[k] - ev(Uk[k])).max() for k in range(K + 1)]
    check(f"F_k reproduced to roundoff (max over k<={K})", max(errF) < 1e-9, f"max|dF_k| = {max(errF):.1e} (k=1..{K}: " + " ".join(f"{x:.0e}" for x in errF[1:]) + ")")
    check(f"U_k reproduced to roundoff", max(errU) < 1e-9, f"max|dU_k| = {max(errU):.1e}")
    # residual of the summed series on a grid, via core_solver.residuals (forcing removed by construction)
    return max(errF), max(errU)


def test_heat_exterior():
    print("Test 2  heat exterior at the axis in the variable F = E/sqrt(2X)")
    for X_lo in (1e-2, 1e-3, 1e-4):
        p = cs.Params(h=H, X_lo=X_lo, X_hi=10 * X_lo, eta_max=0.9, NX=8, NE=8)
        g = cs.Grid(p)
        F = cs.heat_exterior_F(g, 1.0)
        j0 = np.argmin(np.abs(g.eta))
        print(f"        X in [{X_lo:.0e}, {10*X_lo:.0e}]: F(X,0) X = " + ", ".join(f"{F[i, j0]*g.X[i]:.5f}" for i in (0, g.nX // 2, -1)) +
              f";  F(X,0) X^(1+2h)... F*X^1 at ends ratio {F[0,j0]*g.X[0]/(F[-1,j0]*g.X[-1]):.4f}")
    A = 0.5 + H
    print(f"        As X -> 0 with d fixed, H(2d/X) ~ (2d/X)^(-h)/Gamma(1+h), so E ~ c X^(-A+h) (2d)^(-h) = c (2d)^(-h) / sqrt(X) and")
    print(f"        F = E/sqrt(2X) ~ c (2d)^(-h) / (sqrt(2) X): F X tends to c (2d)^(-h)/sqrt(2) = {(2.0)**(-H)/np.sqrt(2):.5f} at eta = 0.")
    check("heat exterior is NOT smooth at X = 0 in the profile variables (F ~ 1/X): the series cannot represent it; this is the exterior, not core, solution",
          True, "(expected; the axis core must be joined to it in the annulus, not continued into it)")


def test_symmetry(NE=16, K=20):
    print(f"Test 3  parity: even F_0, odd U_0, even Pi0 -> F_k even, U_k odd, NE = {NE}, K = {K}")
    eta, DE = eta_grid(NE)
    c = series_coeffs(1.0 + 0.5 * eta ** 2, 0.5 * eta - 0.2 * eta ** 3, 0.3 * eta ** 2, eta, DE, H, K)
    defF = max(np.abs(a - a[::-1]).max() / max(np.abs(a).max(), 1e-300) for a in c.F)
    defU = max(np.abs(a + a[::-1]).max() / max(np.abs(a).max(), 1e-300) for a in c.U)
    check("F_k even in eta (relative defect)", defF < 1e-11, f"{defF:.1e}")
    check("U_k odd in eta (relative defect)", defU < 1e-11, f"{defU:.1e}")


def test_radius(K=40):
    print(f"Test 5  X_* for F_0 = 1, U_0 = 0.5 eta, Pi0 = 0 (h = {H}), K = {K}")
    for NE in (16, 24, 32):
        eta, DE = eta_grid(NE)
        c = series_coeffs(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, H, K)
        ks, ratio, root, norms = radius_estimates(c, "F")
        ksU, ratioU, rootU, normsU = radius_estimates(c, "U")
        print(f"        NE={NE}: |F_k| at k=10,20,30,40: " + ", ".join(f"{norms[k]:.2e}" for k in (10, 20, 30, 40)) +
              f" | X_* ratio (k=30..40): {np.nanmean(ratio[29:39]):.3f} +- {np.nanstd(ratio[29:39]):.3f}, root(k=40): {root[-1]:.3f} | U: ratio {np.nanmean(ratioU[29:39]):.3f}, root {rootU[-1]:.3f}")
    # sanity: the summed series solves the equations inside X_*: residual of the partial sum on a grid
    eta, DE = eta_grid(24)
    c = series_coeffs(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, H, K)
    ks, ratio, root, norms = radius_estimates(c, "F")
    Xs = float(np.nanmean(ratio[29:39]))
    p = cs.Params(h=H, X_lo=0.0, X_hi=0.3 * Xs, eta_max=1.0, NX=24, NE=24)
    g = cs.Grid(p)
    F, U, v0, Pi = evaluate(c, g.X)
    R = cs.residuals(g, F, U, c.P[0])
    print(f"        residual of the K={K} partial sum on X in [0, 0.3 X_*] = [0, {0.3*Xs:.3f}]: |R_theta| = {np.abs(R['R_theta'][1:]).max():.1e}, |R_z| = {np.abs(R['R_z'][1:]).max():.1e}"
          f"  (v0 from the series vs from continuity quadrature: {np.abs(v0 - R['v0']).max():.1e}; Pi: {np.abs(Pi - R['Pi']).max():.1e})")
    check("partial sum satisfies the leading-order system on [0, 0.3 X_*] (residual < 1e-8)", max(np.abs(R['R_theta'][1:]).max(), np.abs(R['R_z'][1:]).max()) < 1e-8)


if __name__ == "__main__":
    errs = {}
    for NE in (16, 24, 32):
        errs[NE] = test_manufactured(NE)
    print("Test 4  resolution in eta (manufactured data are polynomial in eta, so all grids should be at roundoff):")
    for NE, (eF, eU) in errs.items():
        print(f"        NE={NE}: max|dF_k| = {eF:.1e}, max|dU_k| = {eU:.1e}")
    test_heat_exterior()
    test_symmetry()
    test_radius()
    print(f"\n{'ALL PASSED' if FAIL == 0 else str(FAIL) + ' CHECK(S) FAILED'}")
    sys.exit(1 if FAIL else 0)


==> anc/tests_cone.py <==
"""tests_cone.py -- checks for axis_cone.py (paper eqs. (4.11), (4.15), (4.16), (4.20)-(4.23), Theorem 4.6).
Run:  python tests_cone.py
A. T_0 = 0 on the pure series core (X <= X_a).
B. Pure heat exterior with integrals from X_b: X T0_theta and sqrt(X) T0_z equal the boundary terms
   (T_0 = 0 up to them); and with the integrals carried from X = 0, X T0_theta equals minus the net torque
   of the residual route continued through the exterior with the carried flux V_0.
C. Annulus: (4.11) stresses agree with axis_join's residual-integrated stresses, T_0 = -tau.
D. The five cumulative integrals against direct adaptive quadrature of the profile.
E. Parity for symmetric axis data: a, v_s, P_c even; b_s, t_s, J_c odd in eta.
F. Matched profile: the least-squares residual vector is reproduced by matching_residuals on the returned join.
"""
import numpy as np, warnings
from scipy.integrate import quad
import core_solver as cs
from axis_series import eta_grid, evaluate
from axis_join import join, _blend_fields
from axis_cone import (pieces, stress_coefficients, cone_quantities, exterior_local_check, matching_residuals,
                       match_axis_data, axis_data_from_params)

warnings.filterwarnings("ignore")
eps = 0.1
res = join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=0.01, NE=16, K=40, X_a=1.0, X_b=2.0, verbose=False)
eta, DE = eta_grid(16, 1.0)
h = res.h
core, ann, ext = pieces(res)
fails = 0


def check(name, val, tol, scale=1.0):
    global fails
    ok = val <= tol * scale
    fails += 0 if ok else 1
    print(f"[{'PASS' if ok else 'FAIL'}] {name}: {val:.3e} (tol {tol:.0e} x {scale:.3g})")


# A ---------------------------------------------------------------------------------------------------------
scc = stress_coefficients(core, h, DE)
check("A1 core max|T0_theta|", np.abs(scc["T0_theta"]).max(), 1e-6)
check("A2 core max|T0_z|", np.abs(scc["T0_z"]).max(), 1e-6)
check("A3 core X Q_s/L = a", np.abs(scc["ps1"] - scc["a"]).max(), 1e-6)
check("A4 core N_s/L = -2 U_X", np.abs(scc["N_s"] / scc["L"] + 2 * scc["U_X"]).max(), 1e-6)

# B ---------------------------------------------------------------------------------------------------------
loc = exterior_local_check(res)
check("B1 pure exterior X T0_theta = boundary term", loc["theta_err"], 1e-5, loc["theta_scale"])
check("B2 pure exterior sqrt(X) T0_z = -2 eta X_b^2 F_b^2/(L sqrt2)", loc["z_err"], 1e-5, loc["z_scale"])
ge = cs.Grid(cs.Params(h=h, X_lo=res.X_b, X_hi=res.X_end, eta_max=1.0, NX=48, NE=16))
L = 1 - 2 * h * eta ** 2; D = 0.5 - h; d = 1 - eta ** 2
Mb = ann.M[-1]
V0_b = (-2 * D * eta * Mb - d * (DE @ Mb)) / L                     # X v0 at X_b from continuity (U = 0)
Re = cs.residuals(ge, ext.F, ext.U, ann.Pi[-1], V0_lo=V0_b)
torque_ext = -res.ga.X[-1] * res.tau_theta[-1] - ge.QX @ (ge.XX * Re["R_theta"])
force_ext = -np.sqrt(res.ga.X[-1]) * res.tau_z[-1] - ge.QX @ Re["R_z"] / np.sqrt(2.0)
sce = stress_coefficients(ext, h, DE, skip_axis=False)
check("B3 exterior X T0_theta = residual route incl. v0 transport", np.abs(sce["X"][:, None] * sce["T0_theta"] - torque_ext).max(), 1e-5, np.abs(torque_ext).max())
check("B4 exterior sqrt(X) T0_z = residual route", np.abs(np.sqrt(sce["X"][:, None]) * sce["T0_z"] - force_ext).max(), 1e-5, np.abs(force_ext).max())

# C ---------------------------------------------------------------------------------------------------------
sca = stress_coefficients(ann, h, DE, skip_axis=False)
assert np.allclose(res.ga.X, ann.X)
check("C1 annulus T0_theta = -tau_theta", np.abs(sca["T0_theta"] + res.tau_theta).max(), 1e-5, np.abs(res.tau_theta).max())
check("C2 annulus T0_z = -tau_z", np.abs(sca["T0_z"] + res.tau_z).max(), 1e-5, np.abs(res.tau_z).max())
check("C3 (4.11) stress vanishes at X_a (residual route is exactly zero there)", max(np.abs(sca["T0_theta"][0]).max(), np.abs(sca["T0_z"][0]).max()), 1e-6)

# D ---------------------------------------------------------------------------------------------------------
def prof(X, j):
    X = np.atleast_1d(X)
    if X[0] <= res.X_a:
        F, U, _, _ = evaluate(res.coeffs, X)
    else:
        F, U, *_ = _blend_fields(res.coeffs, X, eta, h, res.c_inf, res.X_a, res.X_b)
    return F[0, j], U[0, j]

for j in (8, 5, 12):
    Xq = res.X_b
    fU = lambda x: prof(x, j)[1]
    fH = lambda x: 2 * x * prof(x, j)[0]
    fJ = lambda x: prof(x, j)[1] * 2 * x * prof(x, j)[0]
    fS = lambda x: prof(x, j)[1] ** 2 - x * prof(x, j)[0] ** 2
    fC = lambda x: prof(x, j)[0] ** 2
    ref = [quad(f, 0, res.X_a, epsabs=1e-13, epsrel=1e-13)[0] + quad(f, res.X_a, Xq, epsabs=1e-13, epsrel=1e-13)[0] for f in (fU, fH, fJ, fS, fC)]
    got = [ann.M[-1, j], ann.I[-1, j], ann.J[-1, j], ann.S[-1, j], ann.Cp[-1, j]]
    err = max(abs(a - b) for a, b in zip(ref, got))
    check(f"D  five integrals at X_b, eta = {eta[j]:+.3f} vs quad", err, 1e-9, max(1.0, max(abs(r) for r in ref)))

# E ---------------------------------------------------------------------------------------------------------
cq = cone_quantities(sca)
rows = slice(1, -1)
def even_err(f): return np.abs(f[rows] - f[rows][:, ::-1]).max() / max(np.abs(f[rows]).max(), 1e-300)
def odd_err(f): return np.abs(f[rows] + f[rows][:, ::-1]).max() / max(np.abs(f[rows]).max(), 1e-300)
for name, f in (("a", sca["a"]), ("v_s", cq["v_s"]), ("P_c", cq["P_c"])):
    check(f"E  {name} even", even_err(f), 1e-8)
for name, f in (("b_s", sca["b_s"]), ("t_s", cq["t_s"]), ("J_c", cq["J_c"])):
    check(f"E  {name} odd", odd_err(f), 1e-8)
check("E  T0_theta even", even_err(sca["T0_theta"]), 1e-8)
check("E  T0_z odd", odd_err(sca["T0_z"]), 1e-8)

# F ---------------------------------------------------------------------------------------------------------
sol, rm, hist = match_axis_data(np.array([0.1, 0.0, 0.0, 0.05, 0.0]), fix_c=0.2, max_nfev=8, verbose=0)
vec, parts = matching_residuals(rm)
check("F1 least-squares residual reproduced from the returned join (first 6(NE+1) rows; the rest are regularity / pressure-datum penalty rows)", np.abs(vec - sol.fun[:vec.size]).max(), 1e-9, max(1.0, np.abs(sol.fun).max()))
check("F2 matching reduced the rms residual from the start", np.sqrt(np.mean(sol.fun ** 2)) / hist[0][2], 1.0)
core_m, ann_m, ext_m = pieces(rm)
scm = stress_coefficients(ann_m, h, DE, skip_axis=False)
check("F3 matched profile: (4.11) vs residual route in the annulus", np.abs(scm["T0_theta"] + rm.tau_theta).max() + np.abs(scm["T0_z"] + rm.tau_z).max(), 1e-5, np.abs(rm.tau_theta).max() + np.abs(rm.tau_z).max())
# matched moment identities: net torque and force at X_b equal the residual-route entries of the vector
check("F4 net torque at X_b = residual entry", np.abs(rm.ga.X[-1] * rm.tau_theta[-1] - parts["torque"]).max(), 1e-12)
check("F5 net force at X_b = residual entry", np.abs(np.sqrt(rm.ga.X[-1]) * rm.tau_z[-1] - parts["force"]).max(), 1e-12)

print(f"\n{fails} failure(s)")
raise SystemExit(1 if fails else 0)


==> anc/tests_join.py <==
"""tests_join.py -- checks for axis_join.py (BLOWUP_PLAN step 2).  Run: python tests_join.py"""
import numpy as np, core_solver as cs
from axis_series import eta_grid, series_coeffs, evaluate
import axis_join as aj

FAIL = 0
def check(name, ok, detail=""):
    global FAIL
    print(f"  [{'OK' if ok else 'FAIL'}] {name}  {detail}")
    FAIL += (not ok)

eps, h, NE, K = 0.1, 0.01, 16, 40
X_a, X_b, X_end = 1.0, 2.0, 3.0
res = aj.join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=h, NE=NE, K=K, X_a=X_a, X_b=X_b, verbose=False)
eta = res.eta

print("Test A  chi = 1 everywhere: blend = core series, residual = series residual on [0, X_end]")
g = cs.Grid(cs.Params(h=h, X_lo=0.0, X_hi=X_end, eta_max=1.0, NX=64, NE=NE))
Fc, Uc, _, _ = evaluate(res.coeffs, g.X)
Fb = Fc * 1.0; Ub = Uc * 1.0
R = cs.residuals(g, Fb, Ub, res.Pi0_axis)
r = max(np.abs(R["R_theta"][:-1]).max(), np.abs(R["R_z"][:-1]).max())
check("series residual on [0, 3] < 1e-8", r < 1e-8, f"max = {r:.1e} (X_* ~ {aj.evaluate is not None and 'see report'})")
check("blend equals core where chi = 1", np.abs(res.F[res.g.X <= X_a] - evaluate(res.coeffs, res.g.X[res.g.X <= X_a])[0]).max() < 1e-14)

print("Test B  chi = 0 on [X_a, X_end]: pure exterior residual there is spectral")
ge = cs.Grid(cs.Params(h=h, X_lo=X_a, X_hi=X_end, eta_max=1.0, NX=48, NE=NE))
Fe = aj.exterior_F(ge.X, eta, h, res.c_inf)
Pi_a = -aj.exterior_tail_int(X_a, eta, h, res.c_inf)
Re = cs.residuals(ge, Fe, np.zeros_like(Fe), Pi_a, V0_lo=np.zeros_like(eta))
rth, rz = np.abs(Re["R_theta"][1:-1]).max(), np.abs(Re["R_z"][1:-1]).max()
check("exterior residual small (heat-exterior test level, algebraic in eta on the full range)", rth < 1e-3 and rz < 1e-3, f"R_theta {rth:.1e}, R_z {rz:.1e} (notes Table 1: 9.8e-4 at 32x16 for eta_c = 1)")

print("Test C  stresses differentiate back to the annulus residuals")
ga = res.ga
lhs_th = ga.dX(ga.XX * res.tau_theta); rhs_th = ga.XX * res.Ra_theta
lhs_z = ga.dX(np.sqrt(ga.XX) * res.tau_z); rhs_z = res.Ra_z / np.sqrt(2.0)
# node 0 (X_a) is the integration constant of the Chebyshev integration matrix and is not recovered by D
e1 = np.abs(lhs_th[1:] - rhs_th[1:]).max() / np.abs(rhs_th).max(); e2 = np.abs(lhs_z[1:] - rhs_z[1:]).max() / np.abs(rhs_z).max()
check("d_X(X tau_theta) = X R_theta", e1 < 1e-10, f"rel {e1:.1e}"); check("d_X(sqrt(X) tau_z) = R_z/sqrt2", e2 < 1e-10, f"rel {e2:.1e}")
check("stresses vanish at X_a", max(np.abs(res.tau_theta[0]).max(), np.abs(res.tau_z[0]).max()) < 1e-12)

print("Test D  parity: even axis data -> tau_theta even, tau_z odd in eta")
tt, tz = res.tau_theta, res.tau_z
check("tau_theta even", np.abs(tt - tt[:, ::-1]).max() / np.abs(tt).max() < 1e-10, f"{np.abs(tt - tt[:, ::-1]).max()/np.abs(tt).max():.1e}")
check("tau_z odd", np.abs(tz + tz[:, ::-1]).max() / np.abs(tz).max() < 1e-10, f"{np.abs(tz + tz[:, ::-1]).max()/np.abs(tz).max():.1e}")

print("Test E  annulus resolution: stresses at NXa = 48 vs 96")
res96 = aj.join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=h, NE=NE, K=K, X_a=X_a, X_b=X_b, NXa=96, verbose=False)
def at_Xb(r): return np.abs(r.ga.X[-1] * r.tau_theta[-1]).max(), np.abs(np.sqrt(r.ga.X[-1]) * r.tau_z[-1]).max(), np.abs(r.tau_theta).max(), np.abs(r.tau_z).max()
a48, a96 = at_Xb(res), at_Xb(res96)
rel = max(abs(x - y) / max(abs(y), 1e-12) for x, y in zip(a48, a96))
check("net torque, net force and peaks agree to 1e-5 between NXa 48 and 96 (C-infinity bump, Gevrey convergence)", rel < 1e-5, f"max rel diff {rel:.1e}; net torque {a96[0]:.6f}, net force {a96[1]:.6f}, peaks {a96[2]:.4f} / {a96[3]:.4f}")

print("Test F  pressure consistency: Pi from the global grid equals the exterior pressure at X_end")
Pi_end_ext = -aj.exterior_tail_int(X_end, eta, h, res.c_inf)
dp = np.abs(res.Pi[-1] - Pi_end_ext).max()
check("Pi_blend(X_end) = Pi_ext(X_end)", dp < 1e-9, f"{dp:.1e}")
print(f"\n{'ALL PASSED' if FAIL == 0 else str(FAIL) + ' CHECK(S) FAILED'}")


==> anc/tests_march.py <==
"""tests_march.py -- checks for axis_march.py (CAUCHY_X_DESIGN.md Section 4, items 2, 4, 5, and the join hook).
Run:  python tests_march.py
A. Series (K = 60) at 0.7 X_* against the march started at 0.3 X_*: agreement to the series tail.
B. Parity along the march (even F, odd U) for symmetric axis data.
C. Residual of the marched core against core_solver.residuals on a Chebyshev grid over [X_s, 3].
D. Resolution in eta: NE = 16 (no filter), 24 (m 20), 32 (m 24) agree in the interior at X = 3.
E. join(core='march') reproduces join(core=None) when the series converges to X_b (same Pi0, c_inf, stresses).
F. Growth monitor: sideways amplification increases with the mode index and stays finite.
G. Blow-up guard: axially inflowing data (U_0 = -eta) terminate without hanging.
H. Regular large jet: U_0 = eta, F_0 = 0.25 at NE = 40 / m 28 keeps the core stress identity T_0 below 1e-6.
"""
import time, warnings
import numpy as np
import core_solver as cs
from axis_series import eta_grid, series_coeffs, evaluate, cheb_spectrum
from axis_march import MarchCore, march, series_state, _series_radius, growth_monitor
from axis_join import join

warnings.filterwarnings("ignore")
FAIL = 0


def check(name, ok, detail=""):
    global FAIL
    print(f"  [{'OK' if ok else 'FAIL'}] {name}  {detail}")
    FAIL += (not ok)


h = 0.01
# A, B --------------------------------------------------------------------------------------------------------
print("Test A/B  series vs march, parity")
for NE, mf in ((16, None), (24, 20)):
    eta, DE = eta_grid(NE)
    c = series_coeffs(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, h, 60, m_filter=mf)
    Xst = _series_radius(c)
    sol = march(c, 0.3 * Xst, 0.7 * Xst, DE, m_filter=mf)
    ys, ym = series_state(c, 0.7 * Xst), sol.y[:, -1]
    n = eta.size
    rel = [np.abs(ys[i * n:(i + 1) * n] - ym[i * n:(i + 1) * n]).max() / np.abs(ys[i * n:(i + 1) * n]).max() for i in range(6)]
    tail = max(np.abs(c.F[-1]).max(), np.abs(c.U[-1]).max()) * (0.7 * Xst) ** 60
    check(f"A NE={NE} m={mf}: F, U, Pi, V0 to 1e-8 rel; F_X, U_X to 1e-6", max(rel[0], rel[2], rel[4], rel[5]) < 1e-8 and max(rel[1], rel[3]) < 1e-6,
          f"rel diffs {' '.join(f'{r:.1e}' for r in rel)}, series tail {tail:.1e}, X_* {Xst:.3f}")
    F, U = ym[:n], ym[2 * n:3 * n]
    check(f"B NE={NE}: parity", np.abs(F - F[::-1]).max() < 1e-10 and np.abs(U + U[::-1]).max() < 1e-10,
          f"|F-F(-eta)| {np.abs(F-F[::-1]).max():.1e}, |U+U(-eta)| {np.abs(U+U[::-1]).max():.1e}")

# C --------------------------------------------------------------------------------------------------------------
print("Test C  residual of the marched core on [X_s, 3]")
eta, DE = eta_grid(16)
mc = MarchCore(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, h, 40, 3.0)
g = cs.Grid(cs.Params(h=h, X_lo=mc.X_s, X_hi=3.0, eta_max=1.0, NX=64, NE=16))
F, G, U, W, Pi, V0 = mc.state(g.X)
R = cs.residuals(g, F, U, Pi[0], V0_lo=V0[0])
r = max(np.abs(R["R_theta"][1:-1]).max(), np.abs(R["R_z"][1:-1]).max())
check("C residual < 1e-7 (64 X nodes, max_step 0.02)", r < 1e-7, f"max residual {r:.1e}; X_* {mc.X_star:.3f}, X_s {mc.X_s:.3f}, steps {mc.sol.t.size}")
check("C state derivatives match grid derivatives", np.abs(g.dX(F) - G).max() < 1e-9 and np.abs(g.dX(U) - W).max() < 1e-9,
      f"{np.abs(g.dX(F)-G).max():.1e}, {np.abs(g.dX(U)-W).max():.1e}")
check("C Pi and V0 consistent with the rebuilt fields", np.abs(R["Pi"] - Pi).max() < 1e-9 and np.abs(R["V0"] - V0).max() < 1e-8,
      f"{np.abs(R['Pi']-Pi).max():.1e}, {np.abs(R['V0']-V0).max():.1e}")

# D --------------------------------------------------------------------------------------------------------------
print("Test D  eta resolution at X = 3")
etaf = np.linspace(-0.9, 0.9, 181)
vals = {}
for NE, mf in ((16, None), (24, 20), (32, 24)):
    eta, DE = eta_grid(NE)
    mc = MarchCore(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, h, 40, 3.0, m_filter=mf)
    F, U, v0, Pi = mc.evaluate(np.array([3.0]))
    cF = cheb_spectrum(F[0], eta); cU = cheb_spectrum(U[0], eta)
    V = np.cos(np.outer(np.arange(cF.size), np.arccos(etaf))).T
    vals[(NE, mf)] = (V @ cF, V @ cU)
d1 = max(np.abs(vals[(16, None)][0] - vals[(32, 24)][0]).max(), np.abs(vals[(16, None)][1] - vals[(32, 24)][1]).max())
d2 = max(np.abs(vals[(24, 20)][0] - vals[(32, 24)][0]).max(), np.abs(vals[(24, 20)][1] - vals[(32, 24)][1]).max())
check("D NE 16 vs 32/m24 within 1e-4, 24/m20 vs 32/m24 within 1e-5 (interior |eta| <= 0.9)", d1 < 1e-4 and d2 < 1e-5, f"{d1:.1e}, {d2:.1e}")

# E --------------------------------------------------------------------------------------------------------------
print("Test E  join with the marched core reproduces the series join")
eps = 0.1
r0 = join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=h, NE=16, K=40, verbose=False)
r1 = join(lambda e: eps * np.ones_like(e), lambda e: 0.5 * eps * e, h=h, NE=16, K=40, verbose=False, core="march")
check("E Pi0, c_inf, stresses agree to 1e-8", np.abs(r0.Pi0_axis - r1.Pi0_axis).max() < 1e-8 and abs(r0.c_inf - r1.c_inf) < 1e-8
      and np.abs(r0.tau_theta - r1.tau_theta).max() < 1e-7 and np.abs(r0.tau_z - r1.tau_z).max() < 1e-7,
      f"dPi0 {np.abs(r0.Pi0_axis-r1.Pi0_axis).max():.1e}, dc {abs(r0.c_inf-r1.c_inf):.1e}, dtau {np.abs(r0.tau_theta-r1.tau_theta).max():.1e}/{np.abs(r0.tau_z-r1.tau_z).max():.1e}; "
      f"march X_* {r1.coeffs.X_star:.2f}, X_s {r1.coeffs.X_s:.2f}, reached {r1.coeffs.reached:.2f}")

# F --------------------------------------------------------------------------------------------------------------
print("Test F  growth monitor")
eta, DE = eta_grid(24)
out = growth_monitor(np.ones_like(eta), 0.5 * eta, np.zeros_like(eta), eta, DE, h, 40, 1.0, 3.0, modes=(2, 8, 16, 20), m_filter=20)
gr = [out[m]["growth_F" if m % 2 == 0 else "growth_U"][-1] for m in (2, 8, 16, 20)]
check("F growth at X = 3 increases with m and is below 1e7", all(np.diff(gr) > 0) and gr[-1] < 1e7, f"growth m=2,8,16,20: {' '.join(f'{v:.2e}' for v in gr)}")

# G --------------------------------------------------------------------------------------------------------------
print("Test G  blow-up guard")
t0 = time.perf_counter()
eta, DE = eta_grid(24)
mc = MarchCore(0.25 * np.ones_like(eta), -1.0 * eta, np.zeros_like(eta), eta, DE, h, 40, 6.0, m_filter=20)
dt = time.perf_counter() - t0
check("G axially inflowing data: march returns within 60 s", dt < 60, f"{dt:.1f}s, reached X = {mc.reached:.3f} of 6.0, success {mc.success}")

# H --------------------------------------------------------------------------------------------------------------
print("Test H  regular order-one jet at NE = 40 / m 28")
from axis_cone import pieces, stress_coefficients
res = join(lambda e: 0.25 * np.ones_like(e), lambda e: 1.0 * e, h=h, NE=40, K=40, c_inf=0.4, verbose=False, m_filter=28, core="march")
_, DE = eta_grid(40)
core, ann, ext = pieces(res)
sc = stress_coefficients(core, h, DE)
T = (np.abs(sc["T0_theta"]).max(), np.abs(sc["T0_z"]).max())
check("H core T_0 < 1e-6 for U_0 = eta, F_0 = 0.25", max(T) < 1e-6, f"T0 {T[0]:.1e}, {T[1]:.1e}; max|U| at X_a {np.abs(core.U[-1]).max():.3f}; Pi0 iterations {len(res.Pi0_iters)}")

# I --------------------------------------------------------------------------------------------------------------
print("Test I  free annulus content (axis_join.annulus_extra)")
from axis_join import bump_psi
from axis_cone import matching_residuals
from scipy.integrate import quad
r0 = join(lambda e: 0.25 * np.ones_like(e), lambda e: 0.5 * e, NE=24, K=40, c_inf=0.4, verbose=False, m_filter=20, core="march")
r1 = join(lambda e: 0.25 * np.ones_like(e), lambda e: 0.5 * e, NE=24, K=40, c_inf=0.4, verbose=False, m_filter=20, core="march", ann=dict(U=[0.0], F=[0.0]))
check("I zero annulus content reproduces the plain join", np.abs(r0.tau_theta - r1.tau_theta).max() == 0 and np.abs(r0.Pi0_axis - r1.Pi0_axis).max() == 0)
r2 = join(lambda e: 0.25 * np.ones_like(e), lambda e: 0.5 * e, NE=24, K=40, c_inf=0.4, verbose=False, m_filter=20, core="march", ann=dict(U=[-1.0], F=[0.0]))
_, p0 = matching_residuals(r0); _, p2 = matching_residuals(r2)
Ipsi = quad(lambda x: bump_psi(np.array([x]), 1.0, 2.0)[0], 1, 2)[0]
j = int(np.argmin(np.abs(r0.eta - 0.5)))
dM = p2["M_inf"][j] - p0["M_inf"][j]
check("I return-flow bump shifts M(inf) by -b eta int psi", abs(dM - (-0.5 * Ipsi)) < 1e-9, f"{dM:+.6f} vs {-0.5*Ipsi:+.6f}")
check("I bump is zero outside (X_a, X_b) and one at the middle", bump_psi(np.array([1.0, 2.0, 0.5, 3.0]), 1.0, 2.0).max() == 0 and abs(bump_psi(np.array([1.5]), 1.0, 2.0)[0] - 1.0) < 1e-15)

# J --------------------------------------------------------------------------------------------------------------
print("Test J  general (non-symmetric) parametrisation")
from axis_cone import axis_data_from_params, annulus_from_params, cheb_T
eta24, _ = eta_grid(24)
th = np.array([0.3, 0.1, -0.05, 0.7, 0.2, 0.05, -1.5, 0.3, 0.02])
F0, U0, c = axis_data_from_params(th, eta24, nF=3, nU=3, fix_c=0.4, nAU=2, nAF=1, general=True)
check("J general F_0, U_0 use all modes T0..T_{n-1}", np.abs(F0 - (0.3 + 0.1 * eta24 - 0.05 * cheb_T(2, eta24))).max() < 1e-14
      and np.abs(U0 - (0.7 + 0.2 * eta24 + 0.05 * cheb_T(2, eta24))).max() < 1e-14 and c == 0.4)
ann = annulus_from_params(th, 3, 3, 2, 1, general=True)
check("J annulus coefficients split", ann["U"] == [-1.5, 0.3] and ann["F"] == [0.02] and ann["general"])
r3 = join(lambda e: 0.25 * np.ones_like(e), lambda e: 1.0 + 0 * e, NE=24, K=40, c_inf=0.4, verbose=False, m_filter=20, core="march", ann=dict(U=[-2.0, 0.0], F=[], general=True), n_fixed=80)
_, pj = matching_residuals(r3)
check("J through-flow profile: S(inf) at eta = 0 no longer equals minus the exterior tail", np.all(np.isfinite(r3.tau_theta)) and abs(pj["S_inf"][int(np.argmin(np.abs(r3.eta)))]) < 3.0,
      f"S_inf(0) = {pj['S_inf'][int(np.argmin(np.abs(r3.eta)))]:+.3f} (symmetric profiles: -4.05 at c_inf = 0.4); Pi0 iterations {len(r3.Pi0_iters)}, last {r3.Pi0_iters[-1]:.1e}")

print(f"  (A-J: {FAIL} failures so far)")


# K, L, M, N (step 5) ----------------------------------------------------------------------------------------
print("Test K  Newton fixed point on a repelling toy map (G(x) = 3x - 2 + 0.1 x^2 on 5 modes: fixed point x* = 1... per mode)")
from axis_join import newton_fixed_point, anderson, cheb_basis, annulus_extra
from axis_cone import Family, family_from_legacy
eta16, _ = eta_grid(16)
V16, _ = cheb_basis(eta16, 6)
target = V16 @ np.array([1.0, 0.3, -0.2, 0.1, 0.05, -0.02, 0.01])
Gtoy = lambda x: x + 3.0 * (x - target) + 0.2 * (x - target) ** 2          # x* = target, G'(x*) = 4 (repelling)
x_n, hist_n, conv = newton_fixed_point(Gtoy, np.zeros_like(eta16), eta16, 6, tol=1e-12, maxit=30)
check("Newton converges to the repelling fixed point", conv and np.abs(x_n - target).max() < 1e-10, f"err {np.abs(x_n - target).max():.1e} in {len(hist_n)} its")
x_r = np.zeros_like(eta16)
for _ in range(10):
    x_r = Gtoy(x_r)
check("plain iteration diverges from it", not np.isfinite(np.abs(x_r).max()) or np.abs(x_r - target).max() > 1.0, f"plain map after 10 its: {np.abs(x_r - target).max():.1e}")

print("Test L  Newton and Anderson agree on the consistent pressure datum of the sample data (marched core, NE 24 / m 20)")
eta24, _ = eta_grid(24)
ra = join(0.1 * np.ones_like(eta24), 0.05 * eta24, NE=24, K=40, m_filter=20, core="march", accel="anderson", verbose=False)
rn = join(0.1 * np.ones_like(eta24), 0.05 * eta24, NE=24, K=40, m_filter=20, core="march", accel="newton", c_inf=ra.c_inf, verbose=False)
check("same Pi0 to 1e-9", np.abs(ra.Pi0_axis - rn.Pi0_axis).max() < 1e-9, f"|dPi0| = {np.abs(ra.Pi0_axis - rn.Pi0_axis).max():.1e}; its {len(ra.Pi0_iters)} / {len(rn.Pi0_iters)}; methods {ra.pi0_method} / {rn.pi0_method}")
check("same stresses to 1e-8", np.abs(ra.tau_theta - rn.tau_theta).max() < 1e-8, f"{np.abs(ra.tau_theta - rn.tau_theta).max():.1e}")
check("auto = anderson when it converges", join(0.1 * np.ones_like(eta24), 0.05 * eta24, NE=24, K=40, m_filter=20, core="march", verbose=False).pi0_method == "anderson")

print("Test M  tensor annulus family reproduces the legacy one and respects X_v")
Xq = np.linspace(1.0, 2.0, 41)
leg = dict(U=[-2.0, 0.03, 0.1], F=[0.05, -0.09], general=True, X_a=1.0, X_b=2.0)
ten = dict(Ucoef=np.array([[-2.0, 0.03, 0.1]]), Fcoef=np.array([[0.05, -0.09]]), X_v=2.0, X_a=1.0, X_b=2.0)
dF1, dU1 = annulus_extra(leg, Xq, eta16); dF2, dU2 = annulus_extra(ten, Xq, eta16)
check("legacy == tensor (single radial mode, X_v = X_b)", np.abs(dF1 - dF2).max() == 0 and np.abs(dU1 - dU2).max() == 0)
ten2 = dict(Ucoef=np.array([[-2.0, 0.0, 0.0], [0.5, 0.0, 0.0]]), Fcoef=np.array([[0.05]]), X_v=1.6, X_a=1.0, X_b=2.0)
dF3, dU3 = annulus_extra(ten2, Xq, eta16)
check("U content vanishes beyond X_v and is nonzero inside", np.abs(dU3[Xq >= 1.6]).max() == 0 and np.abs(dU3[Xq < 1.6]).max() > 1.0)
check("F content is supported on the whole annulus", np.abs(dF3[(Xq > 1.6) & (Xq < 2.0)]).max() > 0)

print("Test N  Family parametrisation: layout, X_v map, legacy mapping")
fam = Family(nF=3, nU=3, general=True, nRU=2, nEU=3, nRF=2, nEF=2, free_Xv=True, fix_c=0.3)
check("n_params = 3 + 3 + 6 + 4 + 1", fam.n_params == 17, str(fam.n_params))
th = np.zeros(17); th[0] = 0.25; th[3] = 0.5; th[6:12] = np.arange(6) * 0.1; th[12:16] = -np.arange(4) * 0.1; th[16] = 0.0
F0, U0, c, ann = fam.unpack(th, eta16)
check("unpack: F_0 = 0.25, U_0 = 0.5, c pinned, X_v at the midpoint for theta_Xv = 0", np.allclose(F0, 0.25) and np.allclose(U0, 0.5) and c == 0.3 and abs(ann["X_v"] - 1.5) < 1e-12, f"X_v {ann['X_v']:.4f}")
check("Ucoef / Fcoef row-major", np.allclose(np.asarray(ann["Ucoef"]), np.arange(6).reshape(2, 3) * 0.1) and np.allclose(np.asarray(ann["Fcoef"]), -np.arange(4).reshape(2, 2) * 0.1))
th_old = np.array([0.2444, 0.0336, -0.0578, 0.4495, 0.0036, -0.034, -2.0102, 0.027])
fam2, th2 = family_from_legacy(th_old, 3, 3, 2, 0, True, 0.2, nRU=2)
F0a, U0a, ca, anna = fam2.unpack(th2, eta16)
from axis_cone import axis_data_from_params, annulus_from_params
F0b, U0b, cb = axis_data_from_params(th_old, eta16, 3, 3, 0.2, 2, 0, True); annb = dict(annulus_from_params(th_old, 3, 3, 2, 0, True), X_a=1.0, X_b=2.0)
dFa, dUa = annulus_extra(dict(anna, X_a=1.0, X_b=2.0), Xq, eta16); dFb, dUb = annulus_extra(annb, Xq, eta16)
check("legacy theta mapped onto the tensor family gives the same axis data and annulus content",
      np.abs(F0a - F0b).max() < 1e-14 and np.abs(U0a - U0b).max() < 1e-14 and np.abs(dUa - dUb).max() < 1e-14 and dFa is None and dFb is None)

# O (cone-readiness penalty and the Lemma C.1 loop) ------------------------------------------------------------
print("Test O  cone penalty and shear loop")
import subprocess, sys as _sys
r = subprocess.run([_sys.executable, "axis_cone_loop.py", "--selftest"], capture_output=True, text=True)
check("O loop self-test (mean identity, period, admissible along the loop, zero-mean primitives)", r.returncode == 0, r.stdout.strip()[:160])
from axis_cone import cone_penalty, relaxed_cone_U, pieces as _pieces
from axis_join import join as _join
_eta, _DE = eta_grid(16)
_res = _join(0.25 * np.ones_like(_eta), 0.5 * _eta, NE=16, K=40, c_inf=0.4, verbose=False)
_ann = _pieces(_res)[1]
_rows = np.arange(5, _ann.X.size - 5)
_pen, _info = cone_penalty(_ann, 0.01, _DE, _rows)
check("O penalty vector has 5 blocks of rows x eta, finite, nonnegative", _pen.size == 5 * _rows.size * _eta.size and np.all(np.isfinite(_pen)) and np.all(_pen >= 0),
      f"size {_pen.size}, max {_pen.max():.2f}, a_min {_info['a_min']:+.2f}, F_min {_info['F_min']:+.3f}")
check("O relaxed-cone U reduces to P_c when J_c = 0", abs(float(relaxed_cone_U(np.array(3.0), np.array(0.0))) - 3.0) < 1e-12)

# P (multiplicative annulus swirl content) -------------------------------------------------------------------------
print("Test P  multiplicative annulus swirl content (Fmult)")
_eta16, _ = eta_grid(16)
_F0, _U0 = 0.25 * np.ones_like(_eta16), 0.5 * _eta16
_plain = _join(_F0, _U0, NE=16, K=40, c_inf=0.4, verbose=False)
_ann0 = dict(Ucoef=np.zeros((1, 1)), Fcoef=np.zeros((1, 1)), X_v=2.0, Fmult=True)
_m0 = _join(_F0, _U0, NE=16, K=40, c_inf=0.4, ann=_ann0, verbose=False)
check("P zero exponent reproduces the plain join", np.abs(_m0.F - _plain.F).max() < 1e-13 and np.abs(_m0.tau_theta - _plain.tau_theta).max() < 1e-12)
_ann1 = dict(Ucoef=np.zeros((1, 1)), Fcoef=np.array([[-3.0, 0.5], [2.0, -1.0]]), X_v=2.0, Fmult=True)
_m1 = _join(_F0, _U0, NE=16, K=40, c_inf=0.4, ann=_ann1, verbose=False)
_annulus = (_m1.g.X > 1.0) & (_m1.g.X < 2.0)
check("P large exponent keeps F positive on the annulus and changes it", (_m1.F[_annulus] > 0).all() and np.abs(_m1.F - _plain.F).max() > 0.05,
      f"min F {_m1.F[_annulus].min():.3f}, max change {np.abs(_m1.F - _plain.F).max():.2f}")
_ann2 = dict(_ann1, Fmult=False)
_m2 = _join(_F0, _U0, NE=16, K=40, c_inf=0.4, ann=_ann2, verbose=False)
check("P the same coefficients used additively do cross zero (the failure mode being removed)", (_m2.F[_annulus] < 0).any(), f"min F {_m2.F[_annulus].min():.3f}")

print(f"\n{'ALL PASSED' if FAIL == 0 else str(FAIL) + ' FAILED'}")


==> anc/tests_phase0.py <==
"""
tests_phase0.py -- verification of the Phase 0 solver work (SWEEP_PLAN_v2.md Section 1).

  A. Gauge-pinned LU Newton reproduces the SVD pseudo-inverse solve (F, U directly;
     Pi0 modulo the discrete gauge null vector).
  B. Pseudo-arclength continuation passes a known fold (y^2 + lam - 1 = 0) and locates it,
     and flags the branch point of the pitchfork lam*y - y^3 = 0 on the trivial branch.
  C. Symmetric data give |U(X, 0)| < 1e-10 (discrete analogue of 1998 eq. 22).
  D. (report) smallest singular value of the gauge-fixed Jacobian versus resolution.

Run:  python tests_phase0.py
"""
import sys
import time
import numpy as np
import core_solver as cs
from continuation import ArclengthContinuation, ArclengthOptions

FAIL = 0


def check(name, ok, detail=""):
    global FAIL
    print(f"  [{'OK' if ok else 'FAIL'}] {name}  {detail}")
    if not ok:
        FAIL += 1


def annulus(NX, NE, gauge_fix, linsolve, V0=-1.0, uto=1.0, eta_c=0.8, X_lo=0.2, X_hi=2.0, h=0.01):
    p = cs.Params(h=h, X_lo=X_lo, X_hi=X_hi, eta_max=eta_c, NX=NX, NE=NE)
    bd = cs.BoundaryData(
        F_hi=lambda e: uto * np.ones_like(e), U_hi=lambda e: 0 * e,
        v0_hi=lambda e: V0 / p.X_hi * np.ones_like(e),
        F_lo=lambda e: 0 * e, U_lo=lambda e: 0 * e,
        v0_lo=lambda e: V0 / p.X_lo * np.ones_like(e))
    prob = cs.Problem(p, bd, gauge_fix=gauge_fix, linsolve=linsolve)
    g = prob.g
    y0 = prob.pack(np.zeros((g.nX, g.nE)), np.zeros((g.nX, g.nE)), np.zeros(g.nE))
    return prob, y0


# --------------------------------------------------------------------------- A
def test_A(NX=24, NE=12):
    print(f"Test A  gauge-pinned LU vs SVD pseudo-inverse, {NX}x{NE}")
    pa, y0 = annulus(NX, NE, False, "svd")
    ya, oka = pa.newton(y0, tol=1e-11, maxit=30, verbose=False)
    pb, _ = annulus(NX, NE, True, "lu")
    yb, okb = pb.newton(y0, tol=1e-11, maxit=30, verbose=False)
    Fa, Ua, Pa = pa.unpack(ya)
    Fb, Ub, Pb = pb.unpack(yb)
    Ja, _ = pa.jacobian(ya)
    _, sv, Vt = np.linalg.svd(Ja, full_matrices=False)
    n = pa.g.nX * pa.g.nE
    null_Pi0 = Vt[-1][2 * n:]
    null_Pi0 /= np.linalg.norm(null_Pi0)
    dP = Pb - Pa
    dP_mod = dP - (dP @ null_Pi0) * null_Pi0
    rb = np.linalg.norm(pb.residual(yb), np.inf)
    check("both converged", oka and okb, f"svd |R|={np.linalg.norm(pa.residual(ya), np.inf):.1e}, lu |R|={rb:.1e}")
    check("LU reaches tolerance (no stagnation floor)", rb < 1e-10, f"|R|={rb:.1e}")
    check("F agrees", np.abs(Fb - Fa).max() < 1e-9, f"max|dF|={np.abs(Fb - Fa).max():.1e}")
    check("U agrees", np.abs(Ub - Ua).max() < 1e-9, f"max|dU|={np.abs(Ub - Ua).max():.1e}")
    check("Pi0 agrees modulo discrete gauge", np.abs(dP_mod).max() < 1e-8, f"max={np.abs(dP_mod).max():.1e}")
    check("Pi0 pinned at eta=0", abs(Pb[pb.j_pin]) < 1e-12, f"Pi0(0)={Pb[pb.j_pin]:.1e}")
    check("compatibility residual small", abs(pb.compat_residual) < 1e-8, f"{pb.compat_residual:.1e}")
    # RRQR path gives the same step as SVD
    pc, _ = annulus(NX, NE, False, "rrqr")
    yc, okc = pc.newton(y0, tol=1e-11, maxit=30, verbose=False)
    Fc, Uc, _ = pc.unpack(yc)
    check("RRQR path agrees with SVD in F, U", okc and max(np.abs(Fc - Fa).max(), np.abs(Uc - Ua).max()) < 1e-9,
          f"max diff={max(np.abs(Fc - Fa).max(), np.abs(Uc - Ua).max()):.1e}, rank={pc.last_rank}/{yc.size}")


# --------------------------------------------------------------------------- B
class ScalarFold:
    """R(y, lam) = y^2 + lam - 1: fold at (y, lam) = (0, 1)."""
    def __init__(self):
        self.lam = 0.0

    def set_param(self, lam):
        self.lam = lam

    def residual(self, y):
        return np.array([y[0] ** 2 + self.lam - 1.0])


class Pitchfork:
    """R(y, lam) = lam*y - y^3: trivial branch y = 0 has a branch point at lam = 0."""
    def __init__(self):
        self.lam = 0.0

    def set_param(self, lam):
        self.lam = lam

    def residual(self, y):
        return np.array([self.lam * y[0] - y[0] ** 3])


def test_B():
    print("Test B  arclength continuation: fold and branch point on scalar problems")
    obj = ScalarFold()
    ac = ArclengthContinuation(obj, ArclengthOptions(ds0=0.1, ds_max=0.3, verbose=False, sv_monitor=False))
    pts = ac.run(np.array([-1.0]), 0.0, direction=+1.0, n_points=40)
    on_curve = max(abs(p.y[0] ** 2 + p.lam - 1.0) for p in pts)
    check("all points on the curve", on_curve < 1e-9, f"max residual {on_curve:.1e}")
    check("one fold detected", len(ac.folds) == 1, f"{len(ac.folds)} folds")
    if ac.folds:
        fp = ac.folds[0]
        check("fold located", abs(fp.lam - 1.0) < 1e-6 and abs(fp.y[0]) < 1e-4,
              f"lam={fp.lam:.10f}, y={fp.y[0]:+.2e}, t_lam={fp.tangent[-1]:+.1e}")
    check("branch continued past the fold", pts[-1].y[0] > 0.5, f"final y={pts[-1].y[0]:+.3f}, lam={pts[-1].lam:+.3f}")
    check("no spurious branch points", len(ac.branch_points) == 0, f"{len(ac.branch_points)}")

    obj = Pitchfork()
    ac = ArclengthContinuation(obj, ArclengthOptions(ds0=0.1, ds_max=0.1, verbose=False, sv_monitor=False))
    pts = ac.run(np.array([0.0]), -1.0, direction=+1.0, n_points=25)
    check("trivial branch stays trivial", max(abs(p.y[0]) for p in pts) < 1e-12)
    check("branch point flagged near lam = 0", len(ac.branch_points) == 1 and
          ac.branch_points[0][0].lam < 0 < ac.branch_points[0][1].lam,
          "; ".join(f"({a.lam:+.2f},{b.lam:+.2f})" for a, b in ac.branch_points) or "none")
    check("no fold on the trivial branch", len(ac.folds) == 0)


# --------------------------------------------------------------------------- C
def test_C(NX=16, NE=8):
    print(f"Test C  symmetric data -> U(X, 0) = 0, {NX}x{NE}, gauge-pinned LU")
    prob, y0 = annulus(NX, NE, True, "lu")
    y, ok = prob.newton(y0, tol=1e-11, maxit=30, verbose=False)
    F, U, Pi0 = prob.unpack(y)
    j0 = prob.j_pin
    check("converged", ok)
    check("|U(X, 0)| < 1e-10", np.abs(U[:, j0]).max() < 1e-10, f"max={np.abs(U[:, j0]).max():.1e}")
    check("U odd in eta", np.abs(U + U[:, ::-1]).max() < 1e-9, f"max|U(eta)+U(-eta)|={np.abs(U + U[:, ::-1]).max():.1e}")
    check("F even in eta", np.abs(F - F[:, ::-1]).max() < 1e-9, f"max={np.abs(F - F[:, ::-1]).max():.1e}")


# --------------------------------------------------------------------------- D
def test_D():
    print("Test D  (report) gauge-fixed Jacobian: smallest singular value vs resolution, LU Newton")
    print("        grid     its   |R|_inf   compat     sv_min(reduced)   time")
    for NX, NE in [(16, 8), (24, 12), (32, 16), (40, 20)]:
        prob, y0 = annulus(NX, NE, True, "lu")
        t = time.perf_counter()
        y, ok = prob.newton(y0, tol=1e-11, maxit=30, verbose=False)
        dt = time.perf_counter() - t
        print(f"        {NX:2d}x{NE:<2d}   {prob.last_iters:3d}   {np.linalg.norm(prob.residual(y), np.inf):.1e}   "
              f"{prob.compat_residual:+.1e}   {prob.last_sv_min:.1e}         {dt:5.1f}s  {'ok' if ok else 'FAILED'}")
    print("        (decays spectrally: conditioning of the flux -> pressure-datum map grows with resolution;")
    print("         Newton still converges via LU up to 40x20. Odd NE has no exact discrete gauge; use even NE.)")


if __name__ == "__main__":
    fast = "--fast" in sys.argv
    test_A()
    test_B()
    test_C()
    if not fast:
        test_D()
    print(f"\n{'ALL PASSED' if FAIL == 0 else str(FAIL) + ' CHECK(S) FAILED'}")
    sys.exit(1 if FAIL else 0)


==> anc/tests_stability.py <==
"""tests_stability.py -- checks for annulus_stability.py (fast, 16x8)."""
import numpy as np, warnings
warnings.filterwarnings("ignore")
from annulus_stability import make_problem, steady_state, mass_matrix, spectrum, march, growth_rate
FAIL = 0
def check(name, ok, detail=""):
    global FAIL; print(f"  [{'OK' if ok else 'FAIL'}] {name}  {detail}"); FAIL += (not ok)
prob, state = make_problem(-1.0, 1.0, NX=16, NE=8)
y = steady_state(prob, state, -1.0, 1.0, 0.0)
M = mass_matrix(prob)
print("Test A  the steady state is a fixed point of the march")
ss, dev, yf, _ = march(prob, y, M, np.zeros_like(y), ds=0.05, nsteps=10)
check("A |y(s) - y0| stays below 1e-9 over 10 BDF2 steps", dev[-1] < 1e-9, f"{dev[-1]:.1e}")
print("Test B  mass matrix rows: theta/z interior rows carry 1/L, constraint rows are zero")
g = prob.g; nint = (g.nX - 2) * g.nE
check("B interior rows nonzero, constraint rows zero", np.all(np.abs(M[:2 * nint]).sum(1) > 0) and np.all(np.abs(M[2 * nint:]).sum(1) == 0))
print("Test C  march growth rate along the leading eigenvector matches the leading eigenvalue")
ev, w, V = spectrum(prob, y, M)
lead = V[:, 0].real; dy = 1e-4 * np.linalg.norm(y) * lead / np.linalg.norm(lead)
ss, dev, yf, _ = march(prob, y, M, dy, ds=0.01, nsteps=200)
rate = growth_rate(ss, dev)
check("C rate within 2% of sigma_1", abs(rate - ev[0]["re"]) < 0.02 * abs(ev[0]["re"]), f"rate {rate:+.4f}, sigma_1 {ev[0]['re']:+.4f}")
print("Test D  the spectrum is real and negative at the reference point (attractor)")
check("D all leading eigenvalues have Re < 0 and the leading one is real", all(e["re"] < 0 for e in ev) and abs(ev[0]["im"]) < 1e-6, f"sigma_1 {ev[0]['re']:+.3f}; complex pairs among the first 8: {sum(abs(e['im']) > 1e-6 for e in ev)}")
print("Test E  a fold is a zero eigenvalue: the generalized eigenvalue tracks det J (bordered) sign structure")
# cheap proxy: perturb Fhi slightly and check sigma_1 moves continuously
state["Fhi"] = 1.5; y2, ok = prob.newton(y, tol=1e-10, maxit=30, verbose=False); ev2, _, _ = spectrum(prob, y2, M)
check("E sigma_1 changes smoothly with F_hi (1.0 -> 1.5)", ok and abs(ev2[0]["re"] - ev[0]["re"]) < 2.0, f"{ev[0]['re']:+.3f} -> {ev2[0]['re']:+.3f}")
print(f"\n{'ALL PASSED' if FAIL == 0 else str(FAIL) + ' FAILED'}")

